Forbidden minors for graphs with no first obstruction to parametric Feynman integration

We give a characterization of 3-connected graphs which are planar and forbid cube, octahedron, and $H$ minors, where $H$ is the graph which is one $\Delta-Y$ away from each of the cube and the octahedron. Next we say a graph is Feynman 5-split if no choice of edge ordering gives an obstruction to parametric Feynman integration at the fifth step. The 3-connected Feynman 5-split graphs turn out to be precisely those characterized above. Finally we derive the full list of forbidden minors for Feynman 5-split graphs of any connectivity.

==> code/ad_hoc_minors.sage <==
def skeleton_minors(G):
    name = G.name().partition('n')[0]
    if name == 'W4':
        minors = []
    elif name == 'K5m':
        minors = K5m_to_W4(G)
    elif name == 'P':
        minors = P_to_W4(G)
    elif name == 'TU':    # Actually, this is P+.
        minors = TU_to_minors(G)
    elif name == 'D':
        minors = D_to_TU(G)
    elif name == 'H4':
        minors = H4_to_minors(G)
    else:
        minors = []
        print 'Unexpected skeleton!'
    return minors

def del_widget(G_in, a, b):
    """Deletes the widget attached at vertices a, b."""
    G = copy(G_in)
    try:
        G.delete_multiedge(a, b)
    except(RuntimeError):
        pass
    nbrs = list(set(G.neighbors(a)).intersection(set(G.neighbors(b))))    # common neighbors of a, b
    for v in nbrs:
        if G.degree(v) == 2:
            G.delete_vertex(v)
    return G

def ctr_widget(G_in, a, b):
    """Contracts the widget attached at vertices a, b."""
    G = del_widget(G_in, a, b)
    G.merge_vertices([a, b])
    return G

def K5m_to_W4(G):
    """In a graph with a K5m skeleton, find the minors with a W4 skeleton.
    (Note:  this depends on the particular vertex ordering.)"""
    minors = []
    minors.extend([del_widget(G, a, b) for (a, b) in [(0, 1), (0, 3), (1, 3)]])
    return minors

def P_to_W4(G):
    """In a graph with a P skeleton, find the minors with a W4 skeleton.
    (Note:  this depends on the particular vertex ordering.)"""
    minors = []
    minors.extend([ctr_widget(G, a, b) for (a, b) in [(0, 3), (1, 4), (2, 5)]])
    return minors

def TU_to_minors(G):
    """In a graph with a TU skeleton, find the minors with a P or K5m skeleton.
    (Note:  this depends on the particular vertex ordering.)"""
    minors = []
    minors.append(del_widget(G, 0, 4))
    minors.append(ctr_widget(G, 2, 5))
    return minors

def D_to_TU(G):
    """In a graph with a D skeleton, find the minors with a TU skeleton.
    (Note:  this depends on the particular vertex ordering.)"""
    minors = []
    minors.extend([del_widget(G, a, b) for (a, b) in [(0, 2), (0, 3), (2, 5), (3, 5)]])
    return minors

def H4_to_minors(G):
    """In a graph with a H4 skeleton, find the minors with a TU or W5 skeleton.
    (Note:  this depends on the particular vertex ordering.)"""
    minors = []
    minors.extend([del_widget(G, a, b) for (a, b) in [(0, 4), (0, 5), (4, 5)]])
    return minors


==> code/matroid_splitting.sage <==
#! /usr/local/bin/sage

# Last modified on 2013/06/04

from sage.graphs.graph import Graph

class NewFeynmanGraph(Graph):
    def __init__(self, *args, **kwds):
        """Initialize self as graph that allows multiple edges and loops."""
        Graph.__init__(self,  *args, **kwds)
        self.allow_multiple_edges(True)
        self.allow_loops(True)
        self.F = None           # five configuration
        self.F_splits = None    # five configuration splits
        self.splits = None      # graph splits for all five configurations
        self.comps = None       # list of connected components (to be filled)
        self.incl_verts = []    # vertex pairs to be explicitly included
        self.excl_verts = []    # vertex pairs to be explicitly excluded
        self.incl = []          # edge labels to be explicitly included
        self.excl = []          # edge labels to be explicitly excluded
        self.skel = ''          # skeleton
        from sys import stdout

    def _repr_(self):
        """String representation of self"""
        name = 'New Feynman graph with {E} edges on {V} vert'
        if self.name() != '':  name = self.name() + ':  ' + name
        if self.order() == 1:  name += 'ex'
        else:  name += 'ices'
        name = name.format(E=self.size(), V=self.order())
        return name

    def show(self, *args, **kwds):
        """Show self with edge labels."""
        Graph.show(self, *args, edge_labels=True, axes_pad=0.1, **kwds)

    def label_edges(self, inplace=True):
        """Relabel vertices with range(order(G)) and edges with range(size(G))."""
        if inplace:
            self.relabel(inplace=True)
            new_edges=[(e[0], e[1], k) for (k, e) in enumerate(self.edges())]
            self.delete_edges(self.edges())
            self.delete_edges(self.edges())    # WTF!
            self.add_edges(new_edges)
            self.incl_excl_verts_to_labels()
            return
        else:
            H = self.relabel(inplace=False)
            H_edges=[(e[0], e[1], k) for k,e in enumerate(H.edges())]
            H = NewFeynmanGraph()
            H.add_edges(H_edges)
            H.incl_excl_verts_to_labels()
            return H

    def edge_to_verts(self, e, label=False):
        """Look up source and target vertices for edge e in graph self, returning None if it doesn't exist."""
        for f in self.edges():
            if f[2] == e:
                if label:
                    return f
                else:
                    return f[:2]
        else:
            return None

    def verts_to_edge((a, b)):
        pass

    def isom_in(self, graph_list):
        for H in graph_list:
            if self.is_isomorphic(H):
                return True
        return False

    def write_to_file(self, basename=''):
        s = self.size()
        filename = basename + '_' + str(s)
        with open(filename, 'a') as f:
            f.write(' '.join(['{a}-{b}'.format(a=e[0], b=e[1]) for e in self.edges()]) + '\n')

    def trivial_split_cycle(self, F=None):
        """Assigns Boolean value of whether a k-edge cycle (k <= 3) exists in five configuration F and returns edges."""
        if F:    # use five configuration F, if given
            self.F = F
            self.F_splits = None
        f = [self.edge_to_verts(e, label=True) for e in self.F]
        for e0 in f:              # single edge
            if e0[0] == e0[1]:    # loop
                self.F_splits = True
                return ((e0[2]), 'cycle')
        else:
            self.F_splits = False
        for e0 in f:              # edge 0
            f0 = f[:]
            f0.remove(e0)
            for e1 in f0:         # edge 1
                if len(set(e0[:2] + e1[:2])) == 2:    # bigon
                    self.F_splits = True
                    return ((e0[2], e1[2]), 'cycle')
        else:
            self.F_splits = False
        for e0 in f:              # edge 0
            f0 = f[:]
            f0.remove(e0)
            for e1 in f0:         # edge 1
                f1 = f0[:]
                f1.remove(e1)
                for e2 in f1:     # edge 2
                    if len(set(e0[:2] + e1[:2] + e2[:2])) == 3:    # triangle
                        self.F_splits = True
                        return ((e0[2], e1[2], e2[2]), 'cycle')
        else:
            return None
    
    def trivial_split_edge_cut(self, F=None):
        """Assigns Boolean value of whether a k-edge cut (k <= 3) exists in five configuration F and returns edges."""
        if F:    # use five configuration F, if given
            self.F = F
            self.F_splits = None
        f = [self.edge_to_verts(e, label=True) for e in self.F]    # convert 5-config edges to form:  (v_out, v_in, label)
        for e0 in f:    # edge 0
            g = copy(self)
            g.delete_edge(e0)
            if not g.is_connected():    # 1-edge cut
                self.F_splits = True
                return ((e0[2]), 'edge cut')
        for e0 in f:         # edge 0
            f0 = f[:]
            f0.remove(e0)
            for e1 in f0:    # edge 1
                g = copy(self)
                g.delete_edges([e0, e1])
                if not g.is_connected():    # 2-edge cut
                    self.F_splits = True
                    return((e0[2], e1[2]), 'edge cut')
        for e0 in f:             # edge 0
            f0 = f[:]
            f0.remove(e0)
            for e1 in f0:        # edge 1
                f1 = f0[:]
                f1.remove(e1)
                for e2 in f1:    # edge 2
                    g = copy(self)
                    g.delete_edges([e0, e1, e2])
                    if not g.is_connected():    # 2-edge cut
                        self.F_splits = True
                        return((e0[2], e1[2]), 'edge cut')
        else:
            return None

    def split_vertex_cut(self, F=None):
        """Assigns Boolean value of whether a vertex-cut splitting happens from five configuration F and returns edges."""
        if F:    # use five configuration F, if given
            self.F = F
            self.F_splits = None
        f = [self.edge_to_verts(e, label=True) for e in self.F]
        for e in f:
            g = copy(self)
            g.delete_edge(e)
            four = self.F[:]
            four.remove(e[2])
            for (v0, v1) in combinations_iterator(g.vertices(), 2):    # 2 vertices
                h = copy(g)
                h.delete_vertices([v0, v1])
                v = h.order() + 1
                for ee in f:    # reattach 5-configuration edges
                    if ee == e:    # edge e was deleted earlier so don't consider it
                        continue
                    for i in (0, 1):
                        if ee[i] in (v0, v1):    # vertex of edge ee was deleted
                            v += 1
                            h.add_vertex(v)
                            if ee[1 - i] in (v0, v1):    # other vertex of edge ee was deleted
                                v += 1
                                h.add_vertex(v)
                                h.add_edge((v - 1, v, ee[2]))    # new island edge
                            else:    # other vertex of edge ee was not deleted
                                h.add_edge((ee[1 - i], v, ee[2]))    # new peninsula edge
                comps = h.connected_components_subgraphs()    # list of connected components
                if len(comps) >= 2:    # (v0, v1) was a vertex split
                    comp_indices = [h.comp_index(ee, comps) for ee in four] # list of component indices for each edge in four
                    comp_indices_counts = tally(comp_indices)    # counts of five config edges in components
                    if max(comp_indices_counts.values()) <= 2:
                        self.F_splits = True
                        return (e[2], 'cut')
        else:
            return None

    def split_vertex_contract(self, F=None):
        """Assigns Boolean value of whether a vertex-contraction splitting happens from five configuration F and returns edges."""
        if F:    # use five configuration F, if given
            self.F = F
            self.F_splits = None
        f = [self.edge_to_verts(e, label=True) for e in self.F]
        for e in f:
            g = copy(self)
            g.contract_edge(e)
            four = self.F[:]
            four.remove(e[2])
            f_new = [g.edge_to_verts(eee, label=True) for eee in four]
            for (v0, v1) in combinations_iterator(g.vertices(), 2):    # 2 vertices
                h = copy(g)
                h.delete_vertices([v0, v1])
                v = h.order() + 2
                for ee in f_new:    # reattach 5-configuration edges
#                    if ee == e:    # edge e was contracted earlier so don't consider it
#                        continue
                    for i in (0, 1):
                        if ee[i] in (v0, v1):    # vertex of edge ee was deleted
                            v += 1
                            h.add_vertex(v)
                            if ee[1 - i] in (v0, v1):    # other vertex of edge ee was deleted
                                v += 1
                                h.add_vertex(v)
                                h.add_edge((v - 1, v, ee[2]))    # new island edge
                            else:    # other vertex of edge ee was not deleted
                                h.add_edge((ee[1 - i], v, ee[2]))    # new peninsula edge
                comps = h.connected_components_subgraphs()    # list of connected components
                if len(comps) >= 2:    # (v0, v1) was a vertex split
                    comp_indices = [h.comp_index(ee, comps) for ee in four] # list of component indices for each edge in four
                    comp_indices_counts = tally(comp_indices)    # counts of five config edges in components
                    if max(comp_indices_counts.values()) <= 2:
                        self.F_splits = True
                        return (e[2], 'contract')
        else:
            return None

    def split_for_five_config(self, F=None, verbose=False):
        """Returns splitting five-configuration and type of splitting as a tuple, else None."""
        if F:    # use five configuration F, if given
            self.F = F
            self.F_splits = False
        if verbose:
            print ' Checking trivial edge cycle splitting.'
        how_split = self.trivial_split_cycle()
        if how_split:
            if verbose:
                print 'Does split: ', how_split
            return (F, how_split)
        if verbose:
            print '  Checking trivial edge cut splitting.'
        how_split = self.trivial_split_edge_cut()
        if how_split:
            if verbose:
                print 'Does split: ', how_split
            return (F, how_split)
        if verbose:
            print '   Checking vertex cut splitting with edge cut.'
        how_split = self.split_vertex_cut()
        if how_split:
            if verbose:
                print 'Does split: ', how_split
            return (F, how_split)
        if verbose:
            print '    Checking vertex cut splitting with edge contraction.'
        how_split = self.split_vertex_contract()
        if how_split:
            if verbose:
                print 'Does split: ', how_split
            return (F, how_split)
        self.F_splits = False
        if verbose:
            print 'Does not split! '
        return (self.F, None)

    def split_for_any_five(self, including=[], excluding=[], verbose=False):
        """Find first instance of configurations of five edges for which some Dodgson does not split"""
        if not including:
            including = self.incl
        if not excluding:
            excluding = self.excl
        excluding = list(set(excluding).difference(set(including)))
        edges = self.size() - len(excluding) - len(including)
        var_edges = 5 - len(including)
        ex_inc = 'Excluding:  {ex}\nIncluding:  {inc}'.format(ex=excluding, inc=including)
        print ex_inc
        f_size = binomial(edges, var_edges)
        if f_size:
            f_str_size = len(str(f_size))
        print 'Testing ({E} choose {vE}) = {fs} configurations:    '.format(E=edges, vE=var_edges, fs=f_size)
        E = sorted([edg[2] for edg in self.edges()])
        for e in including:
            E.remove(e)
        for e in excluding:
            E.remove(e)
        Fs = combinations(E, var_edges)
        f = 0
        for F in Fs:
            f += 1
            print '\b.',
            sys.stdout.flush()
            F.extend(including)
            if verbose:
                print
                print '  '.join([str(f).rjust(f_str_size), str(F), '\n'])
            if not self.split_for_five_config(F)[1]:
                self.splits = False
                print '*',
                break
        else:
            F = None
            self.splits = True
            self.F = None
            self.F_splits = None
            if verbose:
                print
                print 'Does split for all five configurations.'
            return None
        return F
            
    def comp_index(self, e, comps):
        """Returns component number of edge e."""
        for (n, comp) in enumerate(comps):
            for ce in comp.edges():
                if ce[2] == e:
                    return n
        else:
            return None

    def contract_edge(self, e):
        """Contract give edge by merging endpoints, converting edges parallel to given edge into loops."""
        (v0, v1) = sorted(e[:2])
        self.delete_edge(e)
        multiple_edges = [(v0, v0, ed[2]) for ed in self.edges() if sorted(ed[:2]) == (v0, v1)]
        self.merge_vertices((v0, v1))
        self.add_edges(multiple_edges)

    def has_minor(self, H):
        """Returns Boolean whether H is a minor"""
        try:
            if self.minor(H):
                return True
        except(ValueError):
            return False

    def incl_excl_verts_to_labels(self, overwrite=True):
        """Assigns lists self.incl and self.excl from pairs of endpoints."""
        edges = self.edges()
        if overwrite:
            self.incl = []
            self.excl = []
        for incl_pair in self.incl_verts:
            for e in edges:
                if incl_pair == e[:2]:
                    self.incl.append(e[2])
                    edges.remove(e)
                    break
        for excl_pair in self.excl_verts:
            for e in edges:
                if excl_pair == e[:2]:
                    self.excl.append(e[2])
                    edges.remove(e)
                    break
        return

    #### End of NewFeynmanGraph class definition ####


def read_from_file(filename, sep=' '):
    """Returns NewFeynmanGraph from edge data in a file"""
    skel_name = filename.partition('_')[0]
    with open(filename, 'r') as f:
        graphs_list = []
        for edges_string in f:
            edges_list = []
            for e in edges_string.split(sep):
                edges_list.append(tuple(map(int, e.split('-'))))
            g = NewFeynmanGraph()
            g.add_edges(edges_list)
            g.label_edges()
            g.skel = skel_name
            graphs_list.append(g)
    return graphs_list

def tally(L):
    """Returns dictionary consisting of multiset tally of L."""
    D = {}
    for l in L:
        if D.has_key(l):
            D[l] = D[l] + 1
        else:
            D[l] = 1
    return D

def test_list_for_split(L, show=True, write_to=''):
    """Loops through list of NewFeynmanGraphs testing for splitting and writing results to file."""
    split_results = []
    nonsplits = []
    with open(write_to, 'a') as f:
        for H in L:
            print
            print H.name()            
            H.split_for_any_five()
            split_results.append((H.name(), H.splits, H.F))
            f.write(str(H.name()).rjust(7) + ':  ' + str(H.splits).rjust(5) + '  ' + str(H.F) + '\n')
            if H.splits == False:
                nonsplits.append(H.name())
    if show:
        print '\n\n' + 40*'*' + '\nRESULTS\n'
        for H in split_results:
            print H[0]+':', str(H[1]).rjust(5), H[2]
        print
        print 'Nonsplits: ', nonsplits
    else:
        print
    return split_results

def test_lists_for_split_with_minor_check(Lol, known_nonsplits=[], known_minimal_nonsplits=[], start_at=None, show=True, write_to=''):
    """Flatten list of lists.  Sort by number of edges.  Loop through, checking for known minors.  Appending to nonsplits if new."""
    split_results = []
    nonsplits = known_nonsplits   # begin with known nonsplit graphs
    minimal_nonsplits = known_minimal_nonsplits   # begin with known minimal nonsplit graphs
    L = sorted(flatten(Lol), key=lambda G: G.size())    # flat list of ALL graph with the same skeleton
    if start_at:    # start the loop somewhere other than at the beginning
        try:
            L_names = [GG.name() for GG in L]
            l = L_names.index(start_at)
        except(ValueError):
            print 'Cannot find graph {g}.'.format(g=start_at)
            return
        L = L[l:]
    with open(write_to, 'a') as f:
        length = len(L)
        for (counter, H) in enumerate(L):    # loop through ALL graphs with same skeleton
            H.skel = H.name().partition('n')[0]    # set skeleton family for H from its name
            print
            print H.name(), '({c} of {tot})'.format(c=counter, tot=length)
            if H.isom_in(nonsplits):
                nonsplits.append(H)
                H.splits = False
                H.F = 'iso'
            else:
                Ms = skeleton_minors(H)
                for M in Ms:
                    if M.isom_in(nonsplits):
                        nonsplits.append(H)
                        H.splits = False
                        H.F = 'minor'
                        break
                else:
                    for e in H.incl:
                        (a,b) = H.edge_to_verts(e)
                        if (a, b, e) in H.multiple_edges():   # d-widget
                            K = copy(H)
                            K.delete_edge((a, b, e))
                            if K.isom_in(nonsplits):    # WRITE self.isom_in(graph_list)
                                nonsplits.append(H)
                                H.splits = False
                                H.F = 'minor'
                                break
                        else:                       # c- or cd-widget
                            if H.degree(a) == 2:    # find 2-valent vertex
                                (ap, bp) = (b, a)
                            else:
                                (ap, bp) = (a, b)
                            edge_nbrs = H.edge_boundary([bp])
                            edge_nbrs.remove((a, b, e))
                            K = copy(H)
                            K.contract_edge(edge_nbrs[0])
                            if K.isom_in(nonsplits):
                                nonsplits.append(H)
                                H.splits = False
                                H.F = 'minor'
                                break
                            cp = H.neighbors(bp)
                            cp.remove(ap)
                            cp = cp[0]
                            ac = H.edge_boundary([ap], [cp])
                            if ac:    # cd-widget
                                K = copy(H)
                                K.delete_edge(ac[0])
                                if K.isom_in(nonsplits):
                                    nonsplits.append(H)
                                    H.splits = False
                                    H.F = 'minor'
                                    break
                    else:    # none of the minors from reducing widgets were nonsplit                
                        H.split_for_any_five()
                        if not H.splits:
                            nonsplits.append(H)
                            minimal_nonsplits.append(H)
            f.write(H.name() + ':  ' + str(H.splits).rjust(5) + '  ' + str(H.F) + '\n')
            if not H.splits:
                H.write_to_file(basename=H.skel + '_ns')
                if type(H.F) == list:
                    H.write_to_file(basename=H.skel + '_min_ns')
            split_results.append((H.name(), H.splits, H.F))
    if show:
        print '\n\n' + 40*'*' + '\nRESULTS\n'
        for H in split_results:
            print H[0]+':', str(H[1]).rjust(5), H[2]
        print
        print 'Minimal nonsplits: ', [H.name() for H in minimal_nonsplits]
    else:
        print
    return (nonsplits, minimal_nonsplits)

def get_phase_2_family_indices(Lol):
    """From phase_2 families, returns indices of graphs."""
    i = Lol[0][0].name().index('n')
    print i + 1
    return [int(f[0].name()[i+1:-2]) for f in Lol]

def test_phase_2_families(Lol):
    """From phase_2 families, tests graphs for splitting, writing to file."""
    graph_name = Lol[0][0].name()[:-2]
    i = graph_name.index('n')
    family_name = graph_name[:i]
    for f in Lol:
        filename = '{fam}/{fam}_phase2_{n}_results'.format(fam=family_name, n=f[0].name()[i+1:-2])
        print 10*'\n', filename
        test_list_for_split(f, write_to=filename)
    return

def read_phase2_out(filename):
    """Reads phase_2 splitting results and finds minimal non-splitting graphs."""
    with open(filename, 'r') as f:
        mins = []
        for l in f.readlines():
            L = l.split('  ')
            if L[2][0] == '[':
                mins.append((L[0][:-1], [int(n) for n in L[2][1:-2].split(', ')]))
    return mins

attach('ad_hoc_minors.sage')


==> code/results/D/D_phase1.sage <==
Dw0 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2],
	2:[5, 3],
	3:[5, 4],
	4:[5]
	},
	name = 'Dw0'
	)
Dw0.incl_verts = []
Dw0.excl_verts = []
Dw0.label_edges()
Dw1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw1'
	)
Dw1.incl_verts = [(0, 6)]
Dw1.excl_verts = [(0, 1), (1, 6)]
Dw1.label_edges()
Dw2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw2'
	)
Dw2.incl_verts = [(0, 6), (0, 7)]
Dw2.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7)]
Dw2.label_edges()
Dw3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5],
	},
	name = 'Dw3'
	)
Dw3.incl_verts = [(0, 6), (0, 7), (0, 8)]
Dw3.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8)]
Dw3.label_edges()
Dw4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 9],
	},
	name = 'Dw4'
	)
Dw4.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
Dw4.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9)]
Dw4.label_edges()
Dw5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6, 10],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'Dw5'
	)
Dw5.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
Dw5.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 5), (5, 10)]
Dw5.label_edges()
Dw6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6, 10],
	2:[5, 3, 7, 10],
	3:[5, 4, 8],
	4:[5, 9],
	},
	name = 'Dw6'
	)
Dw6.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
Dw6.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 2), (2, 10)]
Dw6.label_edges()
Dw7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7, 10],
	3:[5, 4, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'Dw7'
	)
Dw7.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
Dw7.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (2, 5), (5, 10)]
Dw7.label_edges()
Dw8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7, 10],
	3:[5, 4, 8, 10],
	4:[5, 9],
	},
	name = 'Dw8'
	)
Dw8.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
Dw8.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (2, 3), (3, 10)]
Dw8.label_edges()
Dw9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'Dw9'
	)
Dw9.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
Dw9.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 5), (5, 10)]
Dw9.label_edges()
Dw10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 10],
	4:[5, 9, 10],
	},
	name = 'Dw10'
	)
Dw10.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
Dw10.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 4), (4, 10)]
Dw10.label_edges()
Dw11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw11'
	)
Dw11.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
Dw11.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (4, 5), (5, 10)]
Dw11.label_edges()
Dw12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5],
	5:[9],
	},
	name = 'Dw12'
	)
Dw12.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Dw12.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9)]
Dw12.label_edges()
Dw13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9, 10],
	2:[5, 3, 7, 10],
	3:[5, 4, 8],
	4:[5],
	5:[9],
	},
	name = 'Dw13'
	)
Dw13.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
Dw13.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (1, 2), (2, 10)]
Dw13.label_edges()
Dw14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 10],
	3:[5, 4, 8],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw14'
	)
Dw14.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw14.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (2, 5), (5, 10)]
Dw14.label_edges()
Dw15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 10],
	3:[5, 4, 8, 10],
	4:[5],
	5:[9],
	},
	name = 'Dw15'
	)
Dw15.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw15.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
Dw15.label_edges()
Dw16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 8, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw16'
	)
Dw16.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw16.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (3, 5), (5, 10)]
Dw16.label_edges()
Dw17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 8, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw17'
	)
Dw17.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw17.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
Dw17.label_edges()
Dw18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw18'
	)
Dw18.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Dw18.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
Dw18.label_edges()
Dw19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 8],
	4:[5],
	},
	name = 'Dw19'
	)
Dw19.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Dw19.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9)]
Dw19.label_edges()
Dw20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 8],
	4:[5],
	5:[10],
	},
	name = 'Dw20'
	)
Dw20.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw20.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Dw20.label_edges()
Dw21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 8, 10],
	4:[5],
	},
	name = 'Dw21'
	)
Dw21.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw21.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
Dw21.label_edges()
Dw22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 10],
	4:[5],
	5:[10],
	},
	name = 'Dw22'
	)
Dw22.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw22.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Dw22.label_edges()
Dw23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 10],
	4:[5, 10],
	},
	name = 'Dw23'
	)
Dw23.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw23.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Dw23.label_edges()
Dw24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 8],
	4:[5, 10],
	5:[10],
	},
	name = 'Dw24'
	)
Dw24.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Dw24.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Dw24.label_edges()
Dw25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8],
	4:[5],
	5:[9],
	},
	name = 'Dw25'
	)
Dw25.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
Dw25.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9)]
Dw25.label_edges()
Dw26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 8, 10],
	4:[5],
	5:[9],
	},
	name = 'Dw26'
	)
Dw26.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (2, 10)]
Dw26.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw26.label_edges()
Dw27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw27'
	)
Dw27.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw27.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw27.label_edges()
Dw28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw28'
	)
Dw28.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw28.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw28.label_edges()
Dw29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw29'
	)
Dw29.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
Dw29.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw29.label_edges()
Dw30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 9],
	4:[5],
	},
	name = 'Dw30'
	)
Dw30.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
Dw30.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 3), (3, 9)]
Dw30.label_edges()
Dw31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 9, 10],
	4:[5],
	5:[10],
	},
	name = 'Dw31'
	)
Dw31.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw31.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw31.label_edges()
Dw32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	},
	name = 'Dw32'
	)
Dw32.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw32.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw32.label_edges()
Dw33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[10],
	},
	name = 'Dw33'
	)
Dw33.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
Dw33.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw33.label_edges()
Dw34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw34'
	)
Dw34.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
Dw34.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 5), (5, 9)]
Dw34.label_edges()
Dw35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw35'
	)
Dw35.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
Dw35.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw35.label_edges()
Dw36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw36'
	)
Dw36.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
Dw36.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw36.label_edges()
Dw37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9],
	},
	name = 'Dw37'
	)
Dw37.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
Dw37.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9)]
Dw37.label_edges()
Dw38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw38'
	)
Dw38.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
Dw38.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw38.label_edges()
Dw39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw39'
	)
Dw39.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
Dw39.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (4, 5), (5, 9)]
Dw39.label_edges()
Dw40 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8],
	},
	name = 'Dw40'
	)
Dw40.incl_verts = [(0, 6), (0, 7), (0, 8)]
Dw40.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8)]
Dw40.label_edges()
Dw41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw41'
	)
Dw41.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Dw41.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9)]
Dw41.label_edges()
Dw42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9, 10],
	2:[5, 3, 7, 10],
	3:[5, 4],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw42'
	)
Dw42.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
Dw42.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (1, 2), (2, 10)]
Dw42.label_edges()
Dw43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 10],
	3:[5, 4],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'Dw43'
	)
Dw43.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw43.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (2, 5), (5, 10)]
Dw43.label_edges()
Dw44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 10],
	3:[5, 4, 10],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw44'
	)
Dw44.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw44.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
Dw44.label_edges()
Dw45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'Dw45'
	)
Dw45.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw45.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (3, 5), (5, 10)]
Dw45.label_edges()
Dw46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'Dw46'
	)
Dw46.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw46.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
Dw46.label_edges()
Dw47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Dw47'
	)
Dw47.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Dw47.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
Dw47.label_edges()
Dw48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 8],
	},
	name = 'Dw48'
	)
Dw48.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Dw48.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
Dw48.label_edges()
Dw49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4],
	4:[5, 8],
	5:[10],
	},
	name = 'Dw49'
	)
Dw49.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw49.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Dw49.label_edges()
Dw50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 10],
	4:[5, 8],
	},
	name = 'Dw50'
	)
Dw50.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Dw50.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
Dw50.label_edges()
Dw51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'Dw51'
	)
Dw51.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw51.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Dw51.label_edges()
Dw52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 8, 10],
	},
	name = 'Dw52'
	)
Dw52.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Dw52.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Dw52.label_edges()
Dw53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6, 9],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'Dw53'
	)
Dw53.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Dw53.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Dw53.label_edges()
Dw54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw54'
	)
Dw54.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
Dw54.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
Dw54.label_edges()
Dw55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 10],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw55'
	)
Dw55.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (2, 10)]
Dw55.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw55.label_edges()
Dw56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'Dw56'
	)
Dw56.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw56.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw56.label_edges()
Dw57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'Dw57'
	)
Dw57.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw57.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw57.label_edges()
Dw58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Dw58'
	)
Dw58.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
Dw58.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw58.label_edges()
Dw59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 9],
	4:[5, 8],
	},
	name = 'Dw59'
	)
Dw59.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
Dw59.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 3), (3, 9)]
Dw59.label_edges()
Dw60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 9, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'Dw60'
	)
Dw60.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw60.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw60.label_edges()
Dw61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 9, 10],
	4:[5, 8, 10],
	},
	name = 'Dw61'
	)
Dw61.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
Dw61.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw61.label_edges()
Dw62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7, 9],
	3:[5, 4, 9],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'Dw62'
	)
Dw62.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
Dw62.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw62.label_edges()
Dw63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'Dw63'
	)
Dw63.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
Dw63.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
Dw63.label_edges()
Dw64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 9, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'Dw64'
	)
Dw64.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
Dw64.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw64.label_edges()
Dw65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Dw65'
	)
Dw65.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
Dw65.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw65.label_edges()
Dw66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 8, 9],
	},
	name = 'Dw66'
	)
Dw66.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
Dw66.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
Dw66.label_edges()
Dw67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'Dw67'
	)
Dw67.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
Dw67.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw67.label_edges()
Dw68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Dw68'
	)
Dw68.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
Dw68.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
Dw68.label_edges()
Dw69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5],
	5:[8],
	},
	name = 'Dw69'
	)
Dw69.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw69.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8)]
Dw69.label_edges()
Dw70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5],
	5:[8],
	},
	name = 'Dw70'
	)
Dw70.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
Dw70.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9)]
Dw70.label_edges()
Dw71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw71'
	)
Dw71.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw71.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Dw71.label_edges()
Dw72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 10],
	4:[5],
	5:[8],
	},
	name = 'Dw72'
	)
Dw72.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw72.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
Dw72.label_edges()
Dw73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw73'
	)
Dw73.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw73.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Dw73.label_edges()
Dw74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw74'
	)
Dw74.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw74.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Dw74.label_edges()
Dw75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw75'
	)
Dw75.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
Dw75.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Dw75.label_edges()
Dw76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw76'
	)
Dw76.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw76.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 5), (5, 9)]
Dw76.label_edges()
Dw77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9, 10],
	3:[5, 4, 10],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw77'
	)
Dw77.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (2, 10)]
Dw77.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw77.label_edges()
Dw78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5],
	5:[8, 9, 10],
	},
	name = 'Dw78'
	)
Dw78.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw78.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw78.label_edges()
Dw79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw79'
	)
Dw79.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw79.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw79.label_edges()
Dw80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw80'
	)
Dw80.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw80.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw80.label_edges()
Dw81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw81'
	)
Dw81.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw81.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9)]
Dw81.label_edges()
Dw82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw82'
	)
Dw82.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw82.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw82.label_edges()
Dw83 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw83'
	)
Dw83.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw83.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw83.label_edges()
Dw84 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw84'
	)
Dw84.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw84.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw84.label_edges()
Dw85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw85'
	)
Dw85.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw85.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 5), (5, 9)]
Dw85.label_edges()
Dw86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw86'
	)
Dw86.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw86.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw86.label_edges()
Dw87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw87'
	)
Dw87.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw87.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw87.label_edges()
Dw88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw88'
	)
Dw88.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw88.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
Dw88.label_edges()
Dw89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw89'
	)
Dw89.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw89.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw89.label_edges()
Dw90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Dw90'
	)
Dw90.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Dw90.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (4, 5), (5, 9)]
Dw90.label_edges()
Dw91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw91'
	)
Dw91.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw91.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8)]
Dw91.label_edges()
Dw92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4],
	4:[5],
	5:[9],
	},
	name = 'Dw92'
	)
Dw92.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw92.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
Dw92.label_edges()
Dw93 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9, 10],
	3:[5, 4, 10],
	4:[5],
	5:[9],
	},
	name = 'Dw93'
	)
Dw93.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (2, 10)]
Dw93.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw93.label_edges()
Dw94 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw94'
	)
Dw94.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw94.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw94.label_edges()
Dw95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw95'
	)
Dw95.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw95.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw95.label_edges()
Dw96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw96'
	)
Dw96.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw96.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw96.label_edges()
Dw97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5],
	},
	name = 'Dw97'
	)
Dw97.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw97.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
Dw97.label_edges()
Dw98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[10],
	},
	name = 'Dw98'
	)
Dw98.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw98.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw98.label_edges()
Dw99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	},
	name = 'Dw99'
	)
Dw99.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw99.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw99.label_edges()
Dw100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[10],
	},
	name = 'Dw100'
	)
Dw100.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw100.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw100.label_edges()
Dw101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw101'
	)
Dw101.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw101.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
Dw101.label_edges()
Dw102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw102'
	)
Dw102.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw102.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw102.label_edges()
Dw103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw103'
	)
Dw103.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw103.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw103.label_edges()
Dw104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9],
	},
	name = 'Dw104'
	)
Dw104.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw104.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Dw104.label_edges()
Dw105 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw105'
	)
Dw105.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw105.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw105.label_edges()
Dw106 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 7, 8],
	3:[5, 4],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw106'
	)
Dw106.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Dw106.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
Dw106.label_edges()
Dw107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4],
	4:[5],
	5:[8],
	},
	name = 'Dw107'
	)
Dw107.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw107.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8)]
Dw107.label_edges()
Dw108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw108'
	)
Dw108.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9)]
Dw108.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw108.label_edges()
Dw109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw109'
	)
Dw109.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw109.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw109.label_edges()
Dw110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw110'
	)
Dw110.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw110.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw110.label_edges()
Dw111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw111'
	)
Dw111.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (4, 10)]
Dw111.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw111.label_edges()
Dw112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw112'
	)
Dw112.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw112.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
Dw112.label_edges()
Dw113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw113'
	)
Dw113.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw113.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw113.label_edges()
Dw114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw114'
	)
Dw114.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw114.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw114.label_edges()
Dw115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw115'
	)
Dw115.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw115.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
Dw115.label_edges()
Dw116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw116'
	)
Dw116.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw116.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw116.label_edges()
Dw117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Dw117'
	)
Dw117.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
Dw117.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
Dw117.label_edges()
Dw118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8],
	4:[5],
	},
	name = 'Dw118'
	)
Dw118.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw118.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8)]
Dw118.label_edges()
Dw119 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw119'
	)
Dw119.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw119.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9)]
Dw119.label_edges()
Dw120 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw120'
	)
Dw120.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw120.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw120.label_edges()
Dw121 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw121'
	)
Dw121.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw121.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw121.label_edges()
Dw122 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	},
	name = 'Dw122'
	)
Dw122.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw122.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw122.label_edges()
Dw123 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw123'
	)
Dw123.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw123.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw123.label_edges()
Dw124 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw124'
	)
Dw124.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
Dw124.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 3), (3, 8), (4, 5), (5, 9)]
Dw124.label_edges()
Dw125 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw125'
	)
Dw125.incl_verts = [(0, 6), (0, 7), (3, 8)]
Dw125.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8)]
Dw125.label_edges()
Dw126 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw126'
	)
Dw126.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
Dw126.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw126.label_edges()
Dw127 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw127'
	)
Dw127.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
Dw127.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw127.label_edges()
Dw128 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Dw128'
	)
Dw128.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
Dw128.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
Dw128.label_edges()
Dw129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 8],
	},
	name = 'Dw129'
	)
Dw129.incl_verts = [(0, 6), (0, 7), (3, 8)]
Dw129.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8)]
Dw129.label_edges()
Dw130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Dw130'
	)
Dw130.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
Dw130.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
Dw130.label_edges()
Dw131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8],
	5:[8],
	},
	name = 'Dw131'
	)
Dw131.incl_verts = [(0, 6), (0, 7), (4, 8)]
Dw131.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (4, 5), (5, 8)]
Dw131.label_edges()
Dw132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw132'
	)
Dw132.incl_verts = [(0, 6), (0, 7)]
Dw132.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7)]
Dw132.label_edges()
Dw133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5],
	5:[8],
	},
	name = 'Dw133'
	)
Dw133.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw133.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8)]
Dw133.label_edges()
Dw134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 7],
	4:[5],
	5:[8],
	},
	name = 'Dw134'
	)
Dw134.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
Dw134.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9)]
Dw134.label_edges()
Dw135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9, 10],
	3:[5, 4, 7],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw135'
	)
Dw135.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw135.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Dw135.label_edges()
Dw136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9, 10],
	3:[5, 4, 7, 10],
	4:[5],
	5:[8],
	},
	name = 'Dw136'
	)
Dw136.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw136.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
Dw136.label_edges()
Dw137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 7, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw137'
	)
Dw137.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw137.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Dw137.label_edges()
Dw138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 7, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw138'
	)
Dw138.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw138.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Dw138.label_edges()
Dw139 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 7],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw139'
	)
Dw139.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
Dw139.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Dw139.label_edges()
Dw140 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw140'
	)
Dw140.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw140.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (2, 3), (3, 9)]
Dw140.label_edges()
Dw141 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 7, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw141'
	)
Dw141.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw141.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw141.label_edges()
Dw142 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw142'
	)
Dw142.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw142.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw142.label_edges()
Dw143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw143'
	)
Dw143.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw143.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw143.label_edges()
Dw144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw144'
	)
Dw144.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw144.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 5), (5, 9)]
Dw144.label_edges()
Dw145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw145'
	)
Dw145.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw145.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw145.label_edges()
Dw146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw146'
	)
Dw146.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw146.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw146.label_edges()
Dw147 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw147'
	)
Dw147.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw147.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
Dw147.label_edges()
Dw148 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw148'
	)
Dw148.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw148.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw148.label_edges()
Dw149 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Dw149'
	)
Dw149.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Dw149.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (4, 5), (5, 9)]
Dw149.label_edges()
Dw150 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw150'
	)
Dw150.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw150.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
Dw150.label_edges()
Dw151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7],
	4:[5],
	5:[9],
	},
	name = 'Dw151'
	)
Dw151.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw151.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
Dw151.label_edges()
Dw152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9, 10],
	3:[5, 4, 7, 10],
	4:[5],
	5:[9],
	},
	name = 'Dw152'
	)
Dw152.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (2, 10)]
Dw152.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw152.label_edges()
Dw153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw153'
	)
Dw153.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw153.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw153.label_edges()
Dw154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw154'
	)
Dw154.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw154.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw154.label_edges()
Dw155 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw155'
	)
Dw155.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw155.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw155.label_edges()
Dw156 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9],
	4:[5],
	},
	name = 'Dw156'
	)
Dw156.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw156.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
Dw156.label_edges()
Dw157 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5],
	5:[10],
	},
	name = 'Dw157'
	)
Dw157.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw157.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw157.label_edges()
Dw158 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	},
	name = 'Dw158'
	)
Dw158.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw158.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw158.label_edges()
Dw159 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[10],
	},
	name = 'Dw159'
	)
Dw159.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw159.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw159.label_edges()
Dw160 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw160'
	)
Dw160.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw160.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
Dw160.label_edges()
Dw161 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw161'
	)
Dw161.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw161.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw161.label_edges()
Dw162 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw162'
	)
Dw162.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw162.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw162.label_edges()
Dw163 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 9],
	},
	name = 'Dw163'
	)
Dw163.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw163.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Dw163.label_edges()
Dw164 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw164'
	)
Dw164.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw164.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw164.label_edges()
Dw165 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 7],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw165'
	)
Dw165.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Dw165.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
Dw165.label_edges()
Dw166 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7],
	4:[5],
	5:[8],
	},
	name = 'Dw166'
	)
Dw166.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw166.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
Dw166.label_edges()
Dw167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw167'
	)
Dw167.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9)]
Dw167.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw167.label_edges()
Dw168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw168'
	)
Dw168.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw168.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw168.label_edges()
Dw169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw169'
	)
Dw169.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw169.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw169.label_edges()
Dw170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw170'
	)
Dw170.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (4, 10)]
Dw170.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw170.label_edges()
Dw171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw171'
	)
Dw171.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw171.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
Dw171.label_edges()
Dw172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw172'
	)
Dw172.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw172.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw172.label_edges()
Dw173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw173'
	)
Dw173.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw173.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw173.label_edges()
Dw174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw174'
	)
Dw174.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw174.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
Dw174.label_edges()
Dw175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw175'
	)
Dw175.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw175.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw175.label_edges()
Dw176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Dw176'
	)
Dw176.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
Dw176.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
Dw176.label_edges()
Dw177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8],
	4:[5],
	},
	name = 'Dw177'
	)
Dw177.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw177.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8)]
Dw177.label_edges()
Dw178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw178'
	)
Dw178.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw178.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (3, 5), (5, 9)]
Dw178.label_edges()
Dw179 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw179'
	)
Dw179.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw179.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw179.label_edges()
Dw180 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw180'
	)
Dw180.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw180.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw180.label_edges()
Dw181 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8, 9],
	4:[5, 9],
	},
	name = 'Dw181'
	)
Dw181.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw181.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw181.label_edges()
Dw182 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw182'
	)
Dw182.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw182.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw182.label_edges()
Dw183 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 7, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw183'
	)
Dw183.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
Dw183.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 3), (3, 8), (4, 5), (5, 9)]
Dw183.label_edges()
Dw184 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw184'
	)
Dw184.incl_verts = [(0, 6), (0, 7), (3, 8)]
Dw184.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8)]
Dw184.label_edges()
Dw185 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw185'
	)
Dw185.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
Dw185.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw185.label_edges()
Dw186 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw186'
	)
Dw186.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
Dw186.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw186.label_edges()
Dw187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8],
	4:[5, 8],
	},
	name = 'Dw187'
	)
Dw187.incl_verts = [(0, 6), (0, 7), (3, 8)]
Dw187.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8)]
Dw187.label_edges()
Dw188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Dw188'
	)
Dw188.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
Dw188.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
Dw188.label_edges()
Dw189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'Dw189'
	)
Dw189.incl_verts = [(0, 6), (0, 7), (4, 8)]
Dw189.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
Dw189.label_edges()
Dw190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4],
	4:[5, 7],
	},
	name = 'Dw190'
	)
Dw190.incl_verts = [(0, 6), (0, 7)]
Dw190.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7)]
Dw190.label_edges()
Dw191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw191'
	)
Dw191.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw191.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8)]
Dw191.label_edges()
Dw192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw192'
	)
Dw192.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
Dw192.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9)]
Dw192.label_edges()
Dw193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9, 10],
	3:[5, 4],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'Dw193'
	)
Dw193.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw193.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Dw193.label_edges()
Dw194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9, 10],
	3:[5, 4, 10],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw194'
	)
Dw194.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
Dw194.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
Dw194.label_edges()
Dw195 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 10],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'Dw195'
	)
Dw195.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw195.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Dw195.label_edges()
Dw196 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4, 10],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'Dw196'
	)
Dw196.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
Dw196.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Dw196.label_edges()
Dw197 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8, 9],
	2:[5, 3, 9],
	3:[5, 4],
	4:[5, 7, 10],
	5:[8, 10],
	},
	name = 'Dw197'
	)
Dw197.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
Dw197.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Dw197.label_edges()
Dw198 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 9],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw198'
	)
Dw198.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw198.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (2, 3), (3, 9)]
Dw198.label_edges()
Dw199 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 9, 10],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'Dw199'
	)
Dw199.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw199.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw199.label_edges()
Dw200 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 9, 10],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'Dw200'
	)
Dw200.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw200.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw200.label_edges()
Dw201 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 9],
	3:[5, 4, 9],
	4:[5, 7, 10],
	5:[8, 10],
	},
	name = 'Dw201'
	)
Dw201.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw201.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw201.label_edges()
Dw202 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'Dw202'
	)
Dw202.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw202.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
Dw202.label_edges()
Dw203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'Dw203'
	)
Dw203.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw203.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw203.label_edges()
Dw204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3],
	3:[5, 4],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'Dw204'
	)
Dw204.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Dw204.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 5), (5, 8), (4, 5), (5, 9)]
Dw204.label_edges()
Dw205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4],
	4:[5, 7],
	},
	name = 'Dw205'
	)
Dw205.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw205.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
Dw205.label_edges()
Dw206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4],
	4:[5, 7],
	5:[9],
	},
	name = 'Dw206'
	)
Dw206.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw206.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
Dw206.label_edges()
Dw207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9, 10],
	3:[5, 4, 10],
	4:[5, 7],
	5:[9],
	},
	name = 'Dw207'
	)
Dw207.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (2, 10)]
Dw207.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw207.label_edges()
Dw208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'Dw208'
	)
Dw208.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw208.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw208.label_edges()
Dw209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'Dw209'
	)
Dw209.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw209.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw209.label_edges()
Dw210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'Dw210'
	)
Dw210.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw210.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw210.label_edges()
Dw211 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5, 7],
	},
	name = 'Dw211'
	)
Dw211.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw211.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
Dw211.label_edges()
Dw212 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 7],
	5:[10],
	},
	name = 'Dw212'
	)
Dw212.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw212.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw212.label_edges()
Dw213 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 7, 10],
	},
	name = 'Dw213'
	)
Dw213.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw213.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw213.label_edges()
Dw214 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5, 7, 10],
	5:[10],
	},
	name = 'Dw214'
	)
Dw214.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw214.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw214.label_edges()
Dw215 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'Dw215'
	)
Dw215.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw215.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
Dw215.label_edges()
Dw216 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 9, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'Dw216'
	)
Dw216.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw216.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw216.label_edges()
Dw217 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'Dw217'
	)
Dw217.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw217.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw217.label_edges()
Dw218 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7, 9],
	},
	name = 'Dw218'
	)
Dw218.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw218.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Dw218.label_edges()
Dw219 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'Dw219'
	)
Dw219.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw219.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw219.label_edges()
Dw220 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw220'
	)
Dw220.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw220.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
Dw220.label_edges()
Dw221 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5, 7],
	5:[8],
	},
	name = 'Dw221'
	)
Dw221.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9)]
Dw221.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw221.label_edges()
Dw222 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'Dw222'
	)
Dw222.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw222.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw222.label_edges()
Dw223 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'Dw223'
	)
Dw223.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw223.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw223.label_edges()
Dw224 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5, 7, 10],
	5:[8, 10],
	},
	name = 'Dw224'
	)
Dw224.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (4, 10)]
Dw224.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw224.label_edges()
Dw225 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'Dw225'
	)
Dw225.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw225.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
Dw225.label_edges()
Dw226 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 9, 10],
	4:[5, 7, 10],
	5:[8, 9],
	},
	name = 'Dw226'
	)
Dw226.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw226.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw226.label_edges()
Dw227 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'Dw227'
	)
Dw227.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw227.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw227.label_edges()
Dw228 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 6],
	2:[5, 3, 8],
	3:[5, 4, 8],
	4:[5, 7],
	},
	name = 'Dw228'
	)
Dw228.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw228.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 3), (3, 8)]
Dw228.label_edges()
Dw229 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3],
	3:[5, 4],
	4:[5],
	5:[7],
	},
	name = 'Dw229'
	)
Dw229.incl_verts = [(0, 6), (1, 7)]
Dw229.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7)]
Dw229.label_edges()
Dw230 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8],
	3:[5, 4],
	4:[5],
	5:[7],
	},
	name = 'Dw230'
	)
Dw230.incl_verts = [(0, 6), (1, 7), (1, 8)]
Dw230.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8)]
Dw230.label_edges()
Dw231 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5],
	5:[7],
	},
	name = 'Dw231'
	)
Dw231.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
Dw231.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
Dw231.label_edges()
Dw232 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[7, 10],
	},
	name = 'Dw232'
	)
Dw232.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
Dw232.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw232.label_edges()
Dw233 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[7],
	},
	name = 'Dw233'
	)
Dw233.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
Dw233.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw233.label_edges()
Dw234 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[7, 10],
	},
	name = 'Dw234'
	)
Dw234.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
Dw234.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw234.label_edges()
Dw235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'Dw235'
	)
Dw235.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
Dw235.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Dw235.label_edges()
Dw236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7, 8],
	2:[5, 3, 8],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'Dw236'
	)
Dw236.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
Dw236.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw236.label_edges()
Dw237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 8],
	3:[5, 4, 8],
	4:[5],
	5:[7],
	},
	name = 'Dw237'
	)
Dw237.incl_verts = [(0, 6), (1, 7), (2, 8)]
Dw237.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (2, 3), (3, 8)]
Dw237.label_edges()
Dw238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'Dw238'
	)
Dw238.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw238.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw238.label_edges()
Dw239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'Dw239'
	)
Dw239.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw239.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw239.label_edges()
Dw240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3],
	3:[5, 4, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'Dw240'
	)
Dw240.incl_verts = [(0, 6), (1, 7), (3, 8)]
Dw240.excl_verts = [(0, 1), (1, 6), (1, 5), (5, 7), (3, 4), (4, 8)]
Dw240.label_edges()
Dw241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw241'
	)
Dw241.incl_verts = [(0, 6), (1, 7)]
Dw241.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7)]
Dw241.label_edges()
Dw242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4],
	4:[5],
	5:[8],
	},
	name = 'Dw242'
	)
Dw242.incl_verts = [(0, 6), (1, 7), (2, 8)]
Dw242.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
Dw242.label_edges()
Dw243 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw243'
	)
Dw243.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9)]
Dw243.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw243.label_edges()
Dw244 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw244'
	)
Dw244.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (3, 10)]
Dw244.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw244.label_edges()
Dw245 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw245'
	)
Dw245.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (3, 10)]
Dw245.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw245.label_edges()
Dw246 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw246'
	)
Dw246.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (4, 10)]
Dw246.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw246.label_edges()
Dw247 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw247'
	)
Dw247.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw247.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
Dw247.label_edges()
Dw248 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw248'
	)
Dw248.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
Dw248.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw248.label_edges()
Dw249 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw249'
	)
Dw249.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw249.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw249.label_edges()
Dw250 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw250'
	)
Dw250.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw250.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
Dw250.label_edges()
Dw251 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw251'
	)
Dw251.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw251.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw251.label_edges()
Dw252 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8],
	4:[5],
	},
	name = 'Dw252'
	)
Dw252.incl_verts = [(0, 6), (1, 7), (2, 8)]
Dw252.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
Dw252.label_edges()
Dw253 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw253'
	)
Dw253.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw253.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9)]
Dw253.label_edges()
Dw254 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw254'
	)
Dw254.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
Dw254.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw254.label_edges()
Dw255 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw255'
	)
Dw255.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw255.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw255.label_edges()
Dw256 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	},
	name = 'Dw256'
	)
Dw256.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw256.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw256.label_edges()
Dw257 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw257'
	)
Dw257.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw257.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw257.label_edges()
Dw258 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7, 8],
	3:[5, 4, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'Dw258'
	)
Dw258.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
Dw258.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (4, 5), (5, 9)]
Dw258.label_edges()
Dw259 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw259'
	)
Dw259.incl_verts = [(0, 6), (1, 7), (3, 8)]
Dw259.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
Dw259.label_edges()
Dw260 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw260'
	)
Dw260.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
Dw260.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw260.label_edges()
Dw261 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw261'
	)
Dw261.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
Dw261.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw261.label_edges()
Dw262 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 8],
	},
	name = 'Dw262'
	)
Dw262.incl_verts = [(0, 6), (1, 7), (3, 8)]
Dw262.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
Dw262.label_edges()
Dw263 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Dw263'
	)
Dw263.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
Dw263.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
Dw263.label_edges()
Dw264 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6, 7],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5, 8],
	5:[8],
	},
	name = 'Dw264'
	)
Dw264.incl_verts = [(0, 6), (1, 7), (4, 8)]
Dw264.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
Dw264.label_edges()
Dw265 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4],
	4:[5],
	5:[7],
	},
	name = 'Dw265'
	)
Dw265.incl_verts = [(0, 6), (2, 7)]
Dw265.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7)]
Dw265.label_edges()
Dw266 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8],
	4:[5],
	5:[7],
	},
	name = 'Dw266'
	)
Dw266.incl_verts = [(0, 6), (2, 7), (2, 8)]
Dw266.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8)]
Dw266.label_edges()
Dw267 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5],
	5:[7, 9],
	},
	name = 'Dw267'
	)
Dw267.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9)]
Dw267.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 5), (5, 9)]
Dw267.label_edges()
Dw268 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	5:[7, 9],
	},
	name = 'Dw268'
	)
Dw268.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9), (3, 10)]
Dw268.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw268.label_edges()
Dw269 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[7, 9, 10],
	},
	name = 'Dw269'
	)
Dw269.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9), (4, 10)]
Dw269.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw269.label_edges()
Dw270 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'Dw270'
	)
Dw270.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9)]
Dw270.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw270.label_edges()
Dw271 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'Dw271'
	)
Dw271.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9), (4, 10)]
Dw271.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw271.label_edges()
Dw272 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'Dw272'
	)
Dw272.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw272.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
Dw272.label_edges()
Dw273 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[7, 8],
	},
	name = 'Dw273'
	)
Dw273.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9)]
Dw273.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw273.label_edges()
Dw274 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[7, 8, 10],
	},
	name = 'Dw274'
	)
Dw274.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9), (4, 10)]
Dw274.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw274.label_edges()
Dw275 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'Dw275'
	)
Dw275.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw275.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
Dw275.label_edges()
Dw276 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw276'
	)
Dw276.incl_verts = [(0, 6), (2, 7)]
Dw276.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7)]
Dw276.label_edges()
Dw277 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw277'
	)
Dw277.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw277.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 5), (5, 8)]
Dw277.label_edges()
Dw278 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7, 8, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw278'
	)
Dw278.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9)]
Dw278.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw278.label_edges()
Dw279 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7, 8, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw279'
	)
Dw279.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9), (4, 10)]
Dw279.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw279.label_edges()
Dw280 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7, 8],
	4:[5, 8],
	},
	name = 'Dw280'
	)
Dw280.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw280.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
Dw280.label_edges()
Dw281 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3, 7],
	3:[5, 4, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'Dw281'
	)
Dw281.incl_verts = [(0, 6), (2, 7), (4, 8)]
Dw281.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (4, 5), (5, 8)]
Dw281.label_edges()
Dw282 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5],
	5:[7],
	},
	name = 'Dw282'
	)
Dw282.incl_verts = [(0, 6), (3, 7)]
Dw282.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7)]
Dw282.label_edges()
Dw283 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'Dw283'
	)
Dw283.incl_verts = [(0, 6), (3, 7), (3, 8)]
Dw283.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7), (3, 4), (4, 8)]
Dw283.label_edges()
Dw284 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4, 7],
	4:[5, 7],
	},
	name = 'Dw284'
	)
Dw284.incl_verts = [(0, 6), (3, 7)]
Dw284.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7)]
Dw284.label_edges()
Dw285 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 6],
	2:[5, 3],
	3:[5, 4],
	4:[5, 7],
	5:[7],
	},
	name = 'Dw285'
	)
Dw285.incl_verts = [(0, 6), (4, 7)]
Dw285.excl_verts = [(0, 1), (1, 6), (4, 5), (5, 7)]
Dw285.label_edges()
Dw286 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw286'
	)
Dw286.incl_verts = [(0, 6)]
Dw286.excl_verts = [(0, 2), (2, 6)]
Dw286.label_edges()
Dw287 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw287'
	)
Dw287.incl_verts = [(0, 6), (0, 7)]
Dw287.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7)]
Dw287.label_edges()
Dw288 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw288'
	)
Dw288.incl_verts = [(0, 6), (0, 7), (1, 8)]
Dw288.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
Dw288.label_edges()
Dw289 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7],
	4:[5],
	5:[9],
	},
	name = 'Dw289'
	)
Dw289.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw289.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
Dw289.label_edges()
Dw290 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9, 10],
	3:[5, 4, 7, 10],
	4:[5],
	5:[9],
	},
	name = 'Dw290'
	)
Dw290.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (2, 10)]
Dw290.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (2, 3), (3, 10)]
Dw290.label_edges()
Dw291 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'Dw291'
	)
Dw291.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw291.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Dw291.label_edges()
Dw292 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw292'
	)
Dw292.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw292.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Dw292.label_edges()
Dw293 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw293'
	)
Dw293.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw293.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Dw293.label_edges()
Dw294 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9],
	4:[5],
	},
	name = 'Dw294'
	)
Dw294.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Dw294.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
Dw294.label_edges()
Dw295 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5],
	5:[10],
	},
	name = 'Dw295'
	)
Dw295.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw295.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw295.label_edges()
Dw296 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	},
	name = 'Dw296'
	)
Dw296.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Dw296.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw296.label_edges()
Dw297 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[10],
	},
	name = 'Dw297'
	)
Dw297.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Dw297.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw297.label_edges()
Dw298 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw298'
	)
Dw298.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw298.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
Dw298.label_edges()
Dw299 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw299'
	)
Dw299.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Dw299.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw299.label_edges()
Dw300 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw300'
	)
Dw300.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw300.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw300.label_edges()
Dw301 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5, 9],
	},
	name = 'Dw301'
	)
Dw301.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Dw301.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Dw301.label_edges()
Dw302 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2, 8],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw302'
	)
Dw302.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Dw302.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw302.label_edges()
Dw303 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8],
	3:[5, 4, 7],
	4:[5],
	5:[8],
	},
	name = 'Dw303'
	)
Dw303.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw303.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
Dw303.label_edges()
Dw304 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw304'
	)
Dw304.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9)]
Dw304.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw304.label_edges()
Dw305 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw305'
	)
Dw305.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw305.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw305.label_edges()
Dw306 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw306'
	)
Dw306.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (3, 10)]
Dw306.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw306.label_edges()
Dw307 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8, 9],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw307'
	)
Dw307.incl_verts = [(0, 6), (0, 7), (2, 8), (2, 9), (4, 10)]
Dw307.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw307.label_edges()
Dw308 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'Dw308'
	)
Dw308.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Dw308.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
Dw308.label_edges()
Dw309 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'Dw309'
	)
Dw309.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Dw309.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw309.label_edges()
Dw310 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'Dw310'
	)
Dw310.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Dw310.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw310.label_edges()
Dw311 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[5, 2],
	2:[5, 3, 6, 8],
	3:[5, 4, 7, 8],
	4:[5],
	},
	name = 'Dw311'
	)
Dw311.incl_verts = [(0, 6), (0, 7), (2, 8)]
Dw311.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 3), (3, 8)]
Dw311.label_edges()
Dw312 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw312'
	)
Dw312.incl_verts = [(0, 6), (1, 7)]
Dw312.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7)]
Dw312.label_edges()
Dw313 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4],
	4:[5],
	5:[8],
	},
	name = 'Dw313'
	)
Dw313.incl_verts = [(0, 6), (1, 7), (2, 8)]
Dw313.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
Dw313.label_edges()
Dw314 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8, 9],
	3:[5, 4, 9],
	4:[5],
	5:[8],
	},
	name = 'Dw314'
	)
Dw314.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9)]
Dw314.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9)]
Dw314.label_edges()
Dw315 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'Dw315'
	)
Dw315.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (3, 10)]
Dw315.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 5), (5, 10)]
Dw315.label_edges()
Dw316 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8, 9],
	3:[5, 4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'Dw316'
	)
Dw316.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (3, 10)]
Dw316.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
Dw316.label_edges()
Dw317 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8, 9],
	3:[5, 4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'Dw317'
	)
Dw317.incl_verts = [(0, 6), (1, 7), (2, 8), (2, 9), (4, 10)]
Dw317.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
Dw317.label_edges()
Dw318 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw318'
	)
Dw318.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw318.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
Dw318.label_edges()
Dw319 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw319'
	)
Dw319.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw319.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw319.label_edges()
Dw320 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8],
	4:[5],
	},
	name = 'Dw320'
	)
Dw320.incl_verts = [(0, 6), (1, 7), (2, 8)]
Dw320.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
Dw320.label_edges()
Dw321 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'Dw321'
	)
Dw321.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw321.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9)]
Dw321.label_edges()
Dw322 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'Dw322'
	)
Dw322.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
Dw322.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (3, 4), (4, 10)]
Dw322.label_edges()
Dw323 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'Dw323'
	)
Dw323.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw323.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Dw323.label_edges()
Dw324 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	},
	name = 'Dw324'
	)
Dw324.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
Dw324.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw324.label_edges()
Dw325 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Dw325'
	)
Dw325.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
Dw325.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw325.label_edges()
Dw326 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7],
	3:[5, 4, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw326'
	)
Dw326.incl_verts = [(0, 6), (1, 7), (3, 8)]
Dw326.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
Dw326.label_edges()
Dw327 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Dw327'
	)
Dw327.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
Dw327.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9)]
Dw327.label_edges()
Dw328 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Dw328'
	)
Dw328.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
Dw328.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw328.label_edges()
Dw329 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2, 7],
	2:[5, 3, 6, 7],
	3:[5, 4, 8],
	4:[5, 8],
	},
	name = 'Dw329'
	)
Dw329.incl_verts = [(0, 6), (1, 7), (3, 8)]
Dw329.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
Dw329.label_edges()
Dw330 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7],
	3:[5, 4],
	4:[5],
	5:[7],
	},
	name = 'Dw330'
	)
Dw330.incl_verts = [(0, 6), (2, 7)]
Dw330.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7)]
Dw330.label_edges()
Dw331 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8],
	4:[5],
	5:[7],
	},
	name = 'Dw331'
	)
Dw331.incl_verts = [(0, 6), (2, 7), (2, 8)]
Dw331.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (2, 3), (3, 8)]
Dw331.label_edges()
Dw332 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'Dw332'
	)
Dw332.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9)]
Dw332.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
Dw332.label_edges()
Dw333 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7, 8],
	3:[5, 4, 8, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'Dw333'
	)
Dw333.incl_verts = [(0, 6), (2, 7), (2, 8), (3, 9), (4, 10)]
Dw333.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Dw333.label_edges()
Dw334 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7],
	3:[5, 4, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'Dw334'
	)
Dw334.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw334.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
Dw334.label_edges()
Dw335 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw335'
	)
Dw335.incl_verts = [(0, 6), (2, 7)]
Dw335.excl_verts = [(0, 2), (2, 6), (2, 3), (3, 7)]
Dw335.label_edges()
Dw336 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7],
	3:[5, 4, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'Dw336'
	)
Dw336.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw336.excl_verts = [(0, 2), (2, 6), (2, 3), (3, 7), (3, 5), (5, 8)]
Dw336.label_edges()
Dw337 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6, 7],
	3:[5, 4, 7, 8],
	4:[5, 8],
	},
	name = 'Dw337'
	)
Dw337.incl_verts = [(0, 6), (2, 7), (3, 8)]
Dw337.excl_verts = [(0, 2), (2, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
Dw337.label_edges()
Dw338 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6],
	3:[5, 4, 7],
	4:[5],
	5:[7],
	},
	name = 'Dw338'
	)
Dw338.incl_verts = [(0, 6), (3, 7)]
Dw338.excl_verts = [(0, 2), (2, 6), (3, 5), (5, 7)]
Dw338.label_edges()
Dw339 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[5, 2],
	2:[5, 3, 6],
	3:[5, 4, 7],
	4:[5, 7],
	},
	name = 'Dw339'
	)
Dw339.incl_verts = [(0, 6), (3, 7)]
Dw339.excl_verts = [(0, 2), (2, 6), (3, 4), (4, 7)]
Dw339.label_edges()
Dw340 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2, 6],
	2:[5, 3, 6],
	3:[5, 4],
	4:[5],
	},
	name = 'Dw340'
	)
Dw340.incl_verts = [(1, 6)]
Dw340.excl_verts = [(1, 2), (2, 6)]
Dw340.label_edges()
Dw341 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2, 6],
	2:[5, 3, 6, 7],
	3:[5, 4, 7],
	4:[5],
	},
	name = 'Dw341'
	)
Dw341.incl_verts = [(1, 6), (2, 7)]
Dw341.excl_verts = [(1, 2), (2, 6), (2, 3), (3, 7)]
Dw341.label_edges()
Dw342 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2, 6],
	2:[5, 3, 6, 7],
	3:[5, 4, 7, 8],
	4:[5, 8],
	},
	name = 'Dw342'
	)
Dw342.incl_verts = [(1, 6), (2, 7), (3, 8)]
Dw342.excl_verts = [(1, 2), (2, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
Dw342.label_edges()
Dw343 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2, 6],
	2:[5, 3, 6],
	3:[5, 4, 7],
	4:[5, 7],
	},
	name = 'Dw343'
	)
Dw343.incl_verts = [(1, 6), (3, 7)]
Dw343.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7)]
Dw343.label_edges()
Dw344 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[5, 2],
	2:[5, 3, 6],
	3:[5, 4, 6],
	4:[5],
	},
	name = 'Dw344'
	)
Dw344.incl_verts = [(2, 6)]
Dw344.excl_verts = [(2, 3), (3, 6)]
Dw344.label_edges()
Dw_list = [Dw0, Dw1, Dw2, Dw3, Dw4, Dw5, Dw6, Dw7, Dw8, Dw9, Dw10, Dw11, Dw12, Dw13, Dw14, Dw15, Dw16, Dw17, Dw18, Dw19, Dw20, Dw21, Dw22, Dw23, Dw24, Dw25, Dw26, Dw27, Dw28, Dw29, Dw30, Dw31, Dw32, Dw33, Dw34, Dw35, Dw36, Dw37, Dw38, Dw39, Dw40, Dw41, Dw42, Dw43, Dw44, Dw45, Dw46, Dw47, Dw48, Dw49, Dw50, Dw51, Dw52, Dw53, Dw54, Dw55, Dw56, Dw57, Dw58, Dw59, Dw60, Dw61, Dw62, Dw63, Dw64, Dw65, Dw66, Dw67, Dw68, Dw69, Dw70, Dw71, Dw72, Dw73, Dw74, Dw75, Dw76, Dw77, Dw78, Dw79, Dw80, Dw81, Dw82, Dw83, Dw84, Dw85, Dw86, Dw87, Dw88, Dw89, Dw90, Dw91, Dw92, Dw93, Dw94, Dw95, Dw96, Dw97, Dw98, Dw99, Dw100, Dw101, Dw102, Dw103, Dw104, Dw105, Dw106, Dw107, Dw108, Dw109, Dw110, Dw111, Dw112, Dw113, Dw114, Dw115, Dw116, Dw117, Dw118, Dw119, Dw120, Dw121, Dw122, Dw123, Dw124, Dw125, Dw126, Dw127, Dw128, Dw129, Dw130, Dw131, Dw132, Dw133, Dw134, Dw135, Dw136, Dw137, Dw138, Dw139, Dw140, Dw141, Dw142, Dw143, Dw144, Dw145, Dw146, Dw147, Dw148, Dw149, Dw150, Dw151, Dw152, Dw153, Dw154, Dw155, Dw156, Dw157, Dw158, Dw159, Dw160, Dw161, Dw162, Dw163, Dw164, Dw165, Dw166, Dw167, Dw168, Dw169, Dw170, Dw171, Dw172, Dw173, Dw174, Dw175, Dw176, Dw177, Dw178, Dw179, Dw180, Dw181, Dw182, Dw183, Dw184, Dw185, Dw186, Dw187, Dw188, Dw189, Dw190, Dw191, Dw192, Dw193, Dw194, Dw195, Dw196, Dw197, Dw198, Dw199, Dw200, Dw201, Dw202, Dw203, Dw204, Dw205, Dw206, Dw207, Dw208, Dw209, Dw210, Dw211, Dw212, Dw213, Dw214, Dw215, Dw216, Dw217, Dw218, Dw219, Dw220, Dw221, Dw222, Dw223, Dw224, Dw225, Dw226, Dw227, Dw228, Dw229, Dw230, Dw231, Dw232, Dw233, Dw234, Dw235, Dw236, Dw237, Dw238, Dw239, Dw240, Dw241, Dw242, Dw243, Dw244, Dw245, Dw246, Dw247, Dw248, Dw249, Dw250, Dw251, Dw252, Dw253, Dw254, Dw255, Dw256, Dw257, Dw258, Dw259, Dw260, Dw261, Dw262, Dw263, Dw264, Dw265, Dw266, Dw267, Dw268, Dw269, Dw270, Dw271, Dw272, Dw273, Dw274, Dw275, Dw276, Dw277, Dw278, Dw279, Dw280, Dw281, Dw282, Dw283, Dw284, Dw285, Dw286, Dw287, Dw288, Dw289, Dw290, Dw291, Dw292, Dw293, Dw294, Dw295, Dw296, Dw297, Dw298, Dw299, Dw300, Dw301, Dw302, Dw303, Dw304, Dw305, Dw306, Dw307, Dw308, Dw309, Dw310, Dw311, Dw312, Dw313, Dw314, Dw315, Dw316, Dw317, Dw318, Dw319, Dw320, Dw321, Dw322, Dw323, Dw324, Dw325, Dw326, Dw327, Dw328, Dw329, Dw330, Dw331, Dw332, Dw333, Dw334, Dw335, Dw336, Dw337, Dw338, Dw339, Dw340, Dw341, Dw342, Dw343, Dw344]


==> code/results/H4/H4_phase1.sage <==
H4w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5]
	},
	name = 'H4w0'
	)
H4w0.incl_verts = []
H4w0.excl_verts = []
H4w0.label_edges()
H4w1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5],
	},
	name = 'H4w1'
	)
H4w1.incl_verts = [(0, 6)]
H4w1.excl_verts = [(0, 1), (1, 6)]
H4w1.label_edges()
H4w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'H4w2'
	)
H4w2.incl_verts = [(0, 6), (0, 7)]
H4w2.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7)]
H4w2.label_edges()
H4w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'H4w3'
	)
H4w3.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w3.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8)]
H4w3.label_edges()
H4w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'H4w4'
	)
H4w4.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
H4w4.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9)]
H4w4.label_edges()
H4w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9, 10],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w5'
	)
H4w5.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (0, 10)]
H4w5.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (0, 5), (5, 10)]
H4w5.label_edges()
H4w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'H4w6'
	)
H4w6.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w6.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 2), (2, 10)]
H4w6.label_edges()
H4w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	},
	name = 'H4w7'
	)
H4w7.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w7.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 4), (4, 10)]
H4w7.label_edges()
H4w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w8'
	)
H4w8.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
H4w8.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (2, 5), (5, 10)]
H4w8.label_edges()
H4w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9, 10],
	},
	name = 'H4w9'
	)
H4w9.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w9.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 4), (4, 10)]
H4w9.label_edges()
H4w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w10'
	)
H4w10.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w10.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 5), (5, 10)]
H4w10.label_edges()
H4w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w11'
	)
H4w11.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
H4w11.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (4, 5), (5, 10)]
H4w11.label_edges()
H4w12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'H4w12'
	)
H4w12.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w12.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9)]
H4w12.label_edges()
H4w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	},
	name = 'H4w13'
	)
H4w13.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w13.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w13.label_edges()
H4w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9, 10],
	3:[4, 5, 8],
	4:[5],
	5:[10],
	},
	name = 'H4w14'
	)
H4w14.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w14.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w14.label_edges()
H4w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5, 10],
	},
	name = 'H4w15'
	)
H4w15.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w15.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w15.label_edges()
H4w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5],
	5:[10],
	},
	name = 'H4w16'
	)
H4w16.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w16.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w16.label_edges()
H4w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	5:[10],
	},
	name = 'H4w17'
	)
H4w17.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w17.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w17.label_edges()
H4w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'H4w18'
	)
H4w18.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w18.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9)]
H4w18.label_edges()
H4w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w19'
	)
H4w19.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w19.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w19.label_edges()
H4w20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9, 10],
	},
	name = 'H4w20'
	)
H4w20.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w20.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w20.label_edges()
H4w21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w21'
	)
H4w21.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w21.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w21.label_edges()
H4w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w22'
	)
H4w22.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w22.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w22.label_edges()
H4w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9],
	},
	name = 'H4w23'
	)
H4w23.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w23.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9)]
H4w23.label_edges()
H4w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w24'
	)
H4w24.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w24.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w24.label_edges()
H4w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w25'
	)
H4w25.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w25.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w25.label_edges()
H4w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'H4w26'
	)
H4w26.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w26.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (4, 5), (5, 9)]
H4w26.label_edges()
H4w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'H4w27'
	)
H4w27.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w27.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8)]
H4w27.label_edges()
H4w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w28'
	)
H4w28.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
H4w28.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9)]
H4w28.label_edges()
H4w29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7, 10],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w29'
	)
H4w29.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w29.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (1, 2), (2, 10)]
H4w29.label_edges()
H4w30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w30'
	)
H4w30.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w30.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (1, 4), (4, 10)]
H4w30.label_edges()
H4w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7, 10],
	3:[4, 5],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w31'
	)
H4w31.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
H4w31.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (2, 5), (5, 10)]
H4w31.label_edges()
H4w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w32'
	)
H4w32.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w32.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (3, 4), (4, 10)]
H4w32.label_edges()
H4w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w33'
	)
H4w33.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w33.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (3, 5), (5, 10)]
H4w33.label_edges()
H4w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w34'
	)
H4w34.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
H4w34.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (0, 5), (5, 9), (4, 5), (5, 10)]
H4w34.label_edges()
H4w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'H4w35'
	)
H4w35.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w35.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
H4w35.label_edges()
H4w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	},
	name = 'H4w36'
	)
H4w36.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w36.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w36.label_edges()
H4w37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9, 10],
	3:[4, 5],
	4:[5, 8],
	5:[10],
	},
	name = 'H4w37'
	)
H4w37.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w37.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w37.label_edges()
H4w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	},
	name = 'H4w38'
	)
H4w38.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w38.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w38.label_edges()
H4w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'H4w39'
	)
H4w39.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w39.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w39.label_edges()
H4w40 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'H4w40'
	)
H4w40.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w40.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w40.label_edges()
H4w41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	},
	name = 'H4w41'
	)
H4w41.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w41.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9)]
H4w41.label_edges()
H4w42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 10],
	3:[4, 5],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w42'
	)
H4w42.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w42.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w42.label_edges()
H4w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8, 9, 10],
	},
	name = 'H4w43'
	)
H4w43.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w43.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w43.label_edges()
H4w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w44'
	)
H4w44.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w44.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w44.label_edges()
H4w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w45'
	)
H4w45.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w45.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w45.label_edges()
H4w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w46'
	)
H4w46.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
H4w46.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
H4w46.label_edges()
H4w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w47'
	)
H4w47.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w47.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w47.label_edges()
H4w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w48'
	)
H4w48.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w48.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w48.label_edges()
H4w49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w49'
	)
H4w49.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
H4w49.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w49.label_edges()
H4w50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'H4w50'
	)
H4w50.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w50.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
H4w50.label_edges()
H4w51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w51'
	)
H4w51.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w51.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w51.label_edges()
H4w52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w52'
	)
H4w52.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w52.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w52.label_edges()
H4w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w53'
	)
H4w53.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w53.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
H4w53.label_edges()
H4w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w54'
	)
H4w54.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w54.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w54.label_edges()
H4w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w55'
	)
H4w55.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w55.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
H4w55.label_edges()
H4w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	},
	name = 'H4w56'
	)
H4w56.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w56.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8)]
H4w56.label_edges()
H4w57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	},
	name = 'H4w57'
	)
H4w57.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w57.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w57.label_edges()
H4w58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8, 10],
	3:[4, 5],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w58'
	)
H4w58.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w58.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w58.label_edges()
H4w59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5, 10],
	4:[5, 9, 10],
	},
	name = 'H4w59'
	)
H4w59.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w59.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w59.label_edges()
H4w60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w60'
	)
H4w60.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w60.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w60.label_edges()
H4w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w61'
	)
H4w61.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w61.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w61.label_edges()
H4w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	},
	name = 'H4w62'
	)
H4w62.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w62.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w62.label_edges()
H4w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w63'
	)
H4w63.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w63.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w63.label_edges()
H4w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w64'
	)
H4w64.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w64.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w64.label_edges()
H4w65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[9],
	},
	name = 'H4w65'
	)
H4w65.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w65.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w65.label_edges()
H4w66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'H4w66'
	)
H4w66.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w66.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8)]
H4w66.label_edges()
H4w67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w67'
	)
H4w67.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w67.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w67.label_edges()
H4w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w68'
	)
H4w68.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w68.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w68.label_edges()
H4w69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w69'
	)
H4w69.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w69.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w69.label_edges()
H4w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w70'
	)
H4w70.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w70.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w70.label_edges()
H4w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'H4w71'
	)
H4w71.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w71.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w71.label_edges()
H4w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w72'
	)
H4w72.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w72.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w72.label_edges()
H4w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w73'
	)
H4w73.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w73.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w73.label_edges()
H4w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w74'
	)
H4w74.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w74.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w74.label_edges()
H4w75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w75'
	)
H4w75.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w75.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w75.label_edges()
H4w76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w76'
	)
H4w76.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w76.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w76.label_edges()
H4w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	},
	name = 'H4w77'
	)
H4w77.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w77.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8)]
H4w77.label_edges()
H4w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w78'
	)
H4w78.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w78.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w78.label_edges()
H4w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w79'
	)
H4w79.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w79.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w79.label_edges()
H4w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w80'
	)
H4w80.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w80.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w80.label_edges()
H4w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'H4w81'
	)
H4w81.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w81.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (4, 5), (5, 8)]
H4w81.label_edges()
H4w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'H4w82'
	)
H4w82.incl_verts = [(0, 6), (0, 7)]
H4w82.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7)]
H4w82.label_edges()
H4w83 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'H4w83'
	)
H4w83.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w83.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8)]
H4w83.label_edges()
H4w84 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w84'
	)
H4w84.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
H4w84.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9)]
H4w84.label_edges()
H4w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 10],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w85'
	)
H4w85.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w85.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (1, 2), (2, 10)]
H4w85.label_edges()
H4w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w86'
	)
H4w86.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
H4w86.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (1, 4), (4, 10)]
H4w86.label_edges()
H4w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 10],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w87'
	)
H4w87.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
H4w87.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (2, 5), (5, 10)]
H4w87.label_edges()
H4w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w88'
	)
H4w88.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w88.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (3, 4), (4, 10)]
H4w88.label_edges()
H4w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w89'
	)
H4w89.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
H4w89.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (3, 5), (5, 10)]
H4w89.label_edges()
H4w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w90'
	)
H4w90.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
H4w90.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (0, 5), (5, 9), (4, 5), (5, 10)]
H4w90.label_edges()
H4w91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'H4w91'
	)
H4w91.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w91.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
H4w91.label_edges()
H4w92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	},
	name = 'H4w92'
	)
H4w92.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w92.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w92.label_edges()
H4w93 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9, 10],
	3:[4, 5, 7],
	4:[5, 8],
	5:[10],
	},
	name = 'H4w93'
	)
H4w93.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w93.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w93.label_edges()
H4w94 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	},
	name = 'H4w94'
	)
H4w94.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w94.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w94.label_edges()
H4w95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'H4w95'
	)
H4w95.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w95.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w95.label_edges()
H4w96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'H4w96'
	)
H4w96.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w96.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w96.label_edges()
H4w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	},
	name = 'H4w97'
	)
H4w97.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w97.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9)]
H4w97.label_edges()
H4w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 10],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w98'
	)
H4w98.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w98.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w98.label_edges()
H4w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8, 9, 10],
	},
	name = 'H4w99'
	)
H4w99.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w99.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w99.label_edges()
H4w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w100'
	)
H4w100.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w100.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w100.label_edges()
H4w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w101'
	)
H4w101.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w101.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w101.label_edges()
H4w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w102'
	)
H4w102.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
H4w102.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
H4w102.label_edges()
H4w103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w103'
	)
H4w103.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w103.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w103.label_edges()
H4w104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w104'
	)
H4w104.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w104.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w104.label_edges()
H4w105 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w105'
	)
H4w105.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
H4w105.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w105.label_edges()
H4w106 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9],
	},
	name = 'H4w106'
	)
H4w106.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w106.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
H4w106.label_edges()
H4w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w107'
	)
H4w107.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w107.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w107.label_edges()
H4w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w108'
	)
H4w108.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w108.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w108.label_edges()
H4w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w109'
	)
H4w109.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w109.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
H4w109.label_edges()
H4w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w110'
	)
H4w110.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w110.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w110.label_edges()
H4w111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w111'
	)
H4w111.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w111.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
H4w111.label_edges()
H4w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'H4w112'
	)
H4w112.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w112.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8)]
H4w112.label_edges()
H4w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'H4w113'
	)
H4w113.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w113.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9)]
H4w113.label_edges()
H4w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[8],
	},
	name = 'H4w114'
	)
H4w114.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w114.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w114.label_edges()
H4w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9, 10],
	3:[4, 5, 7],
	4:[5],
	5:[8, 10],
	},
	name = 'H4w115'
	)
H4w115.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w115.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w115.label_edges()
H4w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'H4w116'
	)
H4w116.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w116.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w116.label_edges()
H4w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5],
	5:[8, 10],
	},
	name = 'H4w117'
	)
H4w117.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w117.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w117.label_edges()
H4w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'H4w118'
	)
H4w118.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w118.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w118.label_edges()
H4w119 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8],
	},
	name = 'H4w119'
	)
H4w119.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w119.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 4), (4, 9)]
H4w119.label_edges()
H4w120 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 10],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'H4w120'
	)
H4w120.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w120.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w120.label_edges()
H4w121 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 9, 10],
	5:[8],
	},
	name = 'H4w121'
	)
H4w121.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w121.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w121.label_edges()
H4w122 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'H4w122'
	)
H4w122.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w122.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w122.label_edges()
H4w123 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'H4w123'
	)
H4w123.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w123.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w123.label_edges()
H4w124 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5],
	5:[8, 9],
	},
	name = 'H4w124'
	)
H4w124.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
H4w124.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (2, 5), (5, 9)]
H4w124.label_edges()
H4w125 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 10],
	5:[8, 9],
	},
	name = 'H4w125'
	)
H4w125.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w125.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w125.label_edges()
H4w126 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5],
	5:[8, 9, 10],
	},
	name = 'H4w126'
	)
H4w126.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w126.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w126.label_edges()
H4w127 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'H4w127'
	)
H4w127.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
H4w127.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w127.label_edges()
H4w128 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'H4w128'
	)
H4w128.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w128.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (3, 4), (4, 9)]
H4w128.label_edges()
H4w129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'H4w129'
	)
H4w129.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w129.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w129.label_edges()
H4w130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'H4w130'
	)
H4w130.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w130.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w130.label_edges()
H4w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'H4w131'
	)
H4w131.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w131.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (3, 5), (5, 9)]
H4w131.label_edges()
H4w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'H4w132'
	)
H4w132.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w132.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w132.label_edges()
H4w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'H4w133'
	)
H4w133.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w133.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 5), (5, 8), (4, 5), (5, 9)]
H4w133.label_edges()
H4w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'H4w134'
	)
H4w134.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w134.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
H4w134.label_edges()
H4w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	},
	name = 'H4w135'
	)
H4w135.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w135.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w135.label_edges()
H4w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8, 10],
	3:[4, 5, 7],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w136'
	)
H4w136.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w136.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w136.label_edges()
H4w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7, 10],
	4:[5, 9, 10],
	},
	name = 'H4w137'
	)
H4w137.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w137.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w137.label_edges()
H4w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w138'
	)
H4w138.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w138.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w138.label_edges()
H4w139 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w139'
	)
H4w139.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w139.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w139.label_edges()
H4w140 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7],
	4:[5],
	5:[9],
	},
	name = 'H4w140'
	)
H4w140.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w140.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
H4w140.label_edges()
H4w141 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'H4w141'
	)
H4w141.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w141.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w141.label_edges()
H4w142 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'H4w142'
	)
H4w142.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w142.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w142.label_edges()
H4w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'H4w143'
	)
H4w143.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w143.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w143.label_edges()
H4w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9],
	},
	name = 'H4w144'
	)
H4w144.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w144.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w144.label_edges()
H4w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'H4w145'
	)
H4w145.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w145.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w145.label_edges()
H4w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'H4w146'
	)
H4w146.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w146.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w146.label_edges()
H4w147 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[9],
	},
	name = 'H4w147'
	)
H4w147.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w147.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
H4w147.label_edges()
H4w148 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'H4w148'
	)
H4w148.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w148.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w148.label_edges()
H4w149 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[9],
	},
	name = 'H4w149'
	)
H4w149.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w149.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w149.label_edges()
H4w150 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'H4w150'
	)
H4w150.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w150.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
H4w150.label_edges()
H4w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w151'
	)
H4w151.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w151.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w151.label_edges()
H4w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w152'
	)
H4w152.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w152.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w152.label_edges()
H4w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w153'
	)
H4w153.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w153.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w153.label_edges()
H4w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w154'
	)
H4w154.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w154.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w154.label_edges()
H4w155 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9],
	},
	name = 'H4w155'
	)
H4w155.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w155.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w155.label_edges()
H4w156 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w156'
	)
H4w156.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w156.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w156.label_edges()
H4w157 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w157'
	)
H4w157.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w157.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w157.label_edges()
H4w158 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w158'
	)
H4w158.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w158.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w158.label_edges()
H4w159 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w159'
	)
H4w159.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w159.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w159.label_edges()
H4w160 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w160'
	)
H4w160.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w160.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w160.label_edges()
H4w161 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'H4w161'
	)
H4w161.incl_verts = [(0, 6), (0, 7), (2, 8)]
H4w161.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
H4w161.label_edges()
H4w162 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'H4w162'
	)
H4w162.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w162.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w162.label_edges()
H4w163 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'H4w163'
	)
H4w163.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
H4w163.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w163.label_edges()
H4w164 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'H4w164'
	)
H4w164.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w164.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w164.label_edges()
H4w165 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'H4w165'
	)
H4w165.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w165.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w165.label_edges()
H4w166 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'H4w166'
	)
H4w166.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w166.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w166.label_edges()
H4w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'H4w167'
	)
H4w167.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
H4w167.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w167.label_edges()
H4w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 8],
	},
	name = 'H4w168'
	)
H4w168.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w168.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8)]
H4w168.label_edges()
H4w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w169'
	)
H4w169.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w169.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w169.label_edges()
H4w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w170'
	)
H4w170.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w170.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w170.label_edges()
H4w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w171'
	)
H4w171.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w171.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w171.label_edges()
H4w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'H4w172'
	)
H4w172.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w172.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8)]
H4w172.label_edges()
H4w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'H4w173'
	)
H4w173.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w173.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w173.label_edges()
H4w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'H4w174'
	)
H4w174.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w174.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
H4w174.label_edges()
H4w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'H4w175'
	)
H4w175.incl_verts = [(0, 6), (0, 7)]
H4w175.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7)]
H4w175.label_edges()
H4w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w176'
	)
H4w176.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w176.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8)]
H4w176.label_edges()
H4w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w177'
	)
H4w177.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w177.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9)]
H4w177.label_edges()
H4w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'H4w178'
	)
H4w178.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w178.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w178.label_edges()
H4w179 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9, 10],
	3:[4, 5],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'H4w179'
	)
H4w179.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w179.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w179.label_edges()
H4w180 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'H4w180'
	)
H4w180.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w180.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w180.label_edges()
H4w181 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'H4w181'
	)
H4w181.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w181.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w181.label_edges()
H4w182 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[8, 10],
	},
	name = 'H4w182'
	)
H4w182.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w182.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w182.label_edges()
H4w183 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w183'
	)
H4w183.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w183.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9)]
H4w183.label_edges()
H4w184 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 10],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w184'
	)
H4w184.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w184.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w184.label_edges()
H4w185 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 10],
	4:[5, 7, 9, 10],
	5:[8],
	},
	name = 'H4w185'
	)
H4w185.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w185.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w185.label_edges()
H4w186 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w186'
	)
H4w186.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w186.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w186.label_edges()
H4w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w187'
	)
H4w187.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w187.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w187.label_edges()
H4w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'H4w188'
	)
H4w188.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
H4w188.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (2, 5), (5, 9)]
H4w188.label_edges()
H4w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 10],
	5:[8, 9],
	},
	name = 'H4w189'
	)
H4w189.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w189.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w189.label_edges()
H4w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7],
	5:[8, 9, 10],
	},
	name = 'H4w190'
	)
H4w190.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
H4w190.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w190.label_edges()
H4w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w191'
	)
H4w191.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
H4w191.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w191.label_edges()
H4w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w192'
	)
H4w192.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w192.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9)]
H4w192.label_edges()
H4w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w193'
	)
H4w193.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w193.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w193.label_edges()
H4w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w194'
	)
H4w194.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w194.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w194.label_edges()
H4w195 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'H4w195'
	)
H4w195.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w195.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 5), (5, 9)]
H4w195.label_edges()
H4w196 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w196'
	)
H4w196.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w196.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w196.label_edges()
H4w197 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w197'
	)
H4w197.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w197.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (0, 5), (5, 8), (4, 5), (5, 9)]
H4w197.label_edges()
H4w198 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'H4w198'
	)
H4w198.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w198.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
H4w198.label_edges()
H4w199 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	},
	name = 'H4w199'
	)
H4w199.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w199.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w199.label_edges()
H4w200 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8, 10],
	3:[4, 5],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w200'
	)
H4w200.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w200.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w200.label_edges()
H4w201 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 7, 9, 10],
	},
	name = 'H4w201'
	)
H4w201.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w201.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w201.label_edges()
H4w202 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w202'
	)
H4w202.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w202.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w202.label_edges()
H4w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'H4w203'
	)
H4w203.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w203.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w203.label_edges()
H4w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5, 7],
	5:[9],
	},
	name = 'H4w204'
	)
H4w204.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w204.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
H4w204.label_edges()
H4w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'H4w205'
	)
H4w205.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w205.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w205.label_edges()
H4w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'H4w206'
	)
H4w206.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w206.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w206.label_edges()
H4w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'H4w207'
	)
H4w207.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w207.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w207.label_edges()
H4w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	},
	name = 'H4w208'
	)
H4w208.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w208.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w208.label_edges()
H4w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w209'
	)
H4w209.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w209.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w209.label_edges()
H4w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'H4w210'
	)
H4w210.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w210.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w210.label_edges()
H4w211 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'H4w211'
	)
H4w211.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w211.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
H4w211.label_edges()
H4w212 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'H4w212'
	)
H4w212.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w212.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w212.label_edges()
H4w213 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[9],
	},
	name = 'H4w213'
	)
H4w213.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w213.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w213.label_edges()
H4w214 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	},
	name = 'H4w214'
	)
H4w214.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w214.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8)]
H4w214.label_edges()
H4w215 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w215'
	)
H4w215.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w215.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w215.label_edges()
H4w216 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 8, 10],
	5:[9],
	},
	name = 'H4w216'
	)
H4w216.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w216.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w216.label_edges()
H4w217 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 8],
	5:[9, 10],
	},
	name = 'H4w217'
	)
H4w217.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w217.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w217.label_edges()
H4w218 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w218'
	)
H4w218.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w218.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w218.label_edges()
H4w219 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8, 9],
	},
	name = 'H4w219'
	)
H4w219.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w219.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w219.label_edges()
H4w220 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9, 10],
	4:[5, 7, 8, 9],
	5:[10],
	},
	name = 'H4w220'
	)
H4w220.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w220.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w220.label_edges()
H4w221 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8, 9, 10],
	5:[10],
	},
	name = 'H4w221'
	)
H4w221.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w221.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w221.label_edges()
H4w222 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w222'
	)
H4w222.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w222.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w222.label_edges()
H4w223 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w223'
	)
H4w223.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w223.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w223.label_edges()
H4w224 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w224'
	)
H4w224.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w224.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w224.label_edges()
H4w225 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w225'
	)
H4w225.incl_verts = [(0, 6), (0, 7), (2, 8)]
H4w225.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
H4w225.label_edges()
H4w226 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w226'
	)
H4w226.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w226.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w226.label_edges()
H4w227 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w227'
	)
H4w227.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
H4w227.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w227.label_edges()
H4w228 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w228'
	)
H4w228.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w228.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w228.label_edges()
H4w229 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'H4w229'
	)
H4w229.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w229.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w229.label_edges()
H4w230 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w230'
	)
H4w230.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w230.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w230.label_edges()
H4w231 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w231'
	)
H4w231.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
H4w231.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w231.label_edges()
H4w232 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 8],
	},
	name = 'H4w232'
	)
H4w232.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w232.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 4), (4, 8)]
H4w232.label_edges()
H4w233 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w233'
	)
H4w233.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w233.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w233.label_edges()
H4w234 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w234'
	)
H4w234.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w234.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w234.label_edges()
H4w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w235'
	)
H4w235.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w235.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w235.label_edges()
H4w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w236'
	)
H4w236.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w236.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 5), (5, 8)]
H4w236.label_edges()
H4w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w237'
	)
H4w237.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w237.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w237.label_edges()
H4w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w238'
	)
H4w238.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w238.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (4, 5), (5, 8)]
H4w238.label_edges()
H4w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'H4w239'
	)
H4w239.incl_verts = [(0, 6), (0, 7)]
H4w239.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7)]
H4w239.label_edges()
H4w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'H4w240'
	)
H4w240.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w240.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8)]
H4w240.label_edges()
H4w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 9],
	5:[7],
	},
	name = 'H4w241'
	)
H4w241.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w241.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w241.label_edges()
H4w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8, 10],
	3:[4, 5],
	4:[5, 9],
	5:[7, 10],
	},
	name = 'H4w242'
	)
H4w242.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w242.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w242.label_edges()
H4w243 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 9, 10],
	5:[7],
	},
	name = 'H4w243'
	)
H4w243.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w243.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w243.label_edges()
H4w244 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 9],
	5:[7, 10],
	},
	name = 'H4w244'
	)
H4w244.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w244.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w244.label_edges()
H4w245 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'H4w245'
	)
H4w245.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w245.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w245.label_edges()
H4w246 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5],
	5:[7, 9],
	},
	name = 'H4w246'
	)
H4w246.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w246.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
H4w246.label_edges()
H4w247 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5, 10],
	5:[7, 9],
	},
	name = 'H4w247'
	)
H4w247.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w247.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w247.label_edges()
H4w248 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5],
	5:[7, 9, 10],
	},
	name = 'H4w248'
	)
H4w248.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w248.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w248.label_edges()
H4w249 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5, 10],
	5:[7, 9, 10],
	},
	name = 'H4w249'
	)
H4w249.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w249.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w249.label_edges()
H4w250 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'H4w250'
	)
H4w250.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w250.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w250.label_edges()
H4w251 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[7, 10],
	},
	name = 'H4w251'
	)
H4w251.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w251.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w251.label_edges()
H4w252 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'H4w252'
	)
H4w252.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w252.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w252.label_edges()
H4w253 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5],
	5:[7, 9],
	},
	name = 'H4w253'
	)
H4w253.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w253.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
H4w253.label_edges()
H4w254 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[7, 9, 10],
	},
	name = 'H4w254'
	)
H4w254.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w254.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w254.label_edges()
H4w255 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 9],
	5:[7, 9],
	},
	name = 'H4w255'
	)
H4w255.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w255.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w255.label_edges()
H4w256 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 8],
	5:[7],
	},
	name = 'H4w256'
	)
H4w256.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w256.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8)]
H4w256.label_edges()
H4w257 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 8],
	5:[7, 9],
	},
	name = 'H4w257'
	)
H4w257.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w257.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w257.label_edges()
H4w258 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[7, 9],
	},
	name = 'H4w258'
	)
H4w258.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w258.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w258.label_edges()
H4w259 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[7, 9, 10],
	},
	name = 'H4w259'
	)
H4w259.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w259.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w259.label_edges()
H4w260 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w260'
	)
H4w260.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w260.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w260.label_edges()
H4w261 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 8, 9],
	5:[7],
	},
	name = 'H4w261'
	)
H4w261.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w261.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w261.label_edges()
H4w262 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[7, 10],
	},
	name = 'H4w262'
	)
H4w262.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w262.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w262.label_edges()
H4w263 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[7, 10],
	},
	name = 'H4w263'
	)
H4w263.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w263.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w263.label_edges()
H4w264 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 8],
	5:[7, 9],
	},
	name = 'H4w264'
	)
H4w264.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w264.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w264.label_edges()
H4w265 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w265'
	)
H4w265.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w265.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w265.label_edges()
H4w266 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 8, 9],
	5:[7, 9],
	},
	name = 'H4w266'
	)
H4w266.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w266.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w266.label_edges()
H4w267 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5],
	5:[7, 8],
	},
	name = 'H4w267'
	)
H4w267.incl_verts = [(0, 6), (0, 7), (2, 8)]
H4w267.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8)]
H4w267.label_edges()
H4w268 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 9],
	5:[7, 8],
	},
	name = 'H4w268'
	)
H4w268.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w268.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w268.label_edges()
H4w269 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[7, 8, 10],
	},
	name = 'H4w269'
	)
H4w269.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
H4w269.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w269.label_edges()
H4w270 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[7, 8, 10],
	},
	name = 'H4w270'
	)
H4w270.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w270.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w270.label_edges()
H4w271 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5],
	5:[7, 8, 9],
	},
	name = 'H4w271'
	)
H4w271.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w271.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w271.label_edges()
H4w272 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[7, 8, 9, 10],
	},
	name = 'H4w272'
	)
H4w272.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w272.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w272.label_edges()
H4w273 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5, 9],
	5:[7, 8, 9],
	},
	name = 'H4w273'
	)
H4w273.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
H4w273.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w273.label_edges()
H4w274 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'H4w274'
	)
H4w274.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w274.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 4), (4, 8)]
H4w274.label_edges()
H4w275 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[7, 9],
	},
	name = 'H4w275'
	)
H4w275.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w275.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w275.label_edges()
H4w276 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w276'
	)
H4w276.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w276.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w276.label_edges()
H4w277 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[7, 9],
	},
	name = 'H4w277'
	)
H4w277.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w277.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w277.label_edges()
H4w278 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'H4w278'
	)
H4w278.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w278.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 5), (5, 8)]
H4w278.label_edges()
H4w279 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 9],
	5:[7, 8, 9],
	},
	name = 'H4w279'
	)
H4w279.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w279.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w279.label_edges()
H4w280 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'H4w280'
	)
H4w280.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w280.excl_verts = [(0, 1), (1, 6), (0, 5), (5, 7), (4, 5), (5, 8)]
H4w280.label_edges()
H4w281 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'H4w281'
	)
H4w281.incl_verts = [(0, 6), (1, 7)]
H4w281.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7)]
H4w281.label_edges()
H4w282 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'H4w282'
	)
H4w282.incl_verts = [(0, 6), (1, 7), (1, 8)]
H4w282.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
H4w282.label_edges()
H4w283 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w283'
	)
H4w283.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
H4w283.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w283.label_edges()
H4w284 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w284'
	)
H4w284.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w284.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w284.label_edges()
H4w285 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w285'
	)
H4w285.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w285.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w285.label_edges()
H4w286 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w286'
	)
H4w286.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
H4w286.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w286.label_edges()
H4w287 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'H4w287'
	)
H4w287.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w287.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w287.label_edges()
H4w288 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w288'
	)
H4w288.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (3, 10)]
H4w288.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w288.label_edges()
H4w289 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w289'
	)
H4w289.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w289.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w289.label_edges()
H4w290 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w290'
	)
H4w290.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w290.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w290.label_edges()
H4w291 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w291'
	)
H4w291.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w291.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w291.label_edges()
H4w292 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w292'
	)
H4w292.incl_verts = [(0, 6), (1, 7), (1, 8), (4, 9)]
H4w292.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w292.label_edges()
H4w293 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	5:[8],
	},
	name = 'H4w293'
	)
H4w293.incl_verts = [(0, 6), (1, 7), (2, 8)]
H4w293.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
H4w293.label_edges()
H4w294 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'H4w294'
	)
H4w294.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w294.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w294.label_edges()
H4w295 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'H4w295'
	)
H4w295.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w295.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w295.label_edges()
H4w296 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'H4w296'
	)
H4w296.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w296.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w296.label_edges()
H4w297 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'H4w297'
	)
H4w297.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w297.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w297.label_edges()
H4w298 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'H4w298'
	)
H4w298.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w298.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w298.label_edges()
H4w299 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'H4w299'
	)
H4w299.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
H4w299.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w299.label_edges()
H4w300 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	},
	name = 'H4w300'
	)
H4w300.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w300.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
H4w300.label_edges()
H4w301 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w301'
	)
H4w301.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w301.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w301.label_edges()
H4w302 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w302'
	)
H4w302.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w302.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w302.label_edges()
H4w303 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w303'
	)
H4w303.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w303.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w303.label_edges()
H4w304 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	5:[8],
	},
	name = 'H4w304'
	)
H4w304.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w304.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
H4w304.label_edges()
H4w305 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'H4w305'
	)
H4w305.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w305.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w305.label_edges()
H4w306 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'H4w306'
	)
H4w306.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w306.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
H4w306.label_edges()
H4w307 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'H4w307'
	)
H4w307.incl_verts = [(0, 6), (1, 7)]
H4w307.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7)]
H4w307.label_edges()
H4w308 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w308'
	)
H4w308.incl_verts = [(0, 6), (1, 7), (2, 8)]
H4w308.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
H4w308.label_edges()
H4w309 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w309'
	)
H4w309.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w309.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w309.label_edges()
H4w310 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w310'
	)
H4w310.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w310.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w310.label_edges()
H4w311 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w311'
	)
H4w311.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w311.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w311.label_edges()
H4w312 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'H4w312'
	)
H4w312.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w312.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w312.label_edges()
H4w313 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w313'
	)
H4w313.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w313.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w313.label_edges()
H4w314 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w314'
	)
H4w314.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
H4w314.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w314.label_edges()
H4w315 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 8],
	},
	name = 'H4w315'
	)
H4w315.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w315.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
H4w315.label_edges()
H4w316 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w316'
	)
H4w316.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w316.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w316.label_edges()
H4w317 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w317'
	)
H4w317.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w317.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w317.label_edges()
H4w318 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w318'
	)
H4w318.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w318.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w318.label_edges()
H4w319 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w319'
	)
H4w319.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w319.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
H4w319.label_edges()
H4w320 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w320'
	)
H4w320.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w320.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w320.label_edges()
H4w321 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w321'
	)
H4w321.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w321.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (4, 5), (5, 8)]
H4w321.label_edges()
H4w322 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'H4w322'
	)
H4w322.incl_verts = [(0, 6), (2, 7)]
H4w322.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7)]
H4w322.label_edges()
H4w323 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'H4w323'
	)
H4w323.incl_verts = [(0, 6), (2, 7), (3, 8)]
H4w323.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
H4w323.label_edges()
H4w324 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[7, 9],
	},
	name = 'H4w324'
	)
H4w324.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9)]
H4w324.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w324.label_edges()
H4w325 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w325'
	)
H4w325.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9), (4, 10)]
H4w325.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w325.label_edges()
H4w326 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[7, 9],
	},
	name = 'H4w326'
	)
H4w326.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
H4w326.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w326.label_edges()
H4w327 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'H4w327'
	)
H4w327.incl_verts = [(0, 6), (2, 7), (3, 8)]
H4w327.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
H4w327.label_edges()
H4w328 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[7, 8, 9],
	},
	name = 'H4w328'
	)
H4w328.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
H4w328.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w328.label_edges()
H4w329 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'H4w329'
	)
H4w329.incl_verts = [(0, 6), (2, 7), (4, 8)]
H4w329.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (4, 5), (5, 8)]
H4w329.label_edges()
H4w330 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 7],
	},
	name = 'H4w330'
	)
H4w330.incl_verts = [(0, 6), (3, 7)]
H4w330.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7)]
H4w330.label_edges()
H4w331 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w331'
	)
H4w331.incl_verts = [(0, 6), (3, 7), (3, 8)]
H4w331.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7), (3, 5), (5, 8)]
H4w331.label_edges()
H4w332 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w332'
	)
H4w332.incl_verts = [(0, 6), (3, 7), (3, 8), (4, 9)]
H4w332.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w332.label_edges()
H4w333 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w333'
	)
H4w333.incl_verts = [(0, 6), (3, 7), (4, 8)]
H4w333.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7), (4, 5), (5, 8)]
H4w333.label_edges()
H4w334 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	5:[7],
	},
	name = 'H4w334'
	)
H4w334.incl_verts = [(0, 6), (3, 7)]
H4w334.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7)]
H4w334.label_edges()
H4w335 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'H4w335'
	)
H4w335.incl_verts = [(0, 6), (3, 7), (4, 8)]
H4w335.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7), (4, 5), (5, 8)]
H4w335.label_edges()
H4w336 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	5:[7],
	},
	name = 'H4w336'
	)
H4w336.incl_verts = [(0, 6), (4, 7)]
H4w336.excl_verts = [(0, 1), (1, 6), (4, 5), (5, 7)]
H4w336.label_edges()
H4w337 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5],
	},
	name = 'H4w337'
	)
H4w337.incl_verts = [(0, 6)]
H4w337.excl_verts = [(0, 3), (3, 6)]
H4w337.label_edges()
H4w338 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'H4w338'
	)
H4w338.incl_verts = [(0, 6), (0, 7)]
H4w338.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7)]
H4w338.label_edges()
H4w339 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w339'
	)
H4w339.incl_verts = [(0, 6), (0, 7), (0, 8)]
H4w339.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8)]
H4w339.label_edges()
H4w340 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w340'
	)
H4w340.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w340.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9)]
H4w340.label_edges()
H4w341 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9, 10],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'H4w341'
	)
H4w341.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
H4w341.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
H4w341.label_edges()
H4w342 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 9, 10],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'H4w342'
	)
H4w342.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w342.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
H4w342.label_edges()
H4w343 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 10],
	5:[8],
	},
	name = 'H4w343'
	)
H4w343.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w343.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
H4w343.label_edges()
H4w344 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7],
	5:[8, 10],
	},
	name = 'H4w344'
	)
H4w344.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w344.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
H4w344.label_edges()
H4w345 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 10],
	5:[8, 10],
	},
	name = 'H4w345'
	)
H4w345.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w345.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
H4w345.label_edges()
H4w346 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w346'
	)
H4w346.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
H4w346.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9)]
H4w346.label_edges()
H4w347 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 10],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w347'
	)
H4w347.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
H4w347.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w347.label_edges()
H4w348 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5],
	3:[4, 5, 6, 10],
	4:[5, 7, 9, 10],
	5:[8],
	},
	name = 'H4w348'
	)
H4w348.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w348.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w348.label_edges()
H4w349 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5],
	3:[4, 5, 6, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w349'
	)
H4w349.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
H4w349.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w349.label_edges()
H4w350 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 9],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w350'
	)
H4w350.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
H4w350.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w350.label_edges()
H4w351 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w351'
	)
H4w351.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
H4w351.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9)]
H4w351.label_edges()
H4w352 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w352'
	)
H4w352.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
H4w352.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w352.label_edges()
H4w353 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w353'
	)
H4w353.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
H4w353.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w353.label_edges()
H4w354 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w354'
	)
H4w354.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
H4w354.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (0, 5), (5, 8), (4, 5), (5, 9)]
H4w354.label_edges()
H4w355 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'H4w355'
	)
H4w355.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w355.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
H4w355.label_edges()
H4w356 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9],
	},
	name = 'H4w356'
	)
H4w356.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w356.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w356.label_edges()
H4w357 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8, 10],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w357'
	)
H4w357.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w357.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w357.label_edges()
H4w358 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6, 10],
	4:[5, 7, 9, 10],
	},
	name = 'H4w358'
	)
H4w358.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w358.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w358.label_edges()
H4w359 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w359'
	)
H4w359.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w359.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w359.label_edges()
H4w360 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'H4w360'
	)
H4w360.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w360.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w360.label_edges()
H4w361 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6],
	4:[5, 7],
	5:[9],
	},
	name = 'H4w361'
	)
H4w361.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w361.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
H4w361.label_edges()
H4w362 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'H4w362'
	)
H4w362.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w362.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w362.label_edges()
H4w363 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'H4w363'
	)
H4w363.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w363.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w363.label_edges()
H4w364 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'H4w364'
	)
H4w364.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w364.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w364.label_edges()
H4w365 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9],
	},
	name = 'H4w365'
	)
H4w365.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w365.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w365.label_edges()
H4w366 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'H4w366'
	)
H4w366.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w366.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w366.label_edges()
H4w367 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'H4w367'
	)
H4w367.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w367.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w367.label_edges()
H4w368 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'H4w368'
	)
H4w368.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w368.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
H4w368.label_edges()
H4w369 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'H4w369'
	)
H4w369.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w369.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w369.label_edges()
H4w370 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[9],
	},
	name = 'H4w370'
	)
H4w370.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w370.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w370.label_edges()
H4w371 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 8],
	},
	name = 'H4w371'
	)
H4w371.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w371.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8)]
H4w371.label_edges()
H4w372 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w372'
	)
H4w372.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w372.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w372.label_edges()
H4w373 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 8, 10],
	5:[9],
	},
	name = 'H4w373'
	)
H4w373.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w373.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w373.label_edges()
H4w374 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 8],
	5:[9, 10],
	},
	name = 'H4w374'
	)
H4w374.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w374.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w374.label_edges()
H4w375 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w375'
	)
H4w375.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w375.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w375.label_edges()
H4w376 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 8, 9],
	},
	name = 'H4w376'
	)
H4w376.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w376.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w376.label_edges()
H4w377 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6, 9, 10],
	4:[5, 7, 8, 9],
	5:[10],
	},
	name = 'H4w377'
	)
H4w377.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w377.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w377.label_edges()
H4w378 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 8, 9, 10],
	5:[10],
	},
	name = 'H4w378'
	)
H4w378.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w378.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w378.label_edges()
H4w379 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w379'
	)
H4w379.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w379.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w379.label_edges()
H4w380 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w380'
	)
H4w380.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w380.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w380.label_edges()
H4w381 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w381'
	)
H4w381.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w381.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w381.label_edges()
H4w382 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w382'
	)
H4w382.incl_verts = [(0, 6), (0, 7), (2, 8)]
H4w382.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
H4w382.label_edges()
H4w383 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w383'
	)
H4w383.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w383.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w383.label_edges()
H4w384 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w384'
	)
H4w384.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
H4w384.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w384.label_edges()
H4w385 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w385'
	)
H4w385.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w385.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w385.label_edges()
H4w386 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'H4w386'
	)
H4w386.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
H4w386.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w386.label_edges()
H4w387 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w387'
	)
H4w387.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
H4w387.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w387.label_edges()
H4w388 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w388'
	)
H4w388.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
H4w388.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w388.label_edges()
H4w389 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 8],
	},
	name = 'H4w389'
	)
H4w389.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w389.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 4), (4, 8)]
H4w389.label_edges()
H4w390 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w390'
	)
H4w390.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w390.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w390.label_edges()
H4w391 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w391'
	)
H4w391.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w391.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w391.label_edges()
H4w392 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w392'
	)
H4w392.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w392.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w392.label_edges()
H4w393 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w393'
	)
H4w393.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w393.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 5), (5, 8)]
H4w393.label_edges()
H4w394 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w394'
	)
H4w394.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w394.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w394.label_edges()
H4w395 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w395'
	)
H4w395.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w395.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (4, 5), (5, 8)]
H4w395.label_edges()
H4w396 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5],
	},
	name = 'H4w396'
	)
H4w396.incl_verts = [(0, 6), (1, 7)]
H4w396.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7)]
H4w396.label_edges()
H4w397 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5, 8],
	},
	name = 'H4w397'
	)
H4w397.incl_verts = [(0, 6), (1, 7), (1, 8)]
H4w397.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
H4w397.label_edges()
H4w398 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w398'
	)
H4w398.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
H4w398.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w398.label_edges()
H4w399 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'H4w399'
	)
H4w399.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w399.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w399.label_edges()
H4w400 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'H4w400'
	)
H4w400.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w400.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w400.label_edges()
H4w401 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w401'
	)
H4w401.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
H4w401.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w401.label_edges()
H4w402 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8, 9],
	},
	name = 'H4w402'
	)
H4w402.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w402.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w402.label_edges()
H4w403 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'H4w403'
	)
H4w403.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (3, 10)]
H4w403.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w403.label_edges()
H4w404 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'H4w404'
	)
H4w404.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w404.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w404.label_edges()
H4w405 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w405'
	)
H4w405.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w405.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w405.label_edges()
H4w406 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w406'
	)
H4w406.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w406.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w406.label_edges()
H4w407 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w407'
	)
H4w407.incl_verts = [(0, 6), (1, 7), (1, 8), (4, 9)]
H4w407.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w407.label_edges()
H4w408 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6, 8],
	4:[5, 8],
	},
	name = 'H4w408'
	)
H4w408.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w408.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
H4w408.label_edges()
H4w409 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'H4w409'
	)
H4w409.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w409.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w409.label_edges()
H4w410 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'H4w410'
	)
H4w410.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w410.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w410.label_edges()
H4w411 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'H4w411'
	)
H4w411.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w411.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w411.label_edges()
H4w412 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5, 8],
	5:[8],
	},
	name = 'H4w412'
	)
H4w412.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w412.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
H4w412.label_edges()
H4w413 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'H4w413'
	)
H4w413.incl_verts = [(0, 6), (1, 7)]
H4w413.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7)]
H4w413.label_edges()
H4w414 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w414'
	)
H4w414.incl_verts = [(0, 6), (1, 7), (2, 8)]
H4w414.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
H4w414.label_edges()
H4w415 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w415'
	)
H4w415.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w415.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w415.label_edges()
H4w416 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w416'
	)
H4w416.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w416.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w416.label_edges()
H4w417 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w417'
	)
H4w417.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w417.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w417.label_edges()
H4w418 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w418'
	)
H4w418.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
H4w418.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w418.label_edges()
H4w419 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 8],
	},
	name = 'H4w419'
	)
H4w419.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w419.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
H4w419.label_edges()
H4w420 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w420'
	)
H4w420.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w420.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w420.label_edges()
H4w421 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w421'
	)
H4w421.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w421.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w421.label_edges()
H4w422 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w422'
	)
H4w422.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w422.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w422.label_edges()
H4w423 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w423'
	)
H4w423.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w423.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
H4w423.label_edges()
H4w424 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w424'
	)
H4w424.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w424.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w424.label_edges()
H4w425 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w425'
	)
H4w425.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w425.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (4, 5), (5, 8)]
H4w425.label_edges()
H4w426 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7],
	4:[5, 7],
	},
	name = 'H4w426'
	)
H4w426.incl_verts = [(0, 6), (3, 7)]
H4w426.excl_verts = [(0, 3), (3, 6), (3, 4), (4, 7)]
H4w426.label_edges()
H4w427 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w427'
	)
H4w427.incl_verts = [(0, 6), (3, 7), (3, 8)]
H4w427.excl_verts = [(0, 3), (3, 6), (3, 4), (4, 7), (3, 5), (5, 8)]
H4w427.label_edges()
H4w428 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w428'
	)
H4w428.incl_verts = [(0, 6), (3, 7), (3, 8), (4, 9)]
H4w428.excl_verts = [(0, 3), (3, 6), (3, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w428.label_edges()
H4w429 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w429'
	)
H4w429.incl_verts = [(0, 6), (3, 7), (4, 8)]
H4w429.excl_verts = [(0, 3), (3, 6), (3, 4), (4, 7), (4, 5), (5, 8)]
H4w429.label_edges()
H4w430 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	5:[7],
	},
	name = 'H4w430'
	)
H4w430.incl_verts = [(0, 6), (4, 7)]
H4w430.excl_verts = [(0, 3), (3, 6), (4, 5), (5, 7)]
H4w430.label_edges()
H4w431 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6],
	},
	name = 'H4w431'
	)
H4w431.incl_verts = [(0, 6)]
H4w431.excl_verts = [(0, 4), (4, 6)]
H4w431.label_edges()
H4w432 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w432'
	)
H4w432.incl_verts = [(0, 6), (0, 7)]
H4w432.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7)]
H4w432.label_edges()
H4w433 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w433'
	)
H4w433.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w433.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8)]
H4w433.label_edges()
H4w434 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6, 9],
	5:[7],
	},
	name = 'H4w434'
	)
H4w434.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
H4w434.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
H4w434.label_edges()
H4w435 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8, 10],
	3:[4, 5],
	4:[5, 6, 9],
	5:[7, 10],
	},
	name = 'H4w435'
	)
H4w435.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
H4w435.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
H4w435.label_edges()
H4w436 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 6, 9, 10],
	5:[7],
	},
	name = 'H4w436'
	)
H4w436.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w436.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
H4w436.label_edges()
H4w437 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 6, 9],
	5:[7, 10],
	},
	name = 'H4w437'
	)
H4w437.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
H4w437.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
H4w437.label_edges()
H4w438 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6, 9, 10],
	5:[7, 10],
	},
	name = 'H4w438'
	)
H4w438.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
H4w438.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
H4w438.label_edges()
H4w439 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 9],
	5:[7],
	},
	name = 'H4w439'
	)
H4w439.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w439.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
H4w439.label_edges()
H4w440 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 6, 9],
	5:[7, 10],
	},
	name = 'H4w440'
	)
H4w440.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w440.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w440.label_edges()
H4w441 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 9, 10],
	5:[7, 10],
	},
	name = 'H4w441'
	)
H4w441.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w441.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w441.label_edges()
H4w442 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6, 9],
	5:[7, 9],
	},
	name = 'H4w442'
	)
H4w442.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w442.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
H4w442.label_edges()
H4w443 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5],
	4:[5, 6, 8],
	5:[7],
	},
	name = 'H4w443'
	)
H4w443.incl_verts = [(0, 6), (0, 7), (1, 8)]
H4w443.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8)]
H4w443.label_edges()
H4w444 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 6, 8],
	5:[7, 9],
	},
	name = 'H4w444'
	)
H4w444.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
H4w444.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w444.label_edges()
H4w445 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 6, 8, 10],
	5:[7, 9],
	},
	name = 'H4w445'
	)
H4w445.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w445.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w445.label_edges()
H4w446 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 6, 8],
	5:[7, 9, 10],
	},
	name = 'H4w446'
	)
H4w446.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
H4w446.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w446.label_edges()
H4w447 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 6, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w447'
	)
H4w447.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
H4w447.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w447.label_edges()
H4w448 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 6, 8, 9],
	5:[7],
	},
	name = 'H4w448'
	)
H4w448.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w448.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w448.label_edges()
H4w449 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 9, 10],
	4:[5, 6, 8, 9],
	5:[7, 10],
	},
	name = 'H4w449'
	)
H4w449.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
H4w449.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w449.label_edges()
H4w450 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 6, 8, 9, 10],
	5:[7, 10],
	},
	name = 'H4w450'
	)
H4w450.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w450.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w450.label_edges()
H4w451 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 6, 8],
	5:[7, 9],
	},
	name = 'H4w451'
	)
H4w451.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
H4w451.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w451.label_edges()
H4w452 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 6, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w452'
	)
H4w452.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
H4w452.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w452.label_edges()
H4w453 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5],
	4:[5, 6, 8, 9],
	5:[7, 9],
	},
	name = 'H4w453'
	)
H4w453.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
H4w453.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w453.label_edges()
H4w454 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 8],
	5:[7],
	},
	name = 'H4w454'
	)
H4w454.incl_verts = [(0, 6), (0, 7), (3, 8)]
H4w454.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (3, 4), (4, 8)]
H4w454.label_edges()
H4w455 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 6, 8],
	5:[7, 9],
	},
	name = 'H4w455'
	)
H4w455.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
H4w455.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w455.label_edges()
H4w456 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 6, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w456'
	)
H4w456.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
H4w456.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w456.label_edges()
H4w457 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 8, 9],
	5:[7, 9],
	},
	name = 'H4w457'
	)
H4w457.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
H4w457.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w457.label_edges()
H4w458 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w458'
	)
H4w458.incl_verts = [(0, 6), (0, 7), (4, 8)]
H4w458.excl_verts = [(0, 4), (4, 6), (0, 5), (5, 7), (4, 5), (5, 8)]
H4w458.label_edges()
H4w459 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6],
	},
	name = 'H4w459'
	)
H4w459.incl_verts = [(0, 6), (1, 7)]
H4w459.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7)]
H4w459.label_edges()
H4w460 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6, 8],
	},
	name = 'H4w460'
	)
H4w460.incl_verts = [(0, 6), (1, 7), (1, 8)]
H4w460.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
H4w460.label_edges()
H4w461 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 6, 8],
	5:[9],
	},
	name = 'H4w461'
	)
H4w461.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
H4w461.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
H4w461.label_edges()
H4w462 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 6, 8, 10],
	5:[9],
	},
	name = 'H4w462'
	)
H4w462.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w462.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
H4w462.label_edges()
H4w463 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 6, 8],
	5:[9, 10],
	},
	name = 'H4w463'
	)
H4w463.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
H4w463.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
H4w463.label_edges()
H4w464 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 6, 8, 10],
	5:[9, 10],
	},
	name = 'H4w464'
	)
H4w464.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
H4w464.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
H4w464.label_edges()
H4w465 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 6, 8, 9],
	},
	name = 'H4w465'
	)
H4w465.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w465.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
H4w465.label_edges()
H4w466 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 6, 8, 9],
	5:[10],
	},
	name = 'H4w466'
	)
H4w466.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (3, 10)]
H4w466.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w466.label_edges()
H4w467 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 6, 8, 9, 10],
	5:[10],
	},
	name = 'H4w467'
	)
H4w467.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w467.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w467.label_edges()
H4w468 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 6, 8],
	5:[9],
	},
	name = 'H4w468'
	)
H4w468.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
H4w468.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
H4w468.label_edges()
H4w469 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 6, 8, 10],
	5:[9, 10],
	},
	name = 'H4w469'
	)
H4w469.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
H4w469.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w469.label_edges()
H4w470 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6, 8, 9],
	5:[9],
	},
	name = 'H4w470'
	)
H4w470.incl_verts = [(0, 6), (1, 7), (1, 8), (4, 9)]
H4w470.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
H4w470.label_edges()
H4w471 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 6],
	5:[8],
	},
	name = 'H4w471'
	)
H4w471.incl_verts = [(0, 6), (1, 7), (2, 8)]
H4w471.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
H4w471.label_edges()
H4w472 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6, 9],
	5:[8],
	},
	name = 'H4w472'
	)
H4w472.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w472.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w472.label_edges()
H4w473 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 6, 9],
	5:[8, 10],
	},
	name = 'H4w473'
	)
H4w473.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w473.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w473.label_edges()
H4w474 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6, 9, 10],
	5:[8, 10],
	},
	name = 'H4w474'
	)
H4w474.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w474.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w474.label_edges()
H4w475 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6],
	5:[8, 9],
	},
	name = 'H4w475'
	)
H4w475.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w475.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w475.label_edges()
H4w476 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6, 10],
	5:[8, 9, 10],
	},
	name = 'H4w476'
	)
H4w476.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w476.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w476.label_edges()
H4w477 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 6, 9],
	5:[8, 9],
	},
	name = 'H4w477'
	)
H4w477.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
H4w477.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w477.label_edges()
H4w478 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8],
	},
	name = 'H4w478'
	)
H4w478.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w478.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
H4w478.label_edges()
H4w479 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8],
	5:[9],
	},
	name = 'H4w479'
	)
H4w479.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w479.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w479.label_edges()
H4w480 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8, 10],
	5:[9, 10],
	},
	name = 'H4w480'
	)
H4w480.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w480.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w480.label_edges()
H4w481 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8, 9],
	5:[9],
	},
	name = 'H4w481'
	)
H4w481.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w481.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w481.label_edges()
H4w482 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6],
	5:[8],
	},
	name = 'H4w482'
	)
H4w482.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w482.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
H4w482.label_edges()
H4w483 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 9],
	5:[8, 9],
	},
	name = 'H4w483'
	)
H4w483.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w483.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w483.label_edges()
H4w484 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6, 8],
	5:[8],
	},
	name = 'H4w484'
	)
H4w484.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w484.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
H4w484.label_edges()
H4w485 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5],
	4:[5, 6, 7],
	},
	name = 'H4w485'
	)
H4w485.incl_verts = [(0, 6), (1, 7)]
H4w485.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7)]
H4w485.label_edges()
H4w486 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6, 7],
	5:[8],
	},
	name = 'H4w486'
	)
H4w486.incl_verts = [(0, 6), (1, 7), (2, 8)]
H4w486.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
H4w486.label_edges()
H4w487 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 7, 9],
	5:[8],
	},
	name = 'H4w487'
	)
H4w487.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w487.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w487.label_edges()
H4w488 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 6, 7, 9],
	5:[8, 10],
	},
	name = 'H4w488'
	)
H4w488.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w488.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w488.label_edges()
H4w489 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w489'
	)
H4w489.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w489.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w489.label_edges()
H4w490 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 7],
	5:[8, 9],
	},
	name = 'H4w490'
	)
H4w490.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
H4w490.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
H4w490.label_edges()
H4w491 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 6, 7, 10],
	5:[8, 9, 10],
	},
	name = 'H4w491'
	)
H4w491.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w491.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w491.label_edges()
H4w492 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 6, 7, 9],
	5:[8, 9],
	},
	name = 'H4w492'
	)
H4w492.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
H4w492.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w492.label_edges()
H4w493 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 7, 8],
	},
	name = 'H4w493'
	)
H4w493.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w493.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
H4w493.label_edges()
H4w494 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 6, 7, 8],
	5:[9],
	},
	name = 'H4w494'
	)
H4w494.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
H4w494.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w494.label_edges()
H4w495 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8, 9],
	4:[5, 6, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w495'
	)
H4w495.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w495.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w495.label_edges()
H4w496 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 7, 8, 9],
	5:[9],
	},
	name = 'H4w496'
	)
H4w496.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w496.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w496.label_edges()
H4w497 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 7],
	5:[8],
	},
	name = 'H4w497'
	)
H4w497.incl_verts = [(0, 6), (1, 7), (3, 8)]
H4w497.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
H4w497.label_edges()
H4w498 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 6, 7, 9],
	5:[8, 9],
	},
	name = 'H4w498'
	)
H4w498.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
H4w498.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w498.label_edges()
H4w499 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5],
	4:[5, 6, 7, 8],
	5:[8],
	},
	name = 'H4w499'
	)
H4w499.incl_verts = [(0, 6), (1, 7), (4, 8)]
H4w499.excl_verts = [(0, 4), (4, 6), (1, 4), (4, 7), (4, 5), (5, 8)]
H4w499.label_edges()
H4w500 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w500'
	)
H4w500.incl_verts = [(0, 6), (2, 7)]
H4w500.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7)]
H4w500.label_edges()
H4w501 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8],
	5:[7],
	},
	name = 'H4w501'
	)
H4w501.incl_verts = [(0, 6), (2, 7), (3, 8)]
H4w501.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
H4w501.label_edges()
H4w502 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8],
	5:[7, 9],
	},
	name = 'H4w502'
	)
H4w502.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9)]
H4w502.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w502.label_edges()
H4w503 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w503'
	)
H4w503.incl_verts = [(0, 6), (2, 7), (3, 8), (3, 9), (4, 10)]
H4w503.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w503.label_edges()
H4w504 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8, 9],
	5:[7, 9],
	},
	name = 'H4w504'
	)
H4w504.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
H4w504.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w504.label_edges()
H4w505 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6],
	5:[7, 8],
	},
	name = 'H4w505'
	)
H4w505.incl_verts = [(0, 6), (2, 7), (3, 8)]
H4w505.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
H4w505.label_edges()
H4w506 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 9],
	5:[7, 8, 9],
	},
	name = 'H4w506'
	)
H4w506.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
H4w506.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w506.label_edges()
H4w507 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w507'
	)
H4w507.incl_verts = [(0, 6), (2, 7), (4, 8)]
H4w507.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7), (4, 5), (5, 8)]
H4w507.label_edges()
H4w508 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 7],
	},
	name = 'H4w508'
	)
H4w508.incl_verts = [(0, 6), (3, 7)]
H4w508.excl_verts = [(0, 4), (4, 6), (3, 4), (4, 7)]
H4w508.label_edges()
H4w509 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 6, 7],
	5:[8],
	},
	name = 'H4w509'
	)
H4w509.incl_verts = [(0, 6), (3, 7), (3, 8)]
H4w509.excl_verts = [(0, 4), (4, 6), (3, 4), (4, 7), (3, 5), (5, 8)]
H4w509.label_edges()
H4w510 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 6, 7, 9],
	5:[8, 9],
	},
	name = 'H4w510'
	)
H4w510.incl_verts = [(0, 6), (3, 7), (3, 8), (4, 9)]
H4w510.excl_verts = [(0, 4), (4, 6), (3, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w510.label_edges()
H4w511 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 7, 8],
	5:[8],
	},
	name = 'H4w511'
	)
H4w511.incl_verts = [(0, 6), (3, 7), (4, 8)]
H4w511.excl_verts = [(0, 4), (4, 6), (3, 4), (4, 7), (4, 5), (5, 8)]
H4w511.label_edges()
H4w512 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w512'
	)
H4w512.incl_verts = [(0, 6), (3, 7)]
H4w512.excl_verts = [(0, 4), (4, 6), (3, 5), (5, 7)]
H4w512.label_edges()
H4w513 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w513'
	)
H4w513.incl_verts = [(0, 6), (3, 7), (4, 8)]
H4w513.excl_verts = [(0, 4), (4, 6), (3, 5), (5, 7), (4, 5), (5, 8)]
H4w513.label_edges()
H4w514 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6, 7],
	5:[7],
	},
	name = 'H4w514'
	)
H4w514.incl_verts = [(0, 6), (4, 7)]
H4w514.excl_verts = [(0, 4), (4, 6), (4, 5), (5, 7)]
H4w514.label_edges()
H4w515 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5],
	4:[5],
	},
	name = 'H4w515'
	)
H4w515.incl_verts = [(1, 6)]
H4w515.excl_verts = [(1, 2), (2, 6)]
H4w515.label_edges()
H4w516 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'H4w516'
	)
H4w516.incl_verts = [(1, 6), (1, 7)]
H4w516.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7)]
H4w516.label_edges()
H4w517 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w517'
	)
H4w517.incl_verts = [(1, 6), (1, 7), (2, 8)]
H4w517.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
H4w517.label_edges()
H4w518 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'H4w518'
	)
H4w518.incl_verts = [(1, 6), (1, 7), (2, 8), (3, 9)]
H4w518.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
H4w518.label_edges()
H4w519 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'H4w519'
	)
H4w519.incl_verts = [(1, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
H4w519.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
H4w519.label_edges()
H4w520 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'H4w520'
	)
H4w520.incl_verts = [(1, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
H4w520.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
H4w520.label_edges()
H4w521 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w521'
	)
H4w521.incl_verts = [(1, 6), (1, 7), (2, 8), (4, 9)]
H4w521.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
H4w521.label_edges()
H4w522 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7, 8],
	},
	name = 'H4w522'
	)
H4w522.incl_verts = [(1, 6), (1, 7), (3, 8)]
H4w522.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
H4w522.label_edges()
H4w523 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'H4w523'
	)
H4w523.incl_verts = [(1, 6), (1, 7), (3, 8), (3, 9)]
H4w523.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w523.label_edges()
H4w524 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'H4w524'
	)
H4w524.incl_verts = [(1, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
H4w524.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w524.label_edges()
H4w525 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'H4w525'
	)
H4w525.incl_verts = [(1, 6), (1, 7), (3, 8), (4, 9)]
H4w525.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w525.label_edges()
H4w526 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w526'
	)
H4w526.incl_verts = [(1, 6), (1, 7), (3, 8)]
H4w526.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
H4w526.label_edges()
H4w527 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w527'
	)
H4w527.incl_verts = [(1, 6), (1, 7), (3, 8), (4, 9)]
H4w527.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w527.label_edges()
H4w528 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6, 7],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w528'
	)
H4w528.incl_verts = [(1, 6), (1, 7), (4, 8)]
H4w528.excl_verts = [(1, 2), (2, 6), (1, 4), (4, 7), (4, 5), (5, 8)]
H4w528.label_edges()
H4w529 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 7],
	},
	name = 'H4w529'
	)
H4w529.incl_verts = [(1, 6), (3, 7)]
H4w529.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7)]
H4w529.label_edges()
H4w530 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5, 7, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'H4w530'
	)
H4w530.incl_verts = [(1, 6), (3, 7), (3, 8)]
H4w530.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7), (3, 5), (5, 8)]
H4w530.label_edges()
H4w531 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5, 7, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'H4w531'
	)
H4w531.incl_verts = [(1, 6), (3, 7), (3, 8), (4, 9)]
H4w531.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w531.label_edges()
H4w532 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'H4w532'
	)
H4w532.incl_verts = [(1, 6), (3, 7), (4, 8)]
H4w532.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7), (4, 5), (5, 8)]
H4w532.label_edges()
H4w533 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7],
	5:[7],
	},
	name = 'H4w533'
	)
H4w533.incl_verts = [(1, 6), (4, 7)]
H4w533.excl_verts = [(1, 2), (2, 6), (4, 5), (5, 7)]
H4w533.label_edges()
H4w534 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 6],
	},
	name = 'H4w534'
	)
H4w534.incl_verts = [(1, 6)]
H4w534.excl_verts = [(1, 4), (4, 6)]
H4w534.label_edges()
H4w535 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w535'
	)
H4w535.incl_verts = [(1, 6), (2, 7)]
H4w535.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7)]
H4w535.label_edges()
H4w536 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8],
	5:[7],
	},
	name = 'H4w536'
	)
H4w536.incl_verts = [(1, 6), (2, 7), (3, 8)]
H4w536.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
H4w536.label_edges()
H4w537 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8],
	5:[7, 9],
	},
	name = 'H4w537'
	)
H4w537.incl_verts = [(1, 6), (2, 7), (3, 8), (3, 9)]
H4w537.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
H4w537.label_edges()
H4w538 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 6, 8, 10],
	5:[7, 9, 10],
	},
	name = 'H4w538'
	)
H4w538.incl_verts = [(1, 6), (2, 7), (3, 8), (3, 9), (4, 10)]
H4w538.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
H4w538.label_edges()
H4w539 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6, 8, 9],
	5:[7, 9],
	},
	name = 'H4w539'
	)
H4w539.incl_verts = [(1, 6), (2, 7), (3, 8), (4, 9)]
H4w539.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
H4w539.label_edges()
H4w540 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w540'
	)
H4w540.incl_verts = [(1, 6), (2, 7), (4, 8)]
H4w540.excl_verts = [(1, 4), (4, 6), (2, 5), (5, 7), (4, 5), (5, 8)]
H4w540.label_edges()
H4w541 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 7],
	},
	name = 'H4w541'
	)
H4w541.incl_verts = [(1, 6), (3, 7)]
H4w541.excl_verts = [(1, 4), (4, 6), (3, 4), (4, 7)]
H4w541.label_edges()
H4w542 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 6, 7],
	5:[8],
	},
	name = 'H4w542'
	)
H4w542.incl_verts = [(1, 6), (3, 7), (3, 8)]
H4w542.excl_verts = [(1, 4), (4, 6), (3, 4), (4, 7), (3, 5), (5, 8)]
H4w542.label_edges()
H4w543 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 6, 7, 9],
	5:[8, 9],
	},
	name = 'H4w543'
	)
H4w543.incl_verts = [(1, 6), (3, 7), (3, 8), (4, 9)]
H4w543.excl_verts = [(1, 4), (4, 6), (3, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
H4w543.label_edges()
H4w544 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 7, 8],
	5:[8],
	},
	name = 'H4w544'
	)
H4w544.incl_verts = [(1, 6), (3, 7), (4, 8)]
H4w544.excl_verts = [(1, 4), (4, 6), (3, 4), (4, 7), (4, 5), (5, 8)]
H4w544.label_edges()
H4w545 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w545'
	)
H4w545.incl_verts = [(1, 6), (3, 7)]
H4w545.excl_verts = [(1, 4), (4, 6), (3, 5), (5, 7)]
H4w545.label_edges()
H4w546 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w546'
	)
H4w546.incl_verts = [(1, 6), (3, 7), (4, 8)]
H4w546.excl_verts = [(1, 4), (4, 6), (3, 5), (5, 7), (4, 5), (5, 8)]
H4w546.label_edges()
H4w547 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 6, 7],
	5:[7],
	},
	name = 'H4w547'
	)
H4w547.incl_verts = [(1, 6), (4, 7)]
H4w547.excl_verts = [(1, 4), (4, 6), (4, 5), (5, 7)]
H4w547.label_edges()
H4w548 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 6],
	},
	name = 'H4w548'
	)
H4w548.incl_verts = [(3, 6)]
H4w548.excl_verts = [(3, 4), (4, 6)]
H4w548.label_edges()
H4w549 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7],
	4:[5, 6],
	5:[7],
	},
	name = 'H4w549'
	)
H4w549.incl_verts = [(3, 6), (3, 7)]
H4w549.excl_verts = [(3, 4), (4, 6), (3, 5), (5, 7)]
H4w549.label_edges()
H4w550 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7],
	4:[5, 6, 8],
	5:[7, 8],
	},
	name = 'H4w550'
	)
H4w550.incl_verts = [(3, 6), (3, 7), (4, 8)]
H4w550.excl_verts = [(3, 4), (4, 6), (3, 5), (5, 7), (4, 5), (5, 8)]
H4w550.label_edges()
H4w551 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 6, 7],
	5:[7],
	},
	name = 'H4w551'
	)
H4w551.incl_verts = [(3, 6), (4, 7)]
H4w551.excl_verts = [(3, 4), (4, 6), (4, 5), (5, 7)]
H4w551.label_edges()
H4w552 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6],
	5:[6]
	},
	name = 'H4w552'
	)
H4w552.incl_verts = [(4, 6)]
H4w552.excl_verts = [(4, 5), (5, 6)]
H4w552.label_edges()
H4w_list = [H4w0, H4w1, H4w2, H4w3, H4w4, H4w5, H4w6, H4w7, H4w8, H4w9, H4w10, H4w11, H4w12, H4w13, H4w14, H4w15, H4w16, H4w17, H4w18, H4w19, H4w20, H4w21, H4w22, H4w23, H4w24, H4w25, H4w26, H4w27, H4w28, H4w29, H4w30, H4w31, H4w32, H4w33, H4w34, H4w35, H4w36, H4w37, H4w38, H4w39, H4w40, H4w41, H4w42, H4w43, H4w44, H4w45, H4w46, H4w47, H4w48, H4w49, H4w50, H4w51, H4w52, H4w53, H4w54, H4w55, H4w56, H4w57, H4w58, H4w59, H4w60, H4w61, H4w62, H4w63, H4w64, H4w65, H4w66, H4w67, H4w68, H4w69, H4w70, H4w71, H4w72, H4w73, H4w74, H4w75, H4w76, H4w77, H4w78, H4w79, H4w80, H4w81, H4w82, H4w83, H4w84, H4w85, H4w86, H4w87, H4w88, H4w89, H4w90, H4w91, H4w92, H4w93, H4w94, H4w95, H4w96, H4w97, H4w98, H4w99, H4w100, H4w101, H4w102, H4w103, H4w104, H4w105, H4w106, H4w107, H4w108, H4w109, H4w110, H4w111, H4w112, H4w113, H4w114, H4w115, H4w116, H4w117, H4w118, H4w119, H4w120, H4w121, H4w122, H4w123, H4w124, H4w125, H4w126, H4w127, H4w128, H4w129, H4w130, H4w131, H4w132, H4w133, H4w134, H4w135, H4w136, H4w137, H4w138, H4w139, H4w140, H4w141, H4w142, H4w143, H4w144, H4w145, H4w146, H4w147, H4w148, H4w149, H4w150, H4w151, H4w152, H4w153, H4w154, H4w155, H4w156, H4w157, H4w158, H4w159, H4w160, H4w161, H4w162, H4w163, H4w164, H4w165, H4w166, H4w167, H4w168, H4w169, H4w170, H4w171, H4w172, H4w173, H4w174, H4w175, H4w176, H4w177, H4w178, H4w179, H4w180, H4w181, H4w182, H4w183, H4w184, H4w185, H4w186, H4w187, H4w188, H4w189, H4w190, H4w191, H4w192, H4w193, H4w194, H4w195, H4w196, H4w197, H4w198, H4w199, H4w200, H4w201, H4w202, H4w203, H4w204, H4w205, H4w206, H4w207, H4w208, H4w209, H4w210, H4w211, H4w212, H4w213, H4w214, H4w215, H4w216, H4w217, H4w218, H4w219, H4w220, H4w221, H4w222, H4w223, H4w224, H4w225, H4w226, H4w227, H4w228, H4w229, H4w230, H4w231, H4w232, H4w233, H4w234, H4w235, H4w236, H4w237, H4w238, H4w239, H4w240, H4w241, H4w242, H4w243, H4w244, H4w245, H4w246, H4w247, H4w248, H4w249, H4w250, H4w251, H4w252, H4w253, H4w254, H4w255, H4w256, H4w257, H4w258, H4w259, H4w260, H4w261, H4w262, H4w263, H4w264, H4w265, H4w266, H4w267, H4w268, H4w269, H4w270, H4w271, H4w272, H4w273, H4w274, H4w275, H4w276, H4w277, H4w278, H4w279, H4w280, H4w281, H4w282, H4w283, H4w284, H4w285, H4w286, H4w287, H4w288, H4w289, H4w290, H4w291, H4w292, H4w293, H4w294, H4w295, H4w296, H4w297, H4w298, H4w299, H4w300, H4w301, H4w302, H4w303, H4w304, H4w305, H4w306, H4w307, H4w308, H4w309, H4w310, H4w311, H4w312, H4w313, H4w314, H4w315, H4w316, H4w317, H4w318, H4w319, H4w320, H4w321, H4w322, H4w323, H4w324, H4w325, H4w326, H4w327, H4w328, H4w329, H4w330, H4w331, H4w332, H4w333, H4w334, H4w335, H4w336, H4w337, H4w338, H4w339, H4w340, H4w341, H4w342, H4w343, H4w344, H4w345, H4w346, H4w347, H4w348, H4w349, H4w350, H4w351, H4w352, H4w353, H4w354, H4w355, H4w356, H4w357, H4w358, H4w359, H4w360, H4w361, H4w362, H4w363, H4w364, H4w365, H4w366, H4w367, H4w368, H4w369, H4w370, H4w371, H4w372, H4w373, H4w374, H4w375, H4w376, H4w377, H4w378, H4w379, H4w380, H4w381, H4w382, H4w383, H4w384, H4w385, H4w386, H4w387, H4w388, H4w389, H4w390, H4w391, H4w392, H4w393, H4w394, H4w395, H4w396, H4w397, H4w398, H4w399, H4w400, H4w401, H4w402, H4w403, H4w404, H4w405, H4w406, H4w407, H4w408, H4w409, H4w410, H4w411, H4w412, H4w413, H4w414, H4w415, H4w416, H4w417, H4w418, H4w419, H4w420, H4w421, H4w422, H4w423, H4w424, H4w425, H4w426, H4w427, H4w428, H4w429, H4w430, H4w431, H4w432, H4w433, H4w434, H4w435, H4w436, H4w437, H4w438, H4w439, H4w440, H4w441, H4w442, H4w443, H4w444, H4w445, H4w446, H4w447, H4w448, H4w449, H4w450, H4w451, H4w452, H4w453, H4w454, H4w455, H4w456, H4w457, H4w458, H4w459, H4w460, H4w461, H4w462, H4w463, H4w464, H4w465, H4w466, H4w467, H4w468, H4w469, H4w470, H4w471, H4w472, H4w473, H4w474, H4w475, H4w476, H4w477, H4w478, H4w479, H4w480, H4w481, H4w482, H4w483, H4w484, H4w485, H4w486, H4w487, H4w488, H4w489, H4w490, H4w491, H4w492, H4w493, H4w494, H4w495, H4w496, H4w497, H4w498, H4w499, H4w500, H4w501, H4w502, H4w503, H4w504, H4w505, H4w506, H4w507, H4w508, H4w509, H4w510, H4w511, H4w512, H4w513, H4w514, H4w515, H4w516, H4w517, H4w518, H4w519, H4w520, H4w521, H4w522, H4w523, H4w524, H4w525, H4w526, H4w527, H4w528, H4w529, H4w530, H4w531, H4w532, H4w533, H4w534, H4w535, H4w536, H4w537, H4w538, H4w539, H4w540, H4w541, H4w542, H4w543, H4w544, H4w545, H4w546, H4w547, H4w548, H4w549, H4w550, H4w551, H4w552]


==> code/results/K4/K4_phase1.sage <==
K4w0 = NewFeynmanGraph({
	0:[1, 2, 3],
	1:[2, 3],
	2:[3]
	},
	name = 'K4w0'
	)
K4w0.label_edges()
K4w0.incl_verts = []
K4w0.excl_verts = []
K4w1 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 3, 4],
	2:[3],
	},
	name = 'K4w1'
	)
K4w1.label_edges()
K4w1.incl_verts = [(0, 4)]
K4w1.excl_verts = [(0, 1), (1, 4)]
K4w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 3, 4],
	2:[3, 5],
	},
	name = 'K4w2'
	)
K4w2.label_edges()
K4w2.incl_verts = [(0, 4), (0, 5)]
K4w2.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5)]
K4w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 3, 4],
	2:[3, 5],
	3:[6],
	},
	name = 'K4w3'
	)
K4w3.label_edges()
K4w3.incl_verts = [(0, 4), (0, 5), (0, 6)]
K4w3.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (0, 3), (3, 6)]
K4w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 3, 4, 7],
	2:[3, 5, 7],
	3:[6],
	},
	name = 'K4w4'
	)
K4w4.label_edges()
K4w4.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7)]
K4w4.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7)]
K4w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4w5'
	)
K4w5.label_edges()
K4w5.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4w5.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 3, 4, 6],
	2:[3, 5, 6],
	},
	name = 'K4w6'
	)
K4w6.label_edges()
K4w6.incl_verts = [(0, 4), (0, 5), (1, 6)]
K4w6.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (1, 2), (2, 6)]
K4w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 3, 4, 6],
	2:[3, 5],
	3:[6],
	},
	name = 'K4w7'
	)
K4w7.label_edges()
K4w7.incl_verts = [(0, 4), (0, 5), (1, 6)]
K4w7.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (1, 3), (3, 6)]
K4w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 3, 4, 6],
	2:[3, 5, 7],
	3:[6, 7],
	},
	name = 'K4w8'
	)
K4w8.label_edges()
K4w8.incl_verts = [(0, 4), (0, 5), (1, 6), (2, 7)]
K4w8.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (1, 3), (3, 6), (2, 3), (3, 7)]
K4w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 3, 4],
	2:[3, 5],
	3:[5],
	},
	name = 'K4w9'
	)
K4w9.label_edges()
K4w9.incl_verts = [(0, 4), (2, 5)]
K4w9.excl_verts = [(0, 1), (1, 4), (2, 3), (3, 5)]
K4w_list = [K4w0, K4w1, K4w2, K4w3, K4w4, K4w5, K4w6, K4w7, K4w8, K4w9]


==> code/results/K4/K4_phase2.sage <==
K4n5w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w0'
	)
K4n5w0.label_edges()
K4n5w0.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w0.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w1'
	)
K4n5w1.label_edges()
K4n5w1.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w1.excl_verts = [(1, 4), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w2'
	)
K4n5w2.label_edges()
K4n5w2.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w2.excl_verts = [(0, 1), (0, 2), (2, 4), (0, 3), (3, 5), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w3'
	)
K4n5w3.label_edges()
K4n5w3.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w3.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 3, 4, 6, 7],
	2:[3, 6],
	3:[5, 7],
	},
	name = 'K4n5w4'
	)
K4n5w4.label_edges()
K4n5w4.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 2)]
K4n5w4.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w5'
	)
K4n5w5.label_edges()
K4n5w5.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w5.excl_verts = [(1, 4), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 3, 4, 6, 7],
	2:[3, 6],
	3:[5, 7],
	},
	name = 'K4n5w6'
	)
K4n5w6.label_edges()
K4n5w6.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 2)]
K4n5w6.excl_verts = [(1, 4), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w7'
	)
K4n5w7.label_edges()
K4n5w7.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w7.excl_verts = [(0, 1), (2, 4), (0, 3), (3, 5), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 3, 5, 6],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'K4n5w8'
	)
K4n5w8.label_edges()
K4n5w8.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 1), (0, 2)]
K4n5w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 4), (1, 2), (2, 5), (1, 3), (3, 6)]
K4n5w9 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w9'
	)
K4n5w9.label_edges()
K4n5w9.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w9.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w10 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[2, 3, 4, 6, 7],
	2:[3, 5, 6],
	3:[7],
	},
	name = 'K4n5w10'
	)
K4n5w10.label_edges()
K4n5w10.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 3)]
K4n5w10.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 2, 3],
	1:[2, 3, 4, 5, 6],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w11'
	)
K4n5w11.label_edges()
K4n5w11.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 2), (0, 3)]
K4n5w11.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (1, 2), (2, 5), (1, 3), (3, 6)]
K4n5w12 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[2, 3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w12'
	)
K4n5w12.label_edges()
K4n5w12.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w12.excl_verts = [(1, 4), (2, 5), (3, 6), (1, 2), (2, 7), (1, 3), (3, 8)]
K4n5w13 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[2, 3, 4, 6, 7],
	2:[3, 5, 6],
	3:[7],
	},
	name = 'K4n5w13'
	)
K4n5w13.label_edges()
K4n5w13.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 3)]
K4n5w13.excl_verts = [(1, 4), (2, 5), (0, 3), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w14 = NewFeynmanGraph({
	0:[2, 3, 4, 2, 3],
	1:[2, 3, 4, 5, 6],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w14'
	)
K4n5w14.label_edges()
K4n5w14.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 2), (0, 3)]
K4n5w14.excl_verts = [(1, 4), (0, 2), (0, 3), (1, 2), (2, 5), (1, 3), (3, 6)]
K4n5w15 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[2, 3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w15'
	)
K4n5w15.label_edges()
K4n5w15.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w15.excl_verts = [(0, 1), (2, 4), (3, 5), (1, 2), (2, 6), (1, 3), (3, 7)]
K4n5w16 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[2, 3, 5, 6],
	2:[3, 4, 5],
	3:[6],
	},
	name = 'K4n5w16'
	)
K4n5w16.label_edges()
K4n5w16.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 1), (0, 3)]
K4n5w16.excl_verts = [(0, 1), (2, 4), (0, 3), (1, 2), (2, 5), (1, 3), (3, 6)]
K4n5w17 = NewFeynmanGraph({
	0:[1, 2, 3, 1, 2, 3],
	1:[2, 3, 4, 5],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w17'
	)
K4n5w17.label_edges()
K4n5w17.incl_verts = [(1, 4), (1, 5), (0, 1), (0, 2), (0, 3)]
K4n5w17.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 4), (1, 3), (3, 5)]
K4n5w18 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w18'
	)
K4n5w18.label_edges()
K4n5w18.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w18.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w19 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w19'
	)
K4n5w19.label_edges()
K4n5w19.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w19.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 3, 4, 6, 2],
	2:[3],
	3:[5, 6],
	},
	name = 'K4n5w20'
	)
K4n5w20.label_edges()
K4n5w20.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 2), (1, 2)]
K4n5w20.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w21 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w21'
	)
K4n5w21.label_edges()
K4n5w21.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w21.excl_verts = [(1, 4), (2, 5), (0, 3), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w22 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w22'
	)
K4n5w22.label_edges()
K4n5w22.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w22.excl_verts = [(1, 4), (2, 5), (0, 3), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w23 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 3, 4, 6, 2],
	2:[3],
	3:[5, 6],
	},
	name = 'K4n5w23'
	)
K4n5w23.label_edges()
K4n5w23.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 2), (1, 2)]
K4n5w23.excl_verts = [(1, 4), (0, 2), (0, 3), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w24'
	)
K4n5w24.label_edges()
K4n5w24.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w24.excl_verts = [(0, 1), (2, 4), (0, 3), (3, 5), (2, 6), (1, 3), (3, 7)]
K4n5w25 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 3, 6, 2],
	2:[3, 4],
	3:[5, 6],
	},
	name = 'K4n5w25'
	)
K4n5w25.label_edges()
K4n5w25.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 1), (1, 2)]
K4n5w25.excl_verts = [(0, 1), (2, 4), (0, 3), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 3, 5, 2],
	2:[3],
	3:[4, 5],
	},
	name = 'K4n5w26'
	)
K4n5w26.label_edges()
K4n5w26.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 2), (1, 2)]
K4n5w26.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 4), (1, 2), (1, 3), (3, 5)]
K4n5w27 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w27'
	)
K4n5w27.label_edges()
K4n5w27.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w27.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w28 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w28'
	)
K4n5w28.label_edges()
K4n5w28.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w28.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 3, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w29'
	)
K4n5w29.label_edges()
K4n5w29.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w29.excl_verts = [(0, 1), (1, 4), (0, 2), (2, 5), (0, 3), (1, 2), (1, 3), (3, 6)]
K4n5w30 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w30'
	)
K4n5w30.label_edges()
K4n5w30.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w30.excl_verts = [(1, 4), (0, 2), (2, 5), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w31 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w31'
	)
K4n5w31.label_edges()
K4n5w31.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w31.excl_verts = [(1, 4), (0, 2), (2, 5), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w32 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 3, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w32'
	)
K4n5w32.label_edges()
K4n5w32.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w32.excl_verts = [(1, 4), (0, 2), (2, 5), (0, 3), (1, 2), (1, 3), (3, 6)]
K4n5w33 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w33'
	)
K4n5w33.label_edges()
K4n5w33.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w33.excl_verts = [(0, 1), (0, 2), (2, 4), (3, 5), (2, 6), (1, 3), (3, 7)]
K4n5w34 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 3, 6, 2],
	2:[3, 4],
	3:[5, 6],
	},
	name = 'K4n5w34'
	)
K4n5w34.label_edges()
K4n5w34.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 1), (1, 2)]
K4n5w34.excl_verts = [(0, 1), (0, 2), (2, 4), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 3, 5, 2],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w35'
	)
K4n5w35.label_edges()
K4n5w35.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 3), (1, 2)]
K4n5w35.excl_verts = [(0, 1), (0, 2), (2, 4), (0, 3), (1, 2), (1, 3), (3, 5)]
K4n5w36 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w36'
	)
K4n5w36.label_edges()
K4n5w36.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w36.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w37 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w37'
	)
K4n5w37.label_edges()
K4n5w37.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w37.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w38 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[3, 4, 6, 7],
	2:[3, 5, 6],
	3:[7],
	},
	name = 'K4n5w38'
	)
K4n5w38.label_edges()
K4n5w38.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 3)]
K4n5w38.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (2, 6), (1, 3), (3, 7)]
K4n5w39 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[2, 3, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w39'
	)
K4n5w39.label_edges()
K4n5w39.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w39.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (1, 2), (1, 3), (3, 6)]
K4n5w40 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 2],
	1:[3, 4, 6, 7],
	2:[3, 6],
	3:[5, 7],
	},
	name = 'K4n5w40'
	)
K4n5w40.label_edges()
K4n5w40.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 2)]
K4n5w40.excl_verts = [(0, 1), (1, 4), (0, 2), (3, 5), (2, 6), (1, 3), (3, 7)]
K4n5w41 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 2],
	1:[2, 3, 4, 6, 2],
	2:[3],
	3:[5, 6],
	},
	name = 'K4n5w41'
	)
K4n5w41.label_edges()
K4n5w41.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 2), (1, 2)]
K4n5w41.excl_verts = [(0, 1), (1, 4), (0, 2), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 2, 3],
	1:[3, 4, 5, 6],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w42'
	)
K4n5w42.label_edges()
K4n5w42.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 2), (0, 3)]
K4n5w42.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (2, 5), (1, 3), (3, 6)]
K4n5w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 2, 3],
	1:[2, 3, 4, 5, 2],
	2:[3],
	3:[5],
	},
	name = 'K4n5w43'
	)
K4n5w43.label_edges()
K4n5w43.incl_verts = [(0, 4), (1, 5), (0, 2), (0, 3), (1, 2)]
K4n5w43.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (1, 2), (1, 3), (3, 5)]
K4n5w44 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[3, 4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w44'
	)
K4n5w44.label_edges()
K4n5w44.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w44.excl_verts = [(1, 4), (2, 5), (3, 6), (2, 7), (1, 3), (3, 8)]
K4n5w45 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[2, 3, 4, 7, 2],
	2:[3, 5],
	3:[6, 7],
	},
	name = 'K4n5w45'
	)
K4n5w45.label_edges()
K4n5w45.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 2)]
K4n5w45.excl_verts = [(1, 4), (2, 5), (3, 6), (1, 2), (1, 3), (3, 7)]
K4n5w46 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[3, 4, 6, 7],
	2:[3, 5, 6],
	3:[7],
	},
	name = 'K4n5w46'
	)
K4n5w46.label_edges()
K4n5w46.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 3)]
K4n5w46.excl_verts = [(1, 4), (2, 5), (0, 3), (2, 6), (1, 3), (3, 7)]
K4n5w47 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[2, 3, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w47'
	)
K4n5w47.label_edges()
K4n5w47.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w47.excl_verts = [(1, 4), (2, 5), (0, 3), (1, 2), (1, 3), (3, 6)]
K4n5w48 = NewFeynmanGraph({
	0:[2, 4, 5, 2],
	1:[3, 4, 6, 7],
	2:[3, 6],
	3:[5, 7],
	},
	name = 'K4n5w48'
	)
K4n5w48.label_edges()
K4n5w48.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 2)]
K4n5w48.excl_verts = [(1, 4), (0, 2), (3, 5), (2, 6), (1, 3), (3, 7)]
K4n5w49 = NewFeynmanGraph({
	0:[2, 4, 5, 2],
	1:[2, 3, 4, 6, 2],
	2:[3],
	3:[5, 6],
	},
	name = 'K4n5w49'
	)
K4n5w49.label_edges()
K4n5w49.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 2), (1, 2)]
K4n5w49.excl_verts = [(1, 4), (0, 2), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w50 = NewFeynmanGraph({
	0:[2, 3, 4, 2, 3],
	1:[3, 4, 5, 6],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w50'
	)
K4n5w50.label_edges()
K4n5w50.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 2), (0, 3)]
K4n5w50.excl_verts = [(1, 4), (0, 2), (0, 3), (2, 5), (1, 3), (3, 6)]
K4n5w51 = NewFeynmanGraph({
	0:[2, 3, 4, 2, 3],
	1:[2, 3, 4, 5, 2],
	2:[3],
	3:[5],
	},
	name = 'K4n5w51'
	)
K4n5w51.label_edges()
K4n5w51.incl_verts = [(0, 4), (1, 5), (0, 2), (0, 3), (1, 2)]
K4n5w51.excl_verts = [(1, 4), (0, 2), (0, 3), (1, 2), (1, 3), (3, 5)]
K4n5w52 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[3, 6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w52'
	)
K4n5w52.label_edges()
K4n5w52.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w52.excl_verts = [(0, 1), (2, 4), (3, 5), (2, 6), (1, 3), (3, 7)]
K4n5w53 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[2, 3, 6, 2],
	2:[3, 4],
	3:[5, 6],
	},
	name = 'K4n5w53'
	)
K4n5w53.label_edges()
K4n5w53.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 1), (1, 2)]
K4n5w53.excl_verts = [(0, 1), (2, 4), (3, 5), (1, 2), (1, 3), (3, 6)]
K4n5w54 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[3, 5, 6],
	2:[3, 4, 5],
	3:[6],
	},
	name = 'K4n5w54'
	)
K4n5w54.label_edges()
K4n5w54.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 1), (0, 3)]
K4n5w54.excl_verts = [(0, 1), (2, 4), (0, 3), (2, 5), (1, 3), (3, 6)]
K4n5w55 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[2, 3, 5, 2],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w55'
	)
K4n5w55.label_edges()
K4n5w55.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 3), (1, 2)]
K4n5w55.excl_verts = [(0, 1), (2, 4), (0, 3), (1, 2), (1, 3), (3, 5)]
K4n5w56 = NewFeynmanGraph({
	0:[1, 2, 4, 1, 2],
	1:[3, 5, 6],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'K4n5w56'
	)
K4n5w56.label_edges()
K4n5w56.incl_verts = [(0, 4), (1, 5), (1, 6), (0, 1), (0, 2)]
K4n5w56.excl_verts = [(0, 1), (0, 2), (3, 4), (2, 5), (1, 3), (3, 6)]
K4n5w57 = NewFeynmanGraph({
	0:[1, 2, 4, 1, 2],
	1:[2, 3, 5, 2],
	2:[3],
	3:[4, 5],
	},
	name = 'K4n5w57'
	)
K4n5w57.label_edges()
K4n5w57.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 2), (1, 2)]
K4n5w57.excl_verts = [(0, 1), (0, 2), (3, 4), (1, 2), (1, 3), (3, 5)]
K4n5w58 = NewFeynmanGraph({
	0:[1, 2, 3, 1, 2, 3],
	1:[3, 4, 5],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w58'
	)
K4n5w58.label_edges()
K4n5w58.incl_verts = [(1, 4), (1, 5), (0, 1), (0, 2), (0, 3)]
K4n5w58.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 4), (1, 3), (3, 5)]
K4n5w59 = NewFeynmanGraph({
	0:[1, 2, 3, 1, 2, 3],
	1:[2, 3, 4, 2],
	2:[3],
	3:[4]
	},
	name = 'K4n5w59'
	)
K4n5w59.label_edges()
K4n5w59.incl_verts = [(1, 4), (0, 1), (0, 2), (0, 3), (1, 2)]
K4n5w59.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (3, 4)]
K4n5w60 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w60'
	)
K4n5w60.label_edges()
K4n5w60.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w60.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (2, 7), (3, 8)]
K4n5w61 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[3, 4, 7, 3],
	2:[3, 5, 7],
	3:[6],
	},
	name = 'K4n5w61'
	)
K4n5w61.label_edges()
K4n5w61.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 3)]
K4n5w61.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (2, 7), (1, 3)]
K4n5w62 = NewFeynmanGraph({
	0:[1, 4, 5, 6],
	1:[2, 3, 4, 2, 3],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w62'
	)
K4n5w62.label_edges()
K4n5w62.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 2), (1, 3)]
K4n5w62.excl_verts = [(0, 1), (1, 4), (2, 5), (3, 6), (1, 2), (1, 3)]
K4n5w63 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[3, 4, 6, 3],
	2:[3, 5, 6],
	},
	name = 'K4n5w63'
	)
K4n5w63.label_edges()
K4n5w63.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 3)]
K4n5w63.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (2, 6), (1, 3)]
K4n5w64 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w64'
	)
K4n5w64.label_edges()
K4n5w64.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w64.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (1, 2), (3, 6)]
K4n5w65 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 3],
	1:[2, 3, 4, 2, 3],
	2:[3, 5],
	},
	name = 'K4n5w65'
	)
K4n5w65.label_edges()
K4n5w65.incl_verts = [(0, 4), (0, 5), (0, 3), (1, 2), (1, 3)]
K4n5w65.excl_verts = [(0, 1), (1, 4), (2, 5), (0, 3), (1, 2), (1, 3)]
K4n5w66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 2, 3],
	1:[2, 3, 4, 2, 3],
	2:[3],
	},
	name = 'K4n5w66'
	)
K4n5w66.label_edges()
K4n5w66.incl_verts = [(0, 4), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w66.excl_verts = [(0, 1), (1, 4), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w67 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[6, 8],
	},
	name = 'K4n5w67'
	)
K4n5w67.label_edges()
K4n5w67.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 8)]
K4n5w67.excl_verts = [(1, 4), (2, 5), (3, 6), (2, 7), (3, 8)]
K4n5w68 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[3, 4, 7, 3],
	2:[3, 5, 7],
	3:[6],
	},
	name = 'K4n5w68'
	)
K4n5w68.label_edges()
K4n5w68.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 7), (1, 3)]
K4n5w68.excl_verts = [(1, 4), (2, 5), (3, 6), (2, 7), (1, 3)]
K4n5w69 = NewFeynmanGraph({
	0:[4, 5, 6],
	1:[2, 3, 4, 2, 3],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w69'
	)
K4n5w69.label_edges()
K4n5w69.incl_verts = [(0, 4), (0, 5), (0, 6), (1, 2), (1, 3)]
K4n5w69.excl_verts = [(1, 4), (2, 5), (3, 6), (1, 2), (1, 3)]
K4n5w70 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[3, 4, 6, 3],
	2:[3, 5, 6],
	},
	name = 'K4n5w70'
	)
K4n5w70.label_edges()
K4n5w70.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 3)]
K4n5w70.excl_verts = [(1, 4), (2, 5), (0, 3), (2, 6), (1, 3)]
K4n5w71 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[6],
	},
	name = 'K4n5w71'
	)
K4n5w71.label_edges()
K4n5w71.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 3), (1, 2)]
K4n5w71.excl_verts = [(1, 4), (2, 5), (0, 3), (1, 2), (3, 6)]
K4n5w72 = NewFeynmanGraph({
	0:[3, 4, 5, 3],
	1:[2, 3, 4, 2, 3],
	2:[3, 5],
	},
	name = 'K4n5w72'
	)
K4n5w72.label_edges()
K4n5w72.incl_verts = [(0, 4), (0, 5), (0, 3), (1, 2), (1, 3)]
K4n5w72.excl_verts = [(1, 4), (2, 5), (0, 3), (1, 2), (1, 3)]
K4n5w73 = NewFeynmanGraph({
	0:[2, 3, 4, 2, 3],
	1:[2, 3, 4, 2, 3],
	2:[3],
	},
	name = 'K4n5w73'
	)
K4n5w73.label_edges()
K4n5w73.incl_verts = [(0, 4), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w73.excl_verts = [(1, 4), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w74 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[6, 7],
	2:[3, 4, 6],
	3:[5, 7],
	},
	name = 'K4n5w74'
	)
K4n5w74.label_edges()
K4n5w74.incl_verts = [(0, 4), (0, 5), (1, 6), (1, 7), (0, 1)]
K4n5w74.excl_verts = [(0, 1), (2, 4), (3, 5), (2, 6), (3, 7)]
K4n5w75 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[3, 6, 3],
	2:[3, 4, 6],
	3:[5],
	},
	name = 'K4n5w75'
	)
K4n5w75.label_edges()
K4n5w75.incl_verts = [(0, 4), (0, 5), (1, 6), (0, 1), (1, 3)]
K4n5w75.excl_verts = [(0, 1), (2, 4), (3, 5), (2, 6), (1, 3)]
K4n5w76 = NewFeynmanGraph({
	0:[1, 4, 5, 1],
	1:[2, 3, 2, 3],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w76'
	)
K4n5w76.label_edges()
K4n5w76.incl_verts = [(0, 4), (0, 5), (0, 1), (1, 2), (1, 3)]
K4n5w76.excl_verts = [(0, 1), (2, 4), (3, 5), (1, 2), (1, 3)]
K4n5w77 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[3, 5, 3],
	2:[3, 4, 5],
	},
	name = 'K4n5w77'
	)
K4n5w77.label_edges()
K4n5w77.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 3), (1, 3)]
K4n5w77.excl_verts = [(0, 1), (2, 4), (0, 3), (2, 5), (1, 3)]
K4n5w78 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[3, 4],
	3:[5],
	},
	name = 'K4n5w78'
	)
K4n5w78.label_edges()
K4n5w78.incl_verts = [(0, 4), (1, 5), (0, 1), (0, 3), (1, 2)]
K4n5w78.excl_verts = [(0, 1), (2, 4), (0, 3), (1, 2), (3, 5)]
K4n5w79 = NewFeynmanGraph({
	0:[1, 3, 4, 1, 3],
	1:[2, 3, 2, 3],
	2:[3, 4],
	},
	name = 'K4n5w79'
	)
K4n5w79.label_edges()
K4n5w79.incl_verts = [(0, 4), (0, 1), (0, 3), (1, 2), (1, 3)]
K4n5w79.excl_verts = [(0, 1), (2, 4), (0, 3), (1, 2), (1, 3)]
K4n5w80 = NewFeynmanGraph({
	0:[1, 2, 3, 1, 2, 3],
	1:[2, 3, 2, 3],
	2:[3]
	},
	name = 'K4n5w80'
	)
K4n5w80.label_edges()
K4n5w80.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)]
K4n5w_list = [K4n5w0, K4n5w1, K4n5w2, K4n5w3, K4n5w4, K4n5w5, K4n5w6, K4n5w7, K4n5w8, K4n5w9, K4n5w10, K4n5w11, K4n5w12, K4n5w13, K4n5w14, K4n5w15, K4n5w16, K4n5w17, K4n5w18, K4n5w19, K4n5w20, K4n5w21, K4n5w22, K4n5w23, K4n5w24, K4n5w25, K4n5w26, K4n5w27, K4n5w28, K4n5w29, K4n5w30, K4n5w31, K4n5w32, K4n5w33, K4n5w34, K4n5w35, K4n5w36, K4n5w37, K4n5w38, K4n5w39, K4n5w40, K4n5w41, K4n5w42, K4n5w43, K4n5w44, K4n5w45, K4n5w46, K4n5w47, K4n5w48, K4n5w49, K4n5w50, K4n5w51, K4n5w52, K4n5w53, K4n5w54, K4n5w55, K4n5w56, K4n5w57, K4n5w58, K4n5w59, K4n5w60, K4n5w61, K4n5w62, K4n5w63, K4n5w64, K4n5w65, K4n5w66, K4n5w67, K4n5w68, K4n5w69, K4n5w70, K4n5w71, K4n5w72, K4n5w73, K4n5w74, K4n5w75, K4n5w76, K4n5w77, K4n5w78, K4n5w79, K4n5w80]
list_of_listnames = [K4n5w_list]


==> code/results/K5m/K5m_phase1.sage <==
K5mw0 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 3],
	2:[3],
	3:[4]
	},
	name = 'K5mw0'
	)
K5mw0.label_edges()
K5mw0.incl_verts = []
K5mw0.excl_verts = []
K5mw1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 5],
	2:[3],
	3:[4],
	},
	name = 'K5mw1'
	)
K5mw1.label_edges()
K5mw1.incl_verts = [(0, 5)]
K5mw1.excl_verts = [(0, 1), (1, 5)]
K5mw2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4],
	},
	name = 'K5mw2'
	)
K5mw2.label_edges()
K5mw2.incl_verts = [(0, 5), (0, 6)]
K5mw2.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6)]
K5mw3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'K5mw3'
	)
K5mw3.label_edges()
K5mw3.incl_verts = [(0, 5), (0, 6), (0, 7)]
K5mw3.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7)]
K5mw4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'K5mw4'
	)
K5mw4.label_edges()
K5mw4.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8)]
K5mw4.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8)]
K5mw5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 3, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'K5mw5'
	)
K5mw5.label_edges()
K5mw5.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
K5mw5.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
K5mw6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 3, 5, 9],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8],
	},
	name = 'K5mw6'
	)
K5mw6.label_edges()
K5mw6.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
K5mw6.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 3), (3, 9)]
K5mw7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'K5mw7'
	)
K5mw7.label_edges()
K5mw7.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
K5mw7.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
K5mw8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'K5mw8'
	)
K5mw8.label_edges()
K5mw8.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
K5mw8.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
K5mw9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7, 9],
	},
	name = 'K5mw9'
	)
K5mw9.label_edges()
K5mw9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
K5mw9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 3), (3, 9)]
K5mw10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'K5mw10'
	)
K5mw10.label_edges()
K5mw10.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
K5mw10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
K5mw11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'K5mw11'
	)
K5mw11.label_edges()
K5mw11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
K5mw11.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
K5mw12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'K5mw12'
	)
K5mw12.label_edges()
K5mw12.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
K5mw12.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
K5mw13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8, 9],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8],
	},
	name = 'K5mw13'
	)
K5mw13.label_edges()
K5mw13.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
K5mw13.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (1, 3), (3, 9)]
K5mw14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'K5mw14'
	)
K5mw14.label_edges()
K5mw14.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
K5mw14.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
K5mw15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6],
	3:[4, 7, 8],
	},
	name = 'K5mw15'
	)
K5mw15.label_edges()
K5mw15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
K5mw15.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 3), (3, 8)]
K5mw16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'K5mw16'
	)
K5mw16.label_edges()
K5mw16.incl_verts = [(0, 5), (0, 6), (0, 7)]
K5mw16.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7)]
K5mw17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'K5mw17'
	)
K5mw17.label_edges()
K5mw17.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
K5mw17.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
K5mw18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8, 9],
	2:[3, 6, 8],
	3:[4],
	4:[7, 9],
	},
	name = 'K5mw18'
	)
K5mw18.label_edges()
K5mw18.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
K5mw18.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
K5mw19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 9],
	4:[7],
	},
	name = 'K5mw19'
	)
K5mw19.label_edges()
K5mw19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
K5mw19.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
K5mw20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 8],
	3:[4, 9],
	4:[7, 9],
	},
	name = 'K5mw20'
	)
K5mw20.label_edges()
K5mw20.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
K5mw20.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
K5mw21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6],
	3:[4, 8],
	4:[7],
	},
	name = 'K5mw21'
	)
K5mw21.label_edges()
K5mw21.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
K5mw21.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 3), (3, 8)]
K5mw22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5, 8],
	2:[3, 6, 9],
	3:[4, 8, 9],
	4:[7],
	},
	name = 'K5mw22'
	)
K5mw22.label_edges()
K5mw22.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
K5mw22.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (1, 3), (3, 8), (2, 3), (3, 9)]
K5mw23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'K5mw23'
	)
K5mw23.label_edges()
K5mw23.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8)]
K5mw23.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (2, 3), (3, 8)]
K5mw24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 3, 5],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'K5mw24'
	)
K5mw24.label_edges()
K5mw24.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (3, 9)]
K5mw24.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
K5mw25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'K5mw25'
	)
K5mw25.label_edges()
K5mw25.incl_verts = [(0, 5), (0, 6), (1, 7)]
K5mw25.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7)]
K5mw26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'K5mw26'
	)
K5mw26.label_edges()
K5mw26.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
K5mw26.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
K5mw27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8, 9],
	4:[9],
	},
	name = 'K5mw27'
	)
K5mw27.label_edges()
K5mw27.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
K5mw27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
K5mw28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'K5mw28'
	)
K5mw28.label_edges()
K5mw28.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
K5mw28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
K5mw29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'K5mw29'
	)
K5mw29.label_edges()
K5mw29.incl_verts = [(0, 5), (0, 6), (1, 7)]
K5mw29.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
K5mw30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'K5mw30'
	)
K5mw30.label_edges()
K5mw30.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
K5mw30.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
K5mw31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'K5mw31'
	)
K5mw31.label_edges()
K5mw31.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
K5mw31.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
K5mw32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'K5mw32'
	)
K5mw32.label_edges()
K5mw32.incl_verts = [(0, 5), (0, 6), (1, 7)]
K5mw32.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 3), (3, 7)]
K5mw33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'K5mw33'
	)
K5mw33.label_edges()
K5mw33.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
K5mw33.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 3), (3, 7), (2, 3), (3, 8)]
K5mw34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'K5mw34'
	)
K5mw34.label_edges()
K5mw34.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
K5mw34.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 3), (3, 7), (3, 4), (4, 8)]
K5mw35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'K5mw35'
	)
K5mw35.label_edges()
K5mw35.incl_verts = [(0, 5), (0, 6), (2, 7)]
K5mw35.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 3), (3, 7)]
K5mw36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'K5mw36'
	)
K5mw36.label_edges()
K5mw36.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8)]
K5mw36.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
K5mw37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'K5mw37'
	)
K5mw37.label_edges()
K5mw37.incl_verts = [(0, 5), (0, 6), (3, 7)]
K5mw37.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 4), (4, 7)]
K5mw38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5],
	2:[3],
	3:[4, 6],
	},
	name = 'K5mw38'
	)
K5mw38.label_edges()
K5mw38.incl_verts = [(0, 5), (0, 6)]
K5mw38.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6)]
K5mw39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 5, 7],
	2:[3],
	3:[4, 6, 7],
	},
	name = 'K5mw39'
	)
K5mw39.label_edges()
K5mw39.incl_verts = [(0, 5), (0, 6), (1, 7)]
K5mw39.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 3), (3, 7)]
K5mw40 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'K5mw40'
	)
K5mw40.label_edges()
K5mw40.incl_verts = [(0, 5), (2, 6)]
K5mw40.excl_verts = [(0, 1), (1, 5), (2, 3), (3, 6)]
K5mw41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'K5mw41'
	)
K5mw41.label_edges()
K5mw41.incl_verts = [(0, 5), (2, 6), (3, 7)]
K5mw41.excl_verts = [(0, 1), (1, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
K5mw42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3],
	2:[3, 5],
	3:[4],
	},
	name = 'K5mw42'
	)
K5mw42.label_edges()
K5mw42.incl_verts = [(0, 5)]
K5mw42.excl_verts = [(0, 2), (2, 5)]
K5mw43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'K5mw43'
	)
K5mw43.label_edges()
K5mw43.incl_verts = [(0, 5), (0, 6)]
K5mw43.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6)]
K5mw44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'K5mw44'
	)
K5mw44.label_edges()
K5mw44.incl_verts = [(0, 5), (0, 6), (1, 7)]
K5mw44.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6), (1, 2), (2, 7)]
K5mw45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 7, 8],
	2:[3, 5, 7],
	3:[4],
	4:[6, 8],
	},
	name = 'K5mw45'
	)
K5mw45.label_edges()
K5mw45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8)]
K5mw45.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
K5mw46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 7, 8],
	2:[3, 5, 7, 9],
	3:[4, 9],
	4:[6, 8],
	},
	name = 'K5mw46'
	)
K5mw46.label_edges()
K5mw46.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
K5mw46.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
K5mw47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 7],
	2:[3, 5, 7, 8],
	3:[4, 8],
	4:[6],
	},
	name = 'K5mw47'
	)
K5mw47.label_edges()
K5mw47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
K5mw47.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
K5mw48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 3, 7],
	2:[3, 5, 7],
	3:[4, 8],
	4:[6, 8],
	},
	name = 'K5mw48'
	)
K5mw48.label_edges()
K5mw48.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
K5mw48.excl_verts = [(0, 2), (2, 5), (0, 4), (4, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
K5mw49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'K5mw49'
	)
K5mw49.label_edges()
K5mw49.incl_verts = [(0, 5), (1, 6)]
K5mw49.excl_verts = [(0, 2), (2, 5), (1, 2), (2, 6)]
K5mw50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'K5mw50'
	)
K5mw50.label_edges()
K5mw50.incl_verts = [(0, 5), (1, 6), (2, 7)]
K5mw50.excl_verts = [(0, 2), (2, 5), (1, 2), (2, 6), (2, 3), (3, 7)]
K5mw51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'K5mw51'
	)
K5mw51.label_edges()
K5mw51.incl_verts = [(0, 5), (1, 6), (3, 7)]
K5mw51.excl_verts = [(0, 2), (2, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
K5mw52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 3, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'K5mw52'
	)
K5mw52.label_edges()
K5mw52.incl_verts = [(0, 5), (1, 6)]
K5mw52.excl_verts = [(0, 2), (2, 5), (1, 4), (4, 6)]
K5mw_list = [K5mw0, K5mw1, K5mw2, K5mw3, K5mw4, K5mw5, K5mw6, K5mw7, K5mw8, K5mw9, K5mw10, K5mw11, K5mw12, K5mw13, K5mw14, K5mw15, K5mw16, K5mw17, K5mw18, K5mw19, K5mw20, K5mw21, K5mw22, K5mw23, K5mw24, K5mw25, K5mw26, K5mw27, K5mw28, K5mw29, K5mw30, K5mw31, K5mw32, K5mw33, K5mw34, K5mw35, K5mw36, K5mw37, K5mw38, K5mw39, K5mw40, K5mw41, K5mw42, K5mw43, K5mw44, K5mw45, K5mw46, K5mw47, K5mw48, K5mw49, K5mw50, K5mw51, K5mw52]


==> code/results/P/P_phase1.sage <==
Pw0 = NewFeynmanGraph({
	0:[1, 2, 3],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5]
	},
	name = 'Pw0'
	)
Pw0.label_edges()
Pw0.incl_verts = []
Pw0.excl_verts = []
Pw1 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5],
	},
	name = 'Pw1'
	)
Pw1.label_edges()
Pw1.incl_verts = [(0, 6)]
Pw1.excl_verts = [(0, 1), (1, 6)]
Pw2 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'Pw2'
	)
Pw2.label_edges()
Pw2.incl_verts = [(0, 6), (0, 7)]
Pw2.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7)]
Pw3 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'Pw3'
	)
Pw3.label_edges()
Pw3.incl_verts = [(0, 6), (0, 7), (0, 8)]
Pw3.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8)]
Pw4 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'Pw4'
	)
Pw4.label_edges()
Pw4.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Pw4.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9)]
Pw5 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	},
	name = 'Pw5'
	)
Pw5.label_edges()
Pw5.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
Pw5.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
Pw6 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9, 10],
	3:[4, 5, 8],
	4:[5],
	5:[10],
	},
	name = 'Pw6'
	)
Pw6.label_edges()
Pw6.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Pw6.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
Pw7 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5, 10],
	},
	name = 'Pw7'
	)
Pw7.label_edges()
Pw7.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Pw7.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
Pw8 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5],
	5:[10],
	},
	name = 'Pw8'
	)
Pw8.label_edges()
Pw8.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Pw8.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
Pw9 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	5:[10],
	},
	name = 'Pw9'
	)
Pw9.label_edges()
Pw9.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Pw9.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
Pw10 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'Pw10'
	)
Pw10.label_edges()
Pw10.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
Pw10.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9)]
Pw11 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'Pw11'
	)
Pw11.label_edges()
Pw11.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
Pw11.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
Pw12 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9, 10],
	},
	name = 'Pw12'
	)
Pw12.label_edges()
Pw12.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Pw12.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
Pw13 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'Pw13'
	)
Pw13.label_edges()
Pw13.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
Pw13.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
Pw14 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Pw14'
	)
Pw14.label_edges()
Pw14.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
Pw14.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
Pw15 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9],
	},
	name = 'Pw15'
	)
Pw15.label_edges()
Pw15.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
Pw15.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9)]
Pw16 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'Pw16'
	)
Pw16.label_edges()
Pw16.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
Pw16.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
Pw17 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Pw17'
	)
Pw17.label_edges()
Pw17.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
Pw17.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Pw18 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'Pw18'
	)
Pw18.label_edges()
Pw18.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
Pw18.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (4, 5), (5, 9)]
Pw19 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	},
	name = 'Pw19'
	)
Pw19.label_edges()
Pw19.incl_verts = [(0, 6), (0, 7), (1, 8)]
Pw19.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8)]
Pw20 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	},
	name = 'Pw20'
	)
Pw20.label_edges()
Pw20.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Pw20.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
Pw21 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'Pw21'
	)
Pw21.label_edges()
Pw21.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Pw21.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
Pw22 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'Pw22'
	)
Pw22.label_edges()
Pw22.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Pw22.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Pw23 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'Pw23'
	)
Pw23.label_edges()
Pw23.incl_verts = [(0, 6), (0, 7), (1, 8)]
Pw23.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8)]
Pw24 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'Pw24'
	)
Pw24.label_edges()
Pw24.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Pw24.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
Pw25 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'Pw25'
	)
Pw25.label_edges()
Pw25.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Pw25.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Pw26 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'Pw26'
	)
Pw26.label_edges()
Pw26.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Pw26.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Pw27 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Pw27'
	)
Pw27.label_edges()
Pw27.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Pw27.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Pw28 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'Pw28'
	)
Pw28.label_edges()
Pw28.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Pw28.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
Pw29 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'Pw29'
	)
Pw29.label_edges()
Pw29.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Pw29.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
Pw30 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'Pw30'
	)
Pw30.label_edges()
Pw30.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Pw30.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Pw31 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'Pw31'
	)
Pw31.label_edges()
Pw31.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Pw31.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
Pw32 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Pw32'
	)
Pw32.label_edges()
Pw32.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Pw32.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Pw33 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Pw33'
	)
Pw33.label_edges()
Pw33.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
Pw33.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
Pw34 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	},
	name = 'Pw34'
	)
Pw34.label_edges()
Pw34.incl_verts = [(0, 6), (0, 7), (3, 8)]
Pw34.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8)]
Pw35 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'Pw35'
	)
Pw35.label_edges()
Pw35.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
Pw35.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
Pw36 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Pw36'
	)
Pw36.label_edges()
Pw36.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
Pw36.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Pw37 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'Pw37'
	)
Pw37.label_edges()
Pw37.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
Pw37.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
Pw38 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'Pw38'
	)
Pw38.label_edges()
Pw38.incl_verts = [(0, 6), (0, 7), (4, 8)]
Pw38.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (4, 5), (5, 8)]
Pw39 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'Pw39'
	)
Pw39.label_edges()
Pw39.incl_verts = [(0, 6), (0, 7)]
Pw39.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7)]
Pw40 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'Pw40'
	)
Pw40.label_edges()
Pw40.incl_verts = [(0, 6), (0, 7), (1, 8)]
Pw40.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
Pw41 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'Pw41'
	)
Pw41.label_edges()
Pw41.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
Pw41.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
Pw42 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'Pw42'
	)
Pw42.label_edges()
Pw42.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Pw42.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
Pw43 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'Pw43'
	)
Pw43.label_edges()
Pw43.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
Pw43.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
Pw44 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Pw44'
	)
Pw44.label_edges()
Pw44.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
Pw44.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
Pw45 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9],
	},
	name = 'Pw45'
	)
Pw45.label_edges()
Pw45.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Pw45.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
Pw46 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'Pw46'
	)
Pw46.label_edges()
Pw46.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
Pw46.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
Pw47 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'Pw47'
	)
Pw47.label_edges()
Pw47.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Pw47.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Pw48 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'Pw48'
	)
Pw48.label_edges()
Pw48.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
Pw48.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
Pw49 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'Pw49'
	)
Pw49.label_edges()
Pw49.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
Pw49.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
Pw50 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'Pw50'
	)
Pw50.label_edges()
Pw50.incl_verts = [(0, 6), (0, 7), (2, 8)]
Pw50.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
Pw51 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'Pw51'
	)
Pw51.label_edges()
Pw51.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
Pw51.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
Pw52 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'Pw52'
	)
Pw52.label_edges()
Pw52.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
Pw52.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
Pw53 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'Pw53'
	)
Pw53.label_edges()
Pw53.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
Pw53.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
Pw54 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'Pw54'
	)
Pw54.label_edges()
Pw54.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
Pw54.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
Pw55 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 8],
	},
	name = 'Pw55'
	)
Pw55.label_edges()
Pw55.incl_verts = [(0, 6), (0, 7), (3, 8)]
Pw55.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8)]
Pw56 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'Pw56'
	)
Pw56.label_edges()
Pw56.incl_verts = [(0, 6), (0, 7), (3, 8)]
Pw56.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8)]
Pw57 = NewFeynmanGraph({
	0:[1, 2, 3, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'Pw57'
	)
Pw57.label_edges()
Pw57.incl_verts = [(0, 6), (0, 7), (4, 8)]
Pw57.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
Pw58 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'Pw58'
	)
Pw58.label_edges()
Pw58.incl_verts = [(0, 6), (2, 7)]
Pw58.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7)]
Pw59 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'Pw59'
	)
Pw59.label_edges()
Pw59.incl_verts = [(0, 6), (2, 7), (3, 8)]
Pw59.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
Pw60 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 7],
	},
	name = 'Pw60'
	)
Pw60.label_edges()
Pw60.incl_verts = [(0, 6), (3, 7)]
Pw60.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7)]
Pw61 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	5:[7],
	},
	name = 'Pw61'
	)
Pw61.label_edges()
Pw61.incl_verts = [(0, 6), (3, 7)]
Pw61.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7)]
Pw62 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5],
	},
	name = 'Pw62'
	)
Pw62.label_edges()
Pw62.incl_verts = [(0, 6)]
Pw62.excl_verts = [(0, 3), (3, 6)]
Pw63 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'Pw63'
	)
Pw63.label_edges()
Pw63.incl_verts = [(0, 6), (1, 7)]
Pw63.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7)]
Pw64 = NewFeynmanGraph({
	0:[1, 2, 3, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'Pw64'
	)
Pw64.label_edges()
Pw64.incl_verts = [(0, 6), (1, 7), (2, 8)]
Pw64.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
Pw_list = [Pw0, Pw1, Pw2, Pw3, Pw4, Pw5, Pw6, Pw7, Pw8, Pw9, Pw10, Pw11, Pw12, Pw13, Pw14, Pw15, Pw16, Pw17, Pw18, Pw19, Pw20, Pw21, Pw22, Pw23, Pw24, Pw25, Pw26, Pw27, Pw28, Pw29, Pw30, Pw31, Pw32, Pw33, Pw34, Pw35, Pw36, Pw37, Pw38, Pw39, Pw40, Pw41, Pw42, Pw43, Pw44, Pw45, Pw46, Pw47, Pw48, Pw49, Pw50, Pw51, Pw52, Pw53, Pw54, Pw55, Pw56, Pw57, Pw58, Pw59, Pw60, Pw61, Pw62, Pw63, Pw64]


==> code/results/TU/TU_phase1.sage <==
TUw0 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5]
	},
	name = 'TUw0'
	)
TUw0.label_edges()
TUw0.incl_verts = []
TUw0.excl_verts = []
TUw1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw1'
	)
TUw1.label_edges()
TUw1.incl_verts = [(0, 6)]
TUw1.excl_verts = [(0, 1), (1, 6)]
TUw2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw2'
	)
TUw2.label_edges()
TUw2.incl_verts = [(0, 6), (0, 7)]
TUw2.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7)]
TUw3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'TUw3'
	)
TUw3.label_edges()
TUw3.incl_verts = [(0, 6), (0, 7), (0, 8)]
TUw3.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8)]
TUw4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'TUw4'
	)
TUw4.label_edges()
TUw4.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
TUw4.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9)]
TUw5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'TUw5'
	)
TUw5.label_edges()
TUw5.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
TUw5.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 2), (2, 10)]
TUw6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6, 10],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	},
	name = 'TUw6'
	)
TUw6.label_edges()
TUw6.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
TUw6.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 4), (4, 10)]
TUw7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw7'
	)
TUw7.label_edges()
TUw7.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
TUw7.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (2, 5), (5, 10)]
TUw8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9, 10],
	},
	name = 'TUw8'
	)
TUw8.label_edges()
TUw8.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
TUw8.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 4), (4, 10)]
TUw9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw9'
	)
TUw9.label_edges()
TUw9.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
TUw9.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 5), (5, 10)]
TUw10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8, 9],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw10'
	)
TUw10.label_edges()
TUw10.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
TUw10.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (4, 5), (5, 10)]
TUw11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5],
	},
	name = 'TUw11'
	)
TUw11.label_edges()
TUw11.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw11.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9)]
TUw12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	},
	name = 'TUw12'
	)
TUw12.label_edges()
TUw12.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
TUw12.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
TUw13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9, 10],
	3:[4, 5, 8],
	4:[5],
	5:[10],
	},
	name = 'TUw13'
	)
TUw13.label_edges()
TUw13.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw13.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
TUw14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5, 10],
	},
	name = 'TUw14'
	)
TUw14.label_edges()
TUw14.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw14.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
TUw15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5],
	5:[10],
	},
	name = 'TUw15'
	)
TUw15.label_edges()
TUw15.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw15.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
TUw16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	5:[10],
	},
	name = 'TUw16'
	)
TUw16.label_edges()
TUw16.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw16.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
TUw17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	},
	name = 'TUw17'
	)
TUw17.label_edges()
TUw17.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw17.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9)]
TUw18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 10],
	3:[4, 5, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw18'
	)
TUw18.label_edges()
TUw18.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw18.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9, 10],
	},
	name = 'TUw19'
	)
TUw19.label_edges()
TUw19.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw19.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw20'
	)
TUw20.label_edges()
TUw20.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw20.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw21'
	)
TUw21.label_edges()
TUw21.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw21.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5],
	5:[9],
	},
	name = 'TUw22'
	)
TUw22.label_edges()
TUw22.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
TUw22.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9)]
TUw23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'TUw23'
	)
TUw23.label_edges()
TUw23.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw23.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 8, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'TUw24'
	)
TUw24.label_edges()
TUw24.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw24.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 8],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw25'
	)
TUw25.label_edges()
TUw25.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
TUw25.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9],
	},
	name = 'TUw26'
	)
TUw26.label_edges()
TUw26.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw26.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9)]
TUw27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw27'
	)
TUw27.label_edges()
TUw27.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
TUw27.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw28'
	)
TUw28.label_edges()
TUw28.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw28.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5],
	5:[9],
	},
	name = 'TUw29'
	)
TUw29.label_edges()
TUw29.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw29.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 5), (5, 9)]
TUw30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw30'
	)
TUw30.label_edges()
TUw30.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw30.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'TUw31'
	)
TUw31.label_edges()
TUw31.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
TUw31.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (4, 5), (5, 9)]
TUw32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'TUw32'
	)
TUw32.label_edges()
TUw32.incl_verts = [(0, 6), (0, 7), (0, 8)]
TUw32.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8)]
TUw33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'TUw33'
	)
TUw33.label_edges()
TUw33.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw33.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
TUw34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	},
	name = 'TUw34'
	)
TUw34.label_edges()
TUw34.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
TUw34.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
TUw35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9, 10],
	3:[4, 5],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw35'
	)
TUw35.label_edges()
TUw35.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw35.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
TUw36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	},
	name = 'TUw36'
	)
TUw36.label_edges()
TUw36.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw36.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
TUw37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw37'
	)
TUw37.label_edges()
TUw37.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw37.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
TUw38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'TUw38'
	)
TUw38.label_edges()
TUw38.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw38.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
TUw39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	},
	name = 'TUw39'
	)
TUw39.label_edges()
TUw39.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw39.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9)]
TUw40 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7, 10],
	3:[4, 5],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw40'
	)
TUw40.label_edges()
TUw40.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw40.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8, 9, 10],
	},
	name = 'TUw41'
	)
TUw41.label_edges()
TUw41.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw41.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw42'
	)
TUw42.label_edges()
TUw42.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw42.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw43'
	)
TUw43.label_edges()
TUw43.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw43.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw44'
	)
TUw44.label_edges()
TUw44.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
TUw44.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
TUw45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw45'
	)
TUw45.label_edges()
TUw45.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw45.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw46'
	)
TUw46.label_edges()
TUw46.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw46.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw47'
	)
TUw47.label_edges()
TUw47.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
TUw47.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'TUw48'
	)
TUw48.label_edges()
TUw48.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw48.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
TUw49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw49'
	)
TUw49.label_edges()
TUw49.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
TUw49.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw50'
	)
TUw50.label_edges()
TUw50.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw50.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw51'
	)
TUw51.label_edges()
TUw51.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw51.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
TUw52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw52'
	)
TUw52.label_edges()
TUw52.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw52.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw53'
	)
TUw53.label_edges()
TUw53.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
TUw53.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
TUw54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw54'
	)
TUw54.label_edges()
TUw54.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw54.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8)]
TUw55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	},
	name = 'TUw55'
	)
TUw55.label_edges()
TUw55.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw55.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8, 10],
	3:[4, 5],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw56'
	)
TUw56.label_edges()
TUw56.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw56.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5, 10],
	4:[5, 9, 10],
	},
	name = 'TUw57'
	)
TUw57.label_edges()
TUw57.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw57.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw58'
	)
TUw58.label_edges()
TUw58.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw58.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw59'
	)
TUw59.label_edges()
TUw59.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw59.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8, 9],
	3:[4, 5],
	4:[5],
	5:[9],
	},
	name = 'TUw60'
	)
TUw60.label_edges()
TUw60.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw60.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8, 9],
	3:[4, 5, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'TUw61'
	)
TUw61.label_edges()
TUw61.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw61.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8, 9],
	3:[4, 5, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'TUw62'
	)
TUw62.label_edges()
TUw62.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw62.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8, 9],
	3:[4, 5],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw63'
	)
TUw63.label_edges()
TUw63.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw63.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	},
	name = 'TUw64'
	)
TUw64.label_edges()
TUw64.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw64.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
TUw65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw65'
	)
TUw65.label_edges()
TUw65.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
TUw65.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw66'
	)
TUw66.label_edges()
TUw66.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw66.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5],
	5:[9],
	},
	name = 'TUw67'
	)
TUw67.label_edges()
TUw67.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw67.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw68'
	)
TUw68.label_edges()
TUw68.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw68.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[9],
	},
	name = 'TUw69'
	)
TUw69.label_edges()
TUw69.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw69.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
TUw70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'TUw70'
	)
TUw70.label_edges()
TUw70.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw70.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8)]
TUw71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw71'
	)
TUw71.label_edges()
TUw71.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw71.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw72'
	)
TUw72.label_edges()
TUw72.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw72.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw73'
	)
TUw73.label_edges()
TUw73.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw73.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw74'
	)
TUw74.label_edges()
TUw74.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw74.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9],
	},
	name = 'TUw75'
	)
TUw75.label_edges()
TUw75.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw75.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
TUw76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw76'
	)
TUw76.label_edges()
TUw76.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
TUw76.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw77'
	)
TUw77.label_edges()
TUw77.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw77.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw78'
	)
TUw78.label_edges()
TUw78.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw78.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw79'
	)
TUw79.label_edges()
TUw79.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw79.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw80'
	)
TUw80.label_edges()
TUw80.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw80.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
TUw81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	5:[8],
	},
	name = 'TUw81'
	)
TUw81.label_edges()
TUw81.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw81.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8)]
TUw82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'TUw82'
	)
TUw82.label_edges()
TUw82.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw82.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
TUw83 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'TUw83'
	)
TUw83.label_edges()
TUw83.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
TUw83.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw84 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'TUw84'
	)
TUw84.label_edges()
TUw84.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw84.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw85'
	)
TUw85.label_edges()
TUw85.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw85.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw86'
	)
TUw86.label_edges()
TUw86.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw86.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw87'
	)
TUw87.label_edges()
TUw87.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
TUw87.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	},
	name = 'TUw88'
	)
TUw88.label_edges()
TUw88.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw88.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8)]
TUw89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw89'
	)
TUw89.label_edges()
TUw89.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
TUw89.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
TUw90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw90'
	)
TUw90.label_edges()
TUw90.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
TUw90.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw91'
	)
TUw91.label_edges()
TUw91.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
TUw91.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
TUw92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw92'
	)
TUw92.label_edges()
TUw92.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw92.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8)]
TUw93 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw93'
	)
TUw93.label_edges()
TUw93.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
TUw93.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw94 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'TUw94'
	)
TUw94.label_edges()
TUw94.incl_verts = [(0, 6), (0, 7), (4, 8)]
TUw94.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (4, 5), (5, 8)]
TUw95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'TUw95'
	)
TUw95.label_edges()
TUw95.incl_verts = [(0, 6), (0, 7)]
TUw95.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7)]
TUw96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw96'
	)
TUw96.label_edges()
TUw96.incl_verts = [(0, 6), (0, 7), (0, 8)]
TUw96.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8)]
TUw97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw97'
	)
TUw97.label_edges()
TUw97.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw97.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
TUw98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9, 10],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	},
	name = 'TUw98'
	)
TUw98.label_edges()
TUw98.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
TUw98.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
TUw99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9, 10],
	3:[4, 5, 7],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw99'
	)
TUw99.label_edges()
TUw99.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw99.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
TUw100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	},
	name = 'TUw100'
	)
TUw100.label_edges()
TUw100.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw100.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
TUw101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw101'
	)
TUw101.label_edges()
TUw101.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw101.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
TUw102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'TUw102'
	)
TUw102.label_edges()
TUw102.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw102.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
TUw103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	},
	name = 'TUw103'
	)
TUw103.label_edges()
TUw103.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw103.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9)]
TUw104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5, 10],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw104'
	)
TUw104.label_edges()
TUw104.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw104.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw105 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8, 9, 10],
	},
	name = 'TUw105'
	)
TUw105.label_edges()
TUw105.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw105.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw106 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw106'
	)
TUw106.label_edges()
TUw106.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw106.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6, 9],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw107'
	)
TUw107.label_edges()
TUw107.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw107.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw108'
	)
TUw108.label_edges()
TUw108.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
TUw108.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
TUw109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw109'
	)
TUw109.label_edges()
TUw109.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw109.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw110'
	)
TUw110.label_edges()
TUw110.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw110.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw111'
	)
TUw111.label_edges()
TUw111.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
TUw111.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9],
	},
	name = 'TUw112'
	)
TUw112.label_edges()
TUw112.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw112.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
TUw113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw113'
	)
TUw113.label_edges()
TUw113.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (3, 10)]
TUw113.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw114'
	)
TUw114.label_edges()
TUw114.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw114.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw115'
	)
TUw115.label_edges()
TUw115.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw115.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
TUw116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw116'
	)
TUw116.label_edges()
TUw116.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw116.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw117'
	)
TUw117.label_edges()
TUw117.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
TUw117.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
TUw118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'TUw118'
	)
TUw118.label_edges()
TUw118.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw118.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
TUw119 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	},
	name = 'TUw119'
	)
TUw119.label_edges()
TUw119.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw119.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw120 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8, 10],
	3:[4, 5, 7],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw120'
	)
TUw120.label_edges()
TUw120.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw120.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw121 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7, 10],
	4:[5, 9, 10],
	},
	name = 'TUw121'
	)
TUw121.label_edges()
TUw121.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw121.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw122 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw122'
	)
TUw122.label_edges()
TUw122.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw122.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw123 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw123'
	)
TUw123.label_edges()
TUw123.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw123.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw124 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7],
	4:[5],
	5:[9],
	},
	name = 'TUw124'
	)
TUw124.label_edges()
TUw124.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw124.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw125 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'TUw125'
	)
TUw125.label_edges()
TUw125.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw125.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw126 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'TUw126'
	)
TUw126.label_edges()
TUw126.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw126.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw127 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw127'
	)
TUw127.label_edges()
TUw127.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw127.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw128 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9],
	},
	name = 'TUw128'
	)
TUw128.label_edges()
TUw128.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw128.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
TUw129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw129'
	)
TUw129.label_edges()
TUw129.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
TUw129.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw130'
	)
TUw130.label_edges()
TUw130.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw130.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[9],
	},
	name = 'TUw131'
	)
TUw131.label_edges()
TUw131.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw131.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw132'
	)
TUw132.label_edges()
TUw132.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw132.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[9],
	},
	name = 'TUw133'
	)
TUw133.label_edges()
TUw133.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw133.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
TUw134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw134'
	)
TUw134.label_edges()
TUw134.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw134.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
TUw135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw135'
	)
TUw135.label_edges()
TUw135.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw135.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw136'
	)
TUw136.label_edges()
TUw136.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw136.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw137'
	)
TUw137.label_edges()
TUw137.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw137.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw138'
	)
TUw138.label_edges()
TUw138.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw138.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw139 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9],
	},
	name = 'TUw139'
	)
TUw139.label_edges()
TUw139.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw139.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
TUw140 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw140'
	)
TUw140.label_edges()
TUw140.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
TUw140.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw141 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw141'
	)
TUw141.label_edges()
TUw141.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw141.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw142 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw142'
	)
TUw142.label_edges()
TUw142.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw142.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw143'
	)
TUw143.label_edges()
TUw143.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw143.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw144'
	)
TUw144.label_edges()
TUw144.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw144.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
TUw145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'TUw145'
	)
TUw145.label_edges()
TUw145.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw145.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
TUw146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'TUw146'
	)
TUw146.label_edges()
TUw146.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw146.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
TUw147 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'TUw147'
	)
TUw147.label_edges()
TUw147.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
TUw147.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw148 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'TUw148'
	)
TUw148.label_edges()
TUw148.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw148.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw149 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw149'
	)
TUw149.label_edges()
TUw149.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw149.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw150 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw150'
	)
TUw150.label_edges()
TUw150.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw150.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw151'
	)
TUw151.label_edges()
TUw151.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
TUw151.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 8],
	},
	name = 'TUw152'
	)
TUw152.label_edges()
TUw152.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw152.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8)]
TUw153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw153'
	)
TUw153.label_edges()
TUw153.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9)]
TUw153.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
TUw154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw154'
	)
TUw154.label_edges()
TUw154.incl_verts = [(0, 6), (0, 7), (3, 8), (3, 9), (4, 10)]
TUw154.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw155 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw155'
	)
TUw155.label_edges()
TUw155.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw155.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8)]
TUw156 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw156'
	)
TUw156.label_edges()
TUw156.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
TUw156.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw157 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'TUw157'
	)
TUw157.label_edges()
TUw157.incl_verts = [(0, 6), (0, 7), (4, 8)]
TUw157.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
TUw158 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw158'
	)
TUw158.label_edges()
TUw158.incl_verts = [(0, 6), (0, 7)]
TUw158.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7)]
TUw159 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw159'
	)
TUw159.label_edges()
TUw159.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw159.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
TUw160 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	},
	name = 'TUw160'
	)
TUw160.label_edges()
TUw160.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw160.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw161 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8, 10],
	3:[4, 5],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw161'
	)
TUw161.label_edges()
TUw161.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw161.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw162 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 7, 9, 10],
	},
	name = 'TUw162'
	)
TUw162.label_edges()
TUw162.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw162.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw163 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw163'
	)
TUw163.label_edges()
TUw163.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw163.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw164 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8, 9],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'TUw164'
	)
TUw164.label_edges()
TUw164.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw164.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw165 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw165'
	)
TUw165.label_edges()
TUw165.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw165.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw166 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'TUw166'
	)
TUw166.label_edges()
TUw166.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw166.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'TUw167'
	)
TUw167.label_edges()
TUw167.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw167.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw168'
	)
TUw168.label_edges()
TUw168.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw168.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	},
	name = 'TUw169'
	)
TUw169.label_edges()
TUw169.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw169.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
TUw170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw170'
	)
TUw170.label_edges()
TUw170.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (3, 10)]
TUw170.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'TUw171'
	)
TUw171.label_edges()
TUw171.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw171.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw172'
	)
TUw172.label_edges()
TUw172.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw172.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw173'
	)
TUw173.label_edges()
TUw173.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw173.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[9],
	},
	name = 'TUw174'
	)
TUw174.label_edges()
TUw174.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw174.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
TUw175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	},
	name = 'TUw175'
	)
TUw175.label_edges()
TUw175.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw175.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8)]
TUw176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'TUw176'
	)
TUw176.label_edges()
TUw176.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw176.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 8, 10],
	5:[9],
	},
	name = 'TUw177'
	)
TUw177.label_edges()
TUw177.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw177.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5, 10],
	4:[5, 7, 8],
	5:[9, 10],
	},
	name = 'TUw178'
	)
TUw178.label_edges()
TUw178.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw178.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw179 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5, 9],
	3:[4, 5],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'TUw179'
	)
TUw179.label_edges()
TUw179.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw179.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw180 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'TUw180'
	)
TUw180.label_edges()
TUw180.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw180.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw181 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'TUw181'
	)
TUw181.label_edges()
TUw181.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw181.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw182 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6, 8],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8, 9],
	5:[9],
	},
	name = 'TUw182'
	)
TUw182.label_edges()
TUw182.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw182.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
TUw183 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw183'
	)
TUw183.label_edges()
TUw183.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw183.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
TUw184 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9],
	5:[8],
	},
	name = 'TUw184'
	)
TUw184.label_edges()
TUw184.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw184.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
TUw185 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9, 10],
	4:[5, 7, 9],
	5:[8, 10],
	},
	name = 'TUw185'
	)
TUw185.label_edges()
TUw185.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (3, 10)]
TUw185.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw186 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 9, 10],
	5:[8, 10],
	},
	name = 'TUw186'
	)
TUw186.label_edges()
TUw186.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw186.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'TUw187'
	)
TUw187.label_edges()
TUw187.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw187.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'TUw188'
	)
TUw188.label_edges()
TUw188.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw188.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'TUw189'
	)
TUw189.label_edges()
TUw189.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
TUw189.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 8],
	},
	name = 'TUw190'
	)
TUw190.label_edges()
TUw190.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw190.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 4), (4, 8)]
TUw191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw191'
	)
TUw191.label_edges()
TUw191.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw191.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 5), (5, 8)]
TUw192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'TUw192'
	)
TUw192.label_edges()
TUw192.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
TUw192.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'TUw193'
	)
TUw193.label_edges()
TUw193.incl_verts = [(0, 6), (0, 7), (4, 8)]
TUw193.excl_verts = [(0, 1), (1, 6), (0, 4), (4, 7), (4, 5), (5, 8)]
TUw194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw194'
	)
TUw194.label_edges()
TUw194.incl_verts = [(0, 6), (1, 7)]
TUw194.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7)]
TUw195 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'TUw195'
	)
TUw195.label_edges()
TUw195.incl_verts = [(0, 6), (1, 7), (1, 8)]
TUw195.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
TUw196 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw196'
	)
TUw196.label_edges()
TUw196.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
TUw196.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw197 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw197'
	)
TUw197.label_edges()
TUw197.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw197.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw198 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw198'
	)
TUw198.label_edges()
TUw198.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw198.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw199 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw199'
	)
TUw199.label_edges()
TUw199.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
TUw199.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw200 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw200'
	)
TUw200.label_edges()
TUw200.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
TUw200.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw201 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw201'
	)
TUw201.label_edges()
TUw201.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
TUw201.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw202 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7, 8],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw202'
	)
TUw202.label_edges()
TUw202.incl_verts = [(0, 6), (1, 7), (1, 8), (4, 9)]
TUw202.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
TUw203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5],
	5:[8],
	},
	name = 'TUw203'
	)
TUw203.label_edges()
TUw203.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw203.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
TUw204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'TUw204'
	)
TUw204.label_edges()
TUw204.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw204.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9)]
TUw205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9, 10],
	4:[5, 9],
	5:[8, 10],
	},
	name = 'TUw205'
	)
TUw205.label_edges()
TUw205.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (3, 10)]
TUw205.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (3, 5), (5, 10)]
TUw206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'TUw206'
	)
TUw206.label_edges()
TUw206.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw206.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
TUw207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw207'
	)
TUw207.label_edges()
TUw207.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw207.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw208'
	)
TUw208.label_edges()
TUw208.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw208.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw209'
	)
TUw209.label_edges()
TUw209.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
TUw209.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	},
	name = 'TUw210'
	)
TUw210.label_edges()
TUw210.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw210.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
TUw211 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw211'
	)
TUw211.label_edges()
TUw211.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9)]
TUw211.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9)]
TUw212 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw212'
	)
TUw212.label_edges()
TUw212.incl_verts = [(0, 6), (1, 7), (3, 8), (3, 9), (4, 10)]
TUw212.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw213 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw213'
	)
TUw213.label_edges()
TUw213.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw213.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
TUw214 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw214'
	)
TUw214.label_edges()
TUw214.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
TUw214.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw215 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'TUw215'
	)
TUw215.label_edges()
TUw215.incl_verts = [(0, 6), (1, 7), (4, 8)]
TUw215.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
TUw216 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw216'
	)
TUw216.label_edges()
TUw216.incl_verts = [(0, 6), (1, 7)]
TUw216.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7)]
TUw217 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw217'
	)
TUw217.label_edges()
TUw217.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw217.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
TUw218 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'TUw218'
	)
TUw218.label_edges()
TUw218.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw218.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw219 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'TUw219'
	)
TUw219.label_edges()
TUw219.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw219.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw220 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'TUw220'
	)
TUw220.label_edges()
TUw220.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
TUw220.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw221 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw221'
	)
TUw221.label_edges()
TUw221.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw221.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
TUw222 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5, 8],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'TUw222'
	)
TUw222.label_edges()
TUw222.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
TUw222.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw223 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6, 7],
	2:[5],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'TUw223'
	)
TUw223.label_edges()
TUw223.incl_verts = [(0, 6), (1, 7), (4, 8)]
TUw223.excl_verts = [(0, 1), (1, 6), (1, 4), (4, 7), (4, 5), (5, 8)]
TUw224 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'TUw224'
	)
TUw224.label_edges()
TUw224.incl_verts = [(0, 6), (2, 7)]
TUw224.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7)]
TUw225 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'TUw225'
	)
TUw225.label_edges()
TUw225.incl_verts = [(0, 6), (2, 7), (3, 8)]
TUw225.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 4), (4, 8)]
TUw226 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'TUw226'
	)
TUw226.label_edges()
TUw226.incl_verts = [(0, 6), (2, 7), (3, 8)]
TUw226.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
TUw227 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[7, 8, 9],
	},
	name = 'TUw227'
	)
TUw227.label_edges()
TUw227.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
TUw227.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw228 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 5],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'TUw228'
	)
TUw228.label_edges()
TUw228.incl_verts = [(0, 6), (2, 7), (4, 8)]
TUw228.excl_verts = [(0, 1), (1, 6), (2, 5), (5, 7), (4, 5), (5, 8)]
TUw229 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 7],
	},
	name = 'TUw229'
	)
TUw229.label_edges()
TUw229.incl_verts = [(0, 6), (3, 7)]
TUw229.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7)]
TUw230 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5],
	5:[7],
	},
	name = 'TUw230'
	)
TUw230.label_edges()
TUw230.incl_verts = [(0, 6), (3, 7)]
TUw230.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7)]
TUw231 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5, 7],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'TUw231'
	)
TUw231.label_edges()
TUw231.incl_verts = [(0, 6), (3, 7), (4, 8)]
TUw231.excl_verts = [(0, 1), (1, 6), (3, 5), (5, 7), (4, 5), (5, 8)]
TUw232 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 6],
	2:[5],
	3:[4, 5],
	4:[5, 7],
	5:[7],
	},
	name = 'TUw232'
	)
TUw232.label_edges()
TUw232.incl_verts = [(0, 6), (4, 7)]
TUw232.excl_verts = [(0, 1), (1, 6), (4, 5), (5, 7)]
TUw233 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw233'
	)
TUw233.label_edges()
TUw233.incl_verts = [(0, 6)]
TUw233.excl_verts = [(0, 2), (2, 6)]
TUw234 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'TUw234'
	)
TUw234.label_edges()
TUw234.incl_verts = [(0, 6), (0, 7)]
TUw234.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7)]
TUw235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw235'
	)
TUw235.label_edges()
TUw235.incl_verts = [(0, 6), (0, 7), (0, 8)]
TUw235.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8)]
TUw236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw236'
	)
TUw236.label_edges()
TUw236.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw236.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
TUw237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9, 10],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	},
	name = 'TUw237'
	)
TUw237.label_edges()
TUw237.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
TUw237.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 4), (4, 10)]
TUw238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 9, 10],
	3:[4, 5, 7],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw238'
	)
TUw238.label_edges()
TUw238.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw238.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 5), (5, 10)]
TUw239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	},
	name = 'TUw239'
	)
TUw239.label_edges()
TUw239.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw239.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
TUw240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[10],
	},
	name = 'TUw240'
	)
TUw240.label_edges()
TUw240.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw240.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 5), (5, 10)]
TUw241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'TUw241'
	)
TUw241.label_edges()
TUw241.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw241.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
TUw242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8, 9],
	},
	name = 'TUw242'
	)
TUw242.label_edges()
TUw242.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
TUw242.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9)]
TUw243 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6, 10],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw243'
	)
TUw243.label_edges()
TUw243.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
TUw243.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw244 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6],
	3:[4, 5, 7, 10],
	4:[5, 8, 9, 10],
	},
	name = 'TUw244'
	)
TUw244.label_edges()
TUw244.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw244.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw245 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6],
	3:[4, 5, 7, 10],
	4:[5, 8, 9],
	5:[10],
	},
	name = 'TUw245'
	)
TUw245.label_edges()
TUw245.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
TUw245.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw246 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4, 9],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'TUw246'
	)
TUw246.label_edges()
TUw246.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
TUw246.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw247 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw247'
	)
TUw247.label_edges()
TUw247.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9)]
TUw247.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9)]
TUw248 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw248'
	)
TUw248.label_edges()
TUw248.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw248.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw249 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw249'
	)
TUw249.label_edges()
TUw249.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (3, 10)]
TUw249.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw250 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw250'
	)
TUw250.label_edges()
TUw250.incl_verts = [(0, 6), (0, 7), (0, 8), (2, 9), (4, 10)]
TUw250.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw251 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw251'
	)
TUw251.label_edges()
TUw251.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
TUw251.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9)]
TUw252 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw252'
	)
TUw252.label_edges()
TUw252.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
TUw252.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw253 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7, 8],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw253'
	)
TUw253.label_edges()
TUw253.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
TUw253.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (4, 5), (5, 9)]
TUw254 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5],
	},
	name = 'TUw254'
	)
TUw254.label_edges()
TUw254.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw254.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
TUw255 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5, 9],
	},
	name = 'TUw255'
	)
TUw255.label_edges()
TUw255.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw255.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw256 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8, 10],
	3:[4, 5, 7],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw256'
	)
TUw256.label_edges()
TUw256.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw256.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw257 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 7, 10],
	4:[5, 9, 10],
	},
	name = 'TUw257'
	)
TUw257.label_edges()
TUw257.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw257.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw258 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 7, 10],
	4:[5, 9],
	5:[10],
	},
	name = 'TUw258'
	)
TUw258.label_edges()
TUw258.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw258.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw259 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'TUw259'
	)
TUw259.label_edges()
TUw259.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw259.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw260 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 7],
	4:[5],
	5:[9],
	},
	name = 'TUw260'
	)
TUw260.label_edges()
TUw260.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw260.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw261 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'TUw261'
	)
TUw261.label_edges()
TUw261.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw261.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw262 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 7, 10],
	4:[5],
	5:[9, 10],
	},
	name = 'TUw262'
	)
TUw262.label_edges()
TUw262.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw262.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw263 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw263'
	)
TUw263.label_edges()
TUw263.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw263.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw264 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[9],
	},
	name = 'TUw264'
	)
TUw264.label_edges()
TUw264.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw264.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw265 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'TUw265'
	)
TUw265.label_edges()
TUw265.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw265.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw266 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[9],
	},
	name = 'TUw266'
	)
TUw266.label_edges()
TUw266.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw266.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
TUw267 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8],
	},
	name = 'TUw267'
	)
TUw267.label_edges()
TUw267.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw267.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
TUw268 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw268'
	)
TUw268.label_edges()
TUw268.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw268.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw269 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw269'
	)
TUw269.label_edges()
TUw269.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw269.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw270 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 7, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw270'
	)
TUw270.label_edges()
TUw270.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw270.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw271 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 7],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw271'
	)
TUw271.label_edges()
TUw271.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw271.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw272 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 7, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw272'
	)
TUw272.label_edges()
TUw272.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw272.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw273 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 7, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw273'
	)
TUw273.label_edges()
TUw273.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw273.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw274 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'TUw274'
	)
TUw274.label_edges()
TUw274.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw274.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 5), (5, 9)]
TUw275 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5],
	5:[8],
	},
	name = 'TUw275'
	)
TUw275.label_edges()
TUw275.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw275.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8)]
TUw276 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 7, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw276'
	)
TUw276.label_edges()
TUw276.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw276.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw277 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 7, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw277'
	)
TUw277.label_edges()
TUw277.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw277.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw278 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw278'
	)
TUw278.label_edges()
TUw278.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
TUw278.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw279 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw279'
	)
TUw279.label_edges()
TUw279.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw279.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (3, 5), (5, 8)]
TUw280 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw280'
	)
TUw280.label_edges()
TUw280.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
TUw280.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw281 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'TUw281'
	)
TUw281.label_edges()
TUw281.incl_verts = [(0, 6), (0, 7), (4, 8)]
TUw281.excl_verts = [(0, 2), (2, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
TUw282 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw282'
	)
TUw282.label_edges()
TUw282.incl_verts = [(0, 6), (0, 7)]
TUw282.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7)]
TUw283 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw283'
	)
TUw283.label_edges()
TUw283.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw283.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
TUw284 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7, 9],
	},
	name = 'TUw284'
	)
TUw284.label_edges()
TUw284.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw284.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw285 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8, 10],
	3:[4, 5],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw285'
	)
TUw285.label_edges()
TUw285.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw285.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw286 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 10],
	4:[5, 7, 9, 10],
	},
	name = 'TUw286'
	)
TUw286.label_edges()
TUw286.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw286.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw287 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw287'
	)
TUw287.label_edges()
TUw287.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw287.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw288 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'TUw288'
	)
TUw288.label_edges()
TUw288.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw288.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw289 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw289'
	)
TUw289.label_edges()
TUw289.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw289.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw290 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'TUw290'
	)
TUw290.label_edges()
TUw290.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw290.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw291 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'TUw291'
	)
TUw291.label_edges()
TUw291.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw291.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw292 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8, 9],
	3:[4, 5],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw292'
	)
TUw292.label_edges()
TUw292.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw292.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw293 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw293'
	)
TUw293.label_edges()
TUw293.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw293.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw294 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw294'
	)
TUw294.label_edges()
TUw294.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw294.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw295 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[9],
	},
	name = 'TUw295'
	)
TUw295.label_edges()
TUw295.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
TUw295.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
TUw296 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7, 8],
	},
	name = 'TUw296'
	)
TUw296.label_edges()
TUw296.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw296.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8)]
TUw297 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'TUw297'
	)
TUw297.label_edges()
TUw297.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw297.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw298 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 10],
	4:[5, 7, 8, 10],
	5:[9],
	},
	name = 'TUw298'
	)
TUw298.label_edges()
TUw298.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw298.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw299 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5, 10],
	4:[5, 7, 8],
	5:[9, 10],
	},
	name = 'TUw299'
	)
TUw299.label_edges()
TUw299.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw299.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw300 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6, 9],
	3:[4, 5],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'TUw300'
	)
TUw300.label_edges()
TUw300.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw300.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw301 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 9],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'TUw301'
	)
TUw301.label_edges()
TUw301.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw301.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw302 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 6],
	3:[4, 5, 9],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'TUw302'
	)
TUw302.label_edges()
TUw302.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw302.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw303 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw303'
	)
TUw303.label_edges()
TUw303.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw303.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
TUw304 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'TUw304'
	)
TUw304.label_edges()
TUw304.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw304.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw305 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'TUw305'
	)
TUw305.label_edges()
TUw305.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw305.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw306 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7, 9],
	5:[8, 9],
	},
	name = 'TUw306'
	)
TUw306.label_edges()
TUw306.incl_verts = [(0, 6), (0, 7), (2, 8), (4, 9)]
TUw306.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw307 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw307'
	)
TUw307.label_edges()
TUw307.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw307.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (3, 5), (5, 8)]
TUw308 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7, 8],
	5:[8],
	},
	name = 'TUw308'
	)
TUw308.label_edges()
TUw308.incl_verts = [(0, 6), (0, 7), (4, 8)]
TUw308.excl_verts = [(0, 2), (2, 6), (0, 4), (4, 7), (4, 5), (5, 8)]
TUw309 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw309'
	)
TUw309.label_edges()
TUw309.incl_verts = [(0, 6), (1, 7)]
TUw309.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7)]
TUw310 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5, 8],
	},
	name = 'TUw310'
	)
TUw310.label_edges()
TUw310.incl_verts = [(0, 6), (1, 7), (1, 8)]
TUw310.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
TUw311 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7, 9],
	3:[4, 5],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw311'
	)
TUw311.label_edges()
TUw311.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
TUw311.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw312 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7, 9],
	3:[4, 5, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw312'
	)
TUw312.label_edges()
TUw312.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw312.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw313 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7, 9],
	3:[4, 5, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw313'
	)
TUw313.label_edges()
TUw313.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw313.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw314 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7, 9],
	3:[4, 5],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw314'
	)
TUw314.label_edges()
TUw314.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
TUw314.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw315 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7],
	3:[4, 5, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw315'
	)
TUw315.label_edges()
TUw315.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
TUw315.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw316 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 6, 7],
	3:[4, 5, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw316'
	)
TUw316.label_edges()
TUw316.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
TUw316.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw317 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7, 8],
	3:[4, 5],
	4:[5],
	5:[8],
	},
	name = 'TUw317'
	)
TUw317.label_edges()
TUw317.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw317.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
TUw318 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7, 8],
	3:[4, 5, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw318'
	)
TUw318.label_edges()
TUw318.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw318.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw319 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7, 8],
	3:[4, 5, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw319'
	)
TUw319.label_edges()
TUw319.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw319.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw320 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7, 8],
	3:[4, 5],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw320'
	)
TUw320.label_edges()
TUw320.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
TUw320.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (2, 5), (5, 8), (4, 5), (5, 9)]
TUw321 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7],
	3:[4, 5, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw321'
	)
TUw321.label_edges()
TUw321.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw321.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
TUw322 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7],
	3:[4, 5, 8],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'TUw322'
	)
TUw322.label_edges()
TUw322.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
TUw322.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (3, 5), (5, 8), (4, 5), (5, 9)]
TUw323 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5, 8],
	5:[8],
	},
	name = 'TUw323'
	)
TUw323.label_edges()
TUw323.incl_verts = [(0, 6), (1, 7), (4, 8)]
TUw323.excl_verts = [(0, 2), (2, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
TUw324 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7],
	},
	name = 'TUw324'
	)
TUw324.label_edges()
TUw324.incl_verts = [(0, 6), (1, 7)]
TUw324.excl_verts = [(0, 2), (2, 6), (1, 4), (4, 7)]
TUw325 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 8],
	3:[4, 5],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw325'
	)
TUw325.label_edges()
TUw325.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw325.excl_verts = [(0, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
TUw326 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'TUw326'
	)
TUw326.label_edges()
TUw326.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw326.excl_verts = [(0, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw327 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6, 8],
	3:[4, 5, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'TUw327'
	)
TUw327.label_edges()
TUw327.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw327.excl_verts = [(0, 2), (2, 6), (1, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw328 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 6],
	3:[4, 5, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw328'
	)
TUw328.label_edges()
TUw328.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw328.excl_verts = [(0, 2), (2, 6), (1, 4), (4, 7), (3, 5), (5, 8)]
TUw329 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'TUw329'
	)
TUw329.label_edges()
TUw329.incl_verts = [(0, 6), (2, 7)]
TUw329.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7)]
TUw330 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6, 7],
	3:[4, 5, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'TUw330'
	)
TUw330.label_edges()
TUw330.incl_verts = [(0, 6), (2, 7), (3, 8)]
TUw330.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
TUw331 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5, 8],
	5:[7, 8],
	},
	name = 'TUw331'
	)
TUw331.label_edges()
TUw331.incl_verts = [(0, 6), (2, 7), (4, 8)]
TUw331.excl_verts = [(0, 2), (2, 6), (2, 5), (5, 7), (4, 5), (5, 8)]
TUw332 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5],
	5:[7],
	},
	name = 'TUw332'
	)
TUw332.label_edges()
TUw332.incl_verts = [(0, 6), (3, 7)]
TUw332.excl_verts = [(0, 2), (2, 6), (3, 5), (5, 7)]
TUw333 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5],
	4:[5, 7],
	5:[7],
	},
	name = 'TUw333'
	)
TUw333.label_edges()
TUw333.incl_verts = [(0, 6), (4, 7)]
TUw333.excl_verts = [(0, 2), (2, 6), (4, 5), (5, 7)]
TUw334 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5],
	},
	name = 'TUw334'
	)
TUw334.label_edges()
TUw334.incl_verts = [(0, 6)]
TUw334.excl_verts = [(0, 3), (3, 6)]
TUw335 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'TUw335'
	)
TUw335.label_edges()
TUw335.incl_verts = [(0, 6), (0, 7)]
TUw335.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7)]
TUw336 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'TUw336'
	)
TUw336.label_edges()
TUw336.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw336.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
TUw337 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9],
	},
	name = 'TUw337'
	)
TUw337.label_edges()
TUw337.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
TUw337.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
TUw338 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8, 10],
	3:[4, 5, 6],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw338'
	)
TUw338.label_edges()
TUw338.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
TUw338.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (2, 5), (5, 10)]
TUw339 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6, 10],
	4:[5, 7, 9, 10],
	},
	name = 'TUw339'
	)
TUw339.label_edges()
TUw339.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw339.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 4), (4, 10)]
TUw340 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6, 10],
	4:[5, 7, 9],
	5:[10],
	},
	name = 'TUw340'
	)
TUw340.label_edges()
TUw340.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
TUw340.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (3, 5), (5, 10)]
TUw341 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8, 9],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7, 9, 10],
	5:[10],
	},
	name = 'TUw341'
	)
TUw341.label_edges()
TUw341.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
TUw341.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (1, 4), (4, 9), (4, 5), (5, 10)]
TUw342 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw342'
	)
TUw342.label_edges()
TUw342.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw342.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9)]
TUw343 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 10],
	5:[9],
	},
	name = 'TUw343'
	)
TUw343.label_edges()
TUw343.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw343.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw344 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6, 10],
	4:[5, 7],
	5:[9, 10],
	},
	name = 'TUw344'
	)
TUw344.label_edges()
TUw344.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw344.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw345 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8, 9],
	3:[4, 5, 6],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw345'
	)
TUw345.label_edges()
TUw345.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw345.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw346 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7],
	5:[9],
	},
	name = 'TUw346'
	)
TUw346.label_edges()
TUw346.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
TUw346.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9)]
TUw347 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 10],
	5:[9, 10],
	},
	name = 'TUw347'
	)
TUw347.label_edges()
TUw347.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
TUw347.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw348 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7, 8],
	},
	name = 'TUw348'
	)
TUw348.label_edges()
TUw348.incl_verts = [(0, 6), (0, 7), (1, 8)]
TUw348.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8)]
TUw349 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 8],
	5:[9],
	},
	name = 'TUw349'
	)
TUw349.label_edges()
TUw349.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
TUw349.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw350 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 8, 10],
	5:[9],
	},
	name = 'TUw350'
	)
TUw350.label_edges()
TUw350.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw350.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw351 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6, 10],
	4:[5, 7, 8],
	5:[9, 10],
	},
	name = 'TUw351'
	)
TUw351.label_edges()
TUw351.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
TUw351.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw352 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4, 8],
	2:[5, 9],
	3:[4, 5, 6],
	4:[5, 7, 8, 10],
	5:[9, 10],
	},
	name = 'TUw352'
	)
TUw352.label_edges()
TUw352.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
TUw352.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw353 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw353'
	)
TUw353.label_edges()
TUw353.incl_verts = [(0, 6), (0, 7), (2, 8)]
TUw353.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8)]
TUw354 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7],
	5:[8, 9],
	},
	name = 'TUw354'
	)
TUw354.label_edges()
TUw354.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9)]
TUw354.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw355 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5, 8],
	3:[4, 5, 6, 9],
	4:[5, 7, 10],
	5:[8, 9, 10],
	},
	name = 'TUw355'
	)
TUw355.label_edges()
TUw355.incl_verts = [(0, 6), (0, 7), (2, 8), (3, 9), (4, 10)]
TUw355.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw356 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6, 7],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 8],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw356'
	)
TUw356.label_edges()
TUw356.incl_verts = [(0, 6), (0, 7), (3, 8)]
TUw356.excl_verts = [(0, 3), (3, 6), (0, 4), (4, 7), (3, 5), (5, 8)]
TUw357 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5],
	},
	name = 'TUw357'
	)
TUw357.label_edges()
TUw357.incl_verts = [(0, 6), (1, 7)]
TUw357.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7)]
TUw358 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5, 8],
	},
	name = 'TUw358'
	)
TUw358.label_edges()
TUw358.incl_verts = [(0, 6), (1, 7), (1, 8)]
TUw358.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
TUw359 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw359'
	)
TUw359.label_edges()
TUw359.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
TUw359.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9)]
TUw360 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'TUw360'
	)
TUw360.label_edges()
TUw360.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw360.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 4), (4, 10)]
TUw361 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6, 10],
	4:[5, 8],
	5:[9, 10],
	},
	name = 'TUw361'
	)
TUw361.label_edges()
TUw361.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
TUw361.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (3, 5), (5, 10)]
TUw362 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7, 9],
	3:[4, 5, 6],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw362'
	)
TUw362.label_edges()
TUw362.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
TUw362.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 5), (5, 9), (4, 5), (5, 10)]
TUw363 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8],
	5:[9],
	},
	name = 'TUw363'
	)
TUw363.label_edges()
TUw363.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
TUw363.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9)]
TUw364 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7, 8],
	2:[5, 7],
	3:[4, 5, 6, 9],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'TUw364'
	)
TUw364.label_edges()
TUw364.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
TUw364.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw365 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 6],
	4:[5],
	5:[8],
	},
	name = 'TUw365'
	)
TUw365.label_edges()
TUw365.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw365.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
TUw366 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 6, 9],
	4:[5],
	5:[8, 9],
	},
	name = 'TUw366'
	)
TUw366.label_edges()
TUw366.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw366.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw367 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 6, 9],
	4:[5, 10],
	5:[8, 9, 10],
	},
	name = 'TUw367'
	)
TUw367.label_edges()
TUw367.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw367.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw368 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 6, 8],
	4:[5],
	5:[8],
	},
	name = 'TUw368'
	)
TUw368.label_edges()
TUw368.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw368.excl_verts = [(0, 3), (3, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
TUw369 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5],
	3:[4, 5, 6],
	4:[5, 7],
	},
	name = 'TUw369'
	)
TUw369.label_edges()
TUw369.incl_verts = [(0, 6), (1, 7)]
TUw369.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7)]
TUw370 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 8],
	3:[4, 5, 6],
	4:[5, 7],
	5:[8],
	},
	name = 'TUw370'
	)
TUw370.label_edges()
TUw370.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw370.excl_verts = [(0, 3), (3, 6), (1, 4), (4, 7), (2, 5), (5, 8)]
TUw371 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 6],
	4:[5],
	5:[7],
	},
	name = 'TUw371'
	)
TUw371.label_edges()
TUw371.incl_verts = [(0, 6), (2, 7)]
TUw371.excl_verts = [(0, 3), (3, 6), (2, 5), (5, 7)]
TUw372 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5, 6, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'TUw372'
	)
TUw372.label_edges()
TUw372.incl_verts = [(0, 6), (2, 7), (3, 8)]
TUw372.excl_verts = [(0, 3), (3, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
TUw373 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5, 6, 7],
	4:[5],
	5:[7],
	},
	name = 'TUw373'
	)
TUw373.label_edges()
TUw373.incl_verts = [(0, 6), (3, 7)]
TUw373.excl_verts = [(0, 3), (3, 6), (3, 5), (5, 7)]
TUw374 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5],
	3:[4, 5],
	4:[5, 6],
	},
	name = 'TUw374'
	)
TUw374.label_edges()
TUw374.incl_verts = [(0, 6)]
TUw374.excl_verts = [(0, 4), (4, 6)]
TUw375 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6],
	},
	name = 'TUw375'
	)
TUw375.label_edges()
TUw375.incl_verts = [(0, 6), (1, 7)]
TUw375.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7)]
TUw376 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5],
	4:[5, 6],
	5:[8],
	},
	name = 'TUw376'
	)
TUw376.label_edges()
TUw376.incl_verts = [(0, 6), (1, 7), (2, 8)]
TUw376.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8)]
TUw377 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6],
	5:[8, 9],
	},
	name = 'TUw377'
	)
TUw377.label_edges()
TUw377.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
TUw377.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9)]
TUw378 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 5, 9],
	4:[5, 6, 10],
	5:[8, 9, 10],
	},
	name = 'TUw378'
	)
TUw378.label_edges()
TUw378.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
TUw378.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (2, 5), (5, 8), (3, 5), (5, 9), (4, 5), (5, 10)]
TUw379 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4, 7],
	2:[5, 7],
	3:[4, 5, 8],
	4:[5, 6],
	5:[8],
	},
	name = 'TUw379'
	)
TUw379.label_edges()
TUw379.incl_verts = [(0, 6), (1, 7), (3, 8)]
TUw379.excl_verts = [(0, 4), (4, 6), (1, 2), (2, 7), (3, 5), (5, 8)]
TUw380 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 6],
	1:[2, 4],
	2:[5, 7],
	3:[4, 5],
	4:[5, 6],
	5:[7],
	},
	name = 'TUw380'
	)
TUw380.label_edges()
TUw380.incl_verts = [(0, 6), (2, 7)]
TUw380.excl_verts = [(0, 4), (4, 6), (2, 5), (5, 7)]
TUw381 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5],
	4:[5],
	},
	name = 'TUw381'
	)
TUw381.label_edges()
TUw381.incl_verts = [(1, 6)]
TUw381.excl_verts = [(1, 2), (2, 6)]
TUw382 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 6],
	2:[5, 6, 7],
	3:[4, 5],
	4:[5],
	5:[7],
	},
	name = 'TUw382'
	)
TUw382.label_edges()
TUw382.incl_verts = [(1, 6), (2, 7)]
TUw382.excl_verts = [(1, 2), (2, 6), (2, 5), (5, 7)]
TUw383 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 6],
	2:[5, 6, 7],
	3:[4, 5, 8],
	4:[5],
	5:[7, 8],
	},
	name = 'TUw383'
	)
TUw383.label_edges()
TUw383.incl_verts = [(1, 6), (2, 7), (3, 8)]
TUw383.excl_verts = [(1, 2), (2, 6), (2, 5), (5, 7), (3, 5), (5, 8)]
TUw384 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 6],
	2:[5, 6],
	3:[4, 5, 7],
	4:[5],
	5:[7],
	},
	name = 'TUw384'
	)
TUw384.label_edges()
TUw384.incl_verts = [(1, 6), (3, 7)]
TUw384.excl_verts = [(1, 2), (2, 6), (3, 5), (5, 7)]
TUw385 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4],
	2:[5, 6],
	3:[4, 5],
	4:[5],
	5:[6]
	},
	name = 'TUw385'
	)
TUw385.label_edges()
TUw385.incl_verts = [(2, 6)]
TUw385.excl_verts = [(2, 5), (5, 6)]
TUw_list = [TUw0, TUw1, TUw2, TUw3, TUw4, TUw5, TUw6, TUw7, TUw8, TUw9, TUw10, TUw11, TUw12, TUw13, TUw14, TUw15, TUw16, TUw17, TUw18, TUw19, TUw20, TUw21, TUw22, TUw23, TUw24, TUw25, TUw26, TUw27, TUw28, TUw29, TUw30, TUw31, TUw32, TUw33, TUw34, TUw35, TUw36, TUw37, TUw38, TUw39, TUw40, TUw41, TUw42, TUw43, TUw44, TUw45, TUw46, TUw47, TUw48, TUw49, TUw50, TUw51, TUw52, TUw53, TUw54, TUw55, TUw56, TUw57, TUw58, TUw59, TUw60, TUw61, TUw62, TUw63, TUw64, TUw65, TUw66, TUw67, TUw68, TUw69, TUw70, TUw71, TUw72, TUw73, TUw74, TUw75, TUw76, TUw77, TUw78, TUw79, TUw80, TUw81, TUw82, TUw83, TUw84, TUw85, TUw86, TUw87, TUw88, TUw89, TUw90, TUw91, TUw92, TUw93, TUw94, TUw95, TUw96, TUw97, TUw98, TUw99, TUw100, TUw101, TUw102, TUw103, TUw104, TUw105, TUw106, TUw107, TUw108, TUw109, TUw110, TUw111, TUw112, TUw113, TUw114, TUw115, TUw116, TUw117, TUw118, TUw119, TUw120, TUw121, TUw122, TUw123, TUw124, TUw125, TUw126, TUw127, TUw128, TUw129, TUw130, TUw131, TUw132, TUw133, TUw134, TUw135, TUw136, TUw137, TUw138, TUw139, TUw140, TUw141, TUw142, TUw143, TUw144, TUw145, TUw146, TUw147, TUw148, TUw149, TUw150, TUw151, TUw152, TUw153, TUw154, TUw155, TUw156, TUw157, TUw158, TUw159, TUw160, TUw161, TUw162, TUw163, TUw164, TUw165, TUw166, TUw167, TUw168, TUw169, TUw170, TUw171, TUw172, TUw173, TUw174, TUw175, TUw176, TUw177, TUw178, TUw179, TUw180, TUw181, TUw182, TUw183, TUw184, TUw185, TUw186, TUw187, TUw188, TUw189, TUw190, TUw191, TUw192, TUw193, TUw194, TUw195, TUw196, TUw197, TUw198, TUw199, TUw200, TUw201, TUw202, TUw203, TUw204, TUw205, TUw206, TUw207, TUw208, TUw209, TUw210, TUw211, TUw212, TUw213, TUw214, TUw215, TUw216, TUw217, TUw218, TUw219, TUw220, TUw221, TUw222, TUw223, TUw224, TUw225, TUw226, TUw227, TUw228, TUw229, TUw230, TUw231, TUw232, TUw233, TUw234, TUw235, TUw236, TUw237, TUw238, TUw239, TUw240, TUw241, TUw242, TUw243, TUw244, TUw245, TUw246, TUw247, TUw248, TUw249, TUw250, TUw251, TUw252, TUw253, TUw254, TUw255, TUw256, TUw257, TUw258, TUw259, TUw260, TUw261, TUw262, TUw263, TUw264, TUw265, TUw266, TUw267, TUw268, TUw269, TUw270, TUw271, TUw272, TUw273, TUw274, TUw275, TUw276, TUw277, TUw278, TUw279, TUw280, TUw281, TUw282, TUw283, TUw284, TUw285, TUw286, TUw287, TUw288, TUw289, TUw290, TUw291, TUw292, TUw293, TUw294, TUw295, TUw296, TUw297, TUw298, TUw299, TUw300, TUw301, TUw302, TUw303, TUw304, TUw305, TUw306, TUw307, TUw308, TUw309, TUw310, TUw311, TUw312, TUw313, TUw314, TUw315, TUw316, TUw317, TUw318, TUw319, TUw320, TUw321, TUw322, TUw323, TUw324, TUw325, TUw326, TUw327, TUw328, TUw329, TUw330, TUw331, TUw332, TUw333, TUw334, TUw335, TUw336, TUw337, TUw338, TUw339, TUw340, TUw341, TUw342, TUw343, TUw344, TUw345, TUw346, TUw347, TUw348, TUw349, TUw350, TUw351, TUw352, TUw353, TUw354, TUw355, TUw356, TUw357, TUw358, TUw359, TUw360, TUw361, TUw362, TUw363, TUw364, TUw365, TUw366, TUw367, TUw368, TUw369, TUw370, TUw371, TUw372, TUw373, TUw374, TUw375, TUw376, TUw377, TUw378, TUw379, TUw380, TUw381, TUw382, TUw383, TUw384, TUw385]


==> code/results/W4/W4_phase1.sage <==
W4w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4],
	2:[3],
	3:[4]
	},
	name = 'W4w0'
	)
W4w0.label_edges()
W4w0.incl_verts = []
W4w0.excl_verts = []
W4w1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5],
	2:[3],
	3:[4],
	},
	name = 'W4w1'
	)
W4w1.label_edges()
W4w1.incl_verts = [(0, 5)]
W4w1.excl_verts = [(0, 1), (1, 5)]
W4w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4],
	},
	name = 'W4w2'
	)
W4w2.label_edges()
W4w2.incl_verts = [(0, 5), (0, 6)]
W4w2.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6)]
W4w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4w3'
	)
W4w3.label_edges()
W4w3.incl_verts = [(0, 5), (0, 6), (0, 7)]
W4w3.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7)]
W4w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4w4'
	)
W4w4.label_edges()
W4w4.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8)]
W4w4.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8)]
W4w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4w5'
	)
W4w5.label_edges()
W4w5.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4w5.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4w6'
	)
W4w6.label_edges()
W4w6.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
W4w6.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
W4w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4w7'
	)
W4w7.label_edges()
W4w7.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4w7.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4w8'
	)
W4w8.label_edges()
W4w8.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4w8.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4w9'
	)
W4w9.label_edges()
W4w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4w10'
	)
W4w10.label_edges()
W4w10.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8)]
W4w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4w11'
	)
W4w11.label_edges()
W4w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4w11.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4w12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4w12'
	)
W4w12.label_edges()
W4w12.incl_verts = [(0, 5), (0, 6), (1, 7)]
W4w12.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7)]
W4w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4w13'
	)
W4w13.label_edges()
W4w13.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8)]
W4w13.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4w14'
	)
W4w14.label_edges()
W4w14.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4w14.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4w15'
	)
W4w15.label_edges()
W4w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4w15.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4w16'
	)
W4w16.label_edges()
W4w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
W4w16.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4w17'
	)
W4w17.label_edges()
W4w17.incl_verts = [(0, 5), (0, 6), (1, 7)]
W4w17.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
W4w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4w18'
	)
W4w18.label_edges()
W4w18.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
W4w18.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4w19'
	)
W4w19.label_edges()
W4w19.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4w19.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4w20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4w20'
	)
W4w20.label_edges()
W4w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
W4w20.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4w21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4w21'
	)
W4w21.label_edges()
W4w21.incl_verts = [(0, 5), (0, 6), (3, 7)]
W4w21.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 4), (4, 7)]
W4w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5],
	2:[3],
	3:[4, 6],
	},
	name = 'W4w22'
	)
W4w22.label_edges()
W4w22.incl_verts = [(0, 5), (0, 6)]
W4w22.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6)]
W4w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4w23'
	)
W4w23.label_edges()
W4w23.incl_verts = [(0, 5), (0, 6), (1, 7)]
W4w23.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7)]
W4w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4w24'
	)
W4w24.label_edges()
W4w24.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8)]
W4w24.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4w25'
	)
W4w25.label_edges()
W4w25.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4w25.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4w26'
	)
W4w26.label_edges()
W4w26.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8)]
W4w26.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4w27'
	)
W4w27.label_edges()
W4w27.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8)]
W4w27.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4w28'
	)
W4w28.label_edges()
W4w28.incl_verts = [(0, 5), (1, 6)]
W4w28.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6)]
W4w29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4w29'
	)
W4w29.label_edges()
W4w29.incl_verts = [(0, 5), (1, 6), (1, 7)]
W4w29.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4w30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4w30'
	)
W4w30.label_edges()
W4w30.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8)]
W4w30.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4w31'
	)
W4w31.label_edges()
W4w31.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4w31.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4w32'
	)
W4w32.label_edges()
W4w32.incl_verts = [(0, 5), (1, 6), (2, 7)]
W4w32.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (2, 3), (3, 7)]
W4w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4w33'
	)
W4w33.label_edges()
W4w33.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8)]
W4w33.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4w34'
	)
W4w34.label_edges()
W4w34.incl_verts = [(0, 5), (1, 6), (3, 7)]
W4w34.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
W4w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4w35'
	)
W4w35.label_edges()
W4w35.incl_verts = [(0, 5), (2, 6)]
W4w35.excl_verts = [(0, 1), (1, 5), (2, 3), (3, 6)]
W4w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4w36'
	)
W4w36.label_edges()
W4w36.incl_verts = [(0, 5), (2, 6), (3, 7)]
W4w36.excl_verts = [(0, 1), (1, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4w37 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4],
	},
	name = 'W4w37'
	)
W4w37.label_edges()
W4w37.incl_verts = [(1, 5)]
W4w37.excl_verts = [(1, 2), (2, 5)]
W4w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4w38'
	)
W4w38.label_edges()
W4w38.incl_verts = [(1, 5), (1, 6)]
W4w38.excl_verts = [(1, 2), (2, 5), (1, 4), (4, 6)]
W4w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4w39'
	)
W4w39.label_edges()
W4w39.incl_verts = [(1, 5), (1, 6), (2, 7)]
W4w39.excl_verts = [(1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4w40 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4w40'
	)
W4w40.label_edges()
W4w40.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8)]
W4w40.excl_verts = [(1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4w41 = NewFeynmanGraph({
	0:[1, 2, 3, 4],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4w41'
	)
W4w41.label_edges()
W4w41.incl_verts = [(1, 5), (3, 6)]
W4w41.excl_verts = [(1, 2), (2, 5), (3, 4), (4, 6)]
W4w_list = [W4w0, W4w1, W4w2, W4w3, W4w4, W4w5, W4w6, W4w7, W4w8, W4w9, W4w10, W4w11, W4w12, W4w13, W4w14, W4w15, W4w16, W4w17, W4w18, W4w19, W4w20, W4w21, W4w22, W4w23, W4w24, W4w25, W4w26, W4w27, W4w28, W4w29, W4w30, W4w31, W4w32, W4w33, W4w34, W4w35, W4w36, W4w37, W4w38, W4w39, W4w40, W4w41]


==> code/results/W4/W4_phase2_no_isom_check.sage <==
W4n5w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w0'
	)
W4n5w0.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w0.label_edges()
W4n5w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w1'
	)
W4n5w1.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w1.label_edges()
W4n5w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w2'
	)
W4n5w2.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w2.label_edges()
W4n5w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w3'
	)
W4n5w3.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w3.label_edges()
W4n5w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w4'
	)
W4n5w4.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w4.label_edges()
W4n5w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w5'
	)
W4n5w5.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w5.label_edges()
W4n5w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w6'
	)
W4n5w6.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w6.label_edges()
W4n5w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w7'
	)
W4n5w7.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w7.label_edges()
W4n5w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w8'
	)
W4n5w8.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w8.label_edges()
W4n5w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w9'
	)
W4n5w9.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w9.label_edges()
W4n5w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w10'
	)
W4n5w10.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w10.label_edges()
W4n5w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w11'
	)
W4n5w11.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w11.label_edges()
W4n5w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w12'
	)
W4n5w12.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w12.label_edges()
W4n5w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w13'
	)
W4n5w13.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w13.label_edges()
W4n5w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w14'
	)
W4n5w14.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w14.label_edges()
W4n5w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w15'
	)
W4n5w15.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w15.label_edges()
W4n5w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w16'
	)
W4n5w16.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w16.label_edges()
W4n5w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w17'
	)
W4n5w17.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w17.label_edges()
W4n5w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w18'
	)
W4n5w18.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w18.label_edges()
W4n5w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w19'
	)
W4n5w19.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w19.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w19.label_edges()
W4n5w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w20'
	)
W4n5w20.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w20.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w20.label_edges()
W4n5w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w21'
	)
W4n5w21.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w21.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w21.label_edges()
W4n5w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w22'
	)
W4n5w22.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w22.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w22.label_edges()
W4n5w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w23'
	)
W4n5w23.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w23.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w23.label_edges()
W4n5w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w24'
	)
W4n5w24.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w24.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w24.label_edges()
W4n5w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w25'
	)
W4n5w25.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w25.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w25.label_edges()
W4n5w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w26'
	)
W4n5w26.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w26.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (1, 2), (2, 6)]
W4n5w26.label_edges()
W4n5w27 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w27'
	)
W4n5w27.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w27.label_edges()
W4n5w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w28'
	)
W4n5w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w28.label_edges()
W4n5w29 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w29'
	)
W4n5w29.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w29.label_edges()
W4n5w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w30'
	)
W4n5w30.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w30.label_edges()
W4n5w31 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w31'
	)
W4n5w31.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w31.label_edges()
W4n5w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 4],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w32'
	)
W4n5w32.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w32.label_edges()
W4n5w33 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w33'
	)
W4n5w33.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w33.label_edges()
W4n5w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w34'
	)
W4n5w34.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w34.label_edges()
W4n5w35 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w35'
	)
W4n5w35.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w35.label_edges()
W4n5w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w36'
	)
W4n5w36.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w36.label_edges()
W4n5w37 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w37'
	)
W4n5w37.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w37.label_edges()
W4n5w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w38'
	)
W4n5w38.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w38.label_edges()
W4n5w39 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w39'
	)
W4n5w39.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w39.label_edges()
W4n5w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w40'
	)
W4n5w40.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w40.label_edges()
W4n5w41 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w41'
	)
W4n5w41.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w41.label_edges()
W4n5w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 4],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w42'
	)
W4n5w42.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w42.label_edges()
W4n5w43 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w43'
	)
W4n5w43.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (1, 2), (2, 7)]
W4n5w43.label_edges()
W4n5w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 4],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w44'
	)
W4n5w44.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (1, 2), (2, 6)]
W4n5w44.label_edges()
W4n5w45 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w45'
	)
W4n5w45.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w45.label_edges()
W4n5w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w46'
	)
W4n5w46.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w46.label_edges()
W4n5w47 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w47'
	)
W4n5w47.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2), (2, 8)]
W4n5w47.label_edges()
W4n5w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w48'
	)
W4n5w48.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w48.label_edges()
W4n5w49 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w49'
	)
W4n5w49.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w49.label_edges()
W4n5w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w50'
	)
W4n5w50.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w50.label_edges()
W4n5w51 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w51'
	)
W4n5w51.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2), (2, 8)]
W4n5w51.label_edges()
W4n5w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w52'
	)
W4n5w52.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w52.label_edges()
W4n5w53 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w53'
	)
W4n5w53.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w53.label_edges()
W4n5w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w54'
	)
W4n5w54.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w54.label_edges()
W4n5w55 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w55'
	)
W4n5w55.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w55.label_edges()
W4n5w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w56'
	)
W4n5w56.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w56.label_edges()
W4n5w57 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w57'
	)
W4n5w57.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w57.label_edges()
W4n5w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w58'
	)
W4n5w58.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w58.label_edges()
W4n5w59 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w59'
	)
W4n5w59.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (1, 2), (2, 8)]
W4n5w59.label_edges()
W4n5w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w60'
	)
W4n5w60.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w60.label_edges()
W4n5w61 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w61'
	)
W4n5w61.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w61.label_edges()
W4n5w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w62'
	)
W4n5w62.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w62.label_edges()
W4n5w63 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w63'
	)
W4n5w63.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w63.label_edges()
W4n5w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w64'
	)
W4n5w64.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w64.label_edges()
W4n5w65 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w65'
	)
W4n5w65.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w65.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w65.label_edges()
W4n5w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w66'
	)
W4n5w66.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w66.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w66.label_edges()
W4n5w67 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w67'
	)
W4n5w67.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w67.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (1, 2), (2, 8)]
W4n5w67.label_edges()
W4n5w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w68'
	)
W4n5w68.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w68.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w68.label_edges()
W4n5w69 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w69'
	)
W4n5w69.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w69.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w69.label_edges()
W4n5w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w70'
	)
W4n5w70.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w70.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w70.label_edges()
W4n5w71 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w71'
	)
W4n5w71.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w71.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w71.label_edges()
W4n5w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w72'
	)
W4n5w72.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w72.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w72.label_edges()
W4n5w73 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w73'
	)
W4n5w73.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w73.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w73.label_edges()
W4n5w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1, 4],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w74'
	)
W4n5w74.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w74.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w74.label_edges()
W4n5w75 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w75'
	)
W4n5w75.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w75.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w75.label_edges()
W4n5w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w76'
	)
W4n5w76.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w76.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w76.label_edges()
W4n5w77 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w77'
	)
W4n5w77.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w77.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (1, 2), (2, 7)]
W4n5w77.label_edges()
W4n5w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w78'
	)
W4n5w78.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w78.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (1, 2), (2, 6)]
W4n5w78.label_edges()
W4n5w79 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 1, 2, 3],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w79'
	)
W4n5w79.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w79.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (1, 2), (2, 6)]
W4n5w79.label_edges()
W4n5w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w80'
	)
W4n5w80.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (0, 4)]
W4n5w80.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (2, 5)]
W4n5w80.label_edges()
W4n5w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w81'
	)
W4n5w81.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w81.label_edges()
W4n5w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w82'
	)
W4n5w82.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w82.label_edges()
W4n5w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w83'
	)
W4n5w83.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w83.label_edges()
W4n5w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w84'
	)
W4n5w84.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w84.label_edges()
W4n5w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w85'
	)
W4n5w85.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w85.label_edges()
W4n5w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w86'
	)
W4n5w86.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w86.label_edges()
W4n5w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w87'
	)
W4n5w87.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w87.label_edges()
W4n5w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w88'
	)
W4n5w88.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w88.label_edges()
W4n5w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w89'
	)
W4n5w89.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w89.label_edges()
W4n5w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w90'
	)
W4n5w90.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w90.label_edges()
W4n5w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w91'
	)
W4n5w91.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w91.label_edges()
W4n5w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w92'
	)
W4n5w92.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w92.label_edges()
W4n5w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w93'
	)
W4n5w93.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w93.label_edges()
W4n5w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w94'
	)
W4n5w94.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w94.label_edges()
W4n5w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w95'
	)
W4n5w95.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w95.label_edges()
W4n5w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w96'
	)
W4n5w96.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w96.label_edges()
W4n5w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w97'
	)
W4n5w97.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (2, 7)]
W4n5w97.label_edges()
W4n5w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w98'
	)
W4n5w98.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (1, 2)]
W4n5w98.label_edges()
W4n5w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w99'
	)
W4n5w99.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w99.label_edges()
W4n5w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w100'
	)
W4n5w100.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w100.label_edges()
W4n5w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w101'
	)
W4n5w101.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w101.label_edges()
W4n5w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w102'
	)
W4n5w102.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w102.label_edges()
W4n5w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w103'
	)
W4n5w103.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w103.label_edges()
W4n5w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w104'
	)
W4n5w104.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w104.label_edges()
W4n5w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w105'
	)
W4n5w105.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w105.label_edges()
W4n5w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w106'
	)
W4n5w106.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w106.label_edges()
W4n5w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w107'
	)
W4n5w107.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w107.label_edges()
W4n5w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w108'
	)
W4n5w108.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w108.label_edges()
W4n5w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w109'
	)
W4n5w109.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w109.label_edges()
W4n5w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w110'
	)
W4n5w110.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w110.label_edges()
W4n5w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w111'
	)
W4n5w111.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w111.label_edges()
W4n5w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w112'
	)
W4n5w112.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w112.label_edges()
W4n5w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w113'
	)
W4n5w113.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w113.label_edges()
W4n5w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w114'
	)
W4n5w114.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w114.label_edges()
W4n5w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w115'
	)
W4n5w115.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w115.label_edges()
W4n5w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w116'
	)
W4n5w116.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w116.label_edges()
W4n5w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w117'
	)
W4n5w117.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w117.label_edges()
W4n5w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w118'
	)
W4n5w118.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w118.label_edges()
W4n5w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w119'
	)
W4n5w119.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w119.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w119.label_edges()
W4n5w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w120'
	)
W4n5w120.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w120.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w120.label_edges()
W4n5w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w121'
	)
W4n5w121.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w121.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w121.label_edges()
W4n5w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w122'
	)
W4n5w122.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w122.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w122.label_edges()
W4n5w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w123'
	)
W4n5w123.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w123.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w123.label_edges()
W4n5w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w124'
	)
W4n5w124.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w124.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w124.label_edges()
W4n5w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w125'
	)
W4n5w125.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w125.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w125.label_edges()
W4n5w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w126'
	)
W4n5w126.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w126.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w126.label_edges()
W4n5w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w127'
	)
W4n5w127.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w127.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w127.label_edges()
W4n5w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w128'
	)
W4n5w128.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w128.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w128.label_edges()
W4n5w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w129'
	)
W4n5w129.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w129.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w129.label_edges()
W4n5w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w130'
	)
W4n5w130.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w130.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w130.label_edges()
W4n5w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w131'
	)
W4n5w131.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w131.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (2, 7)]
W4n5w131.label_edges()
W4n5w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w132'
	)
W4n5w132.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w132.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (1, 2)]
W4n5w132.label_edges()
W4n5w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w133'
	)
W4n5w133.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w133.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (2, 6)]
W4n5w133.label_edges()
W4n5w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n5w134'
	)
W4n5w134.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n5w134.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (1, 2)]
W4n5w134.label_edges()
W4n5w135 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w135'
	)
W4n5w135.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (2, 9)]
W4n5w135.label_edges()
W4n5w136 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w136'
	)
W4n5w136.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2)]
W4n5w136.label_edges()
W4n5w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w137'
	)
W4n5w137.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (2, 8)]
W4n5w137.label_edges()
W4n5w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w138'
	)
W4n5w138.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2)]
W4n5w138.label_edges()
W4n5w139 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w139'
	)
W4n5w139.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (2, 9)]
W4n5w139.label_edges()
W4n5w140 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w140'
	)
W4n5w140.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2)]
W4n5w140.label_edges()
W4n5w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w141'
	)
W4n5w141.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (2, 8)]
W4n5w141.label_edges()
W4n5w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w142'
	)
W4n5w142.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2)]
W4n5w142.label_edges()
W4n5w143 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w143'
	)
W4n5w143.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (2, 8)]
W4n5w143.label_edges()
W4n5w144 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w144'
	)
W4n5w144.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (1, 2)]
W4n5w144.label_edges()
W4n5w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 4],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w145'
	)
W4n5w145.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (2, 7)]
W4n5w145.label_edges()
W4n5w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n5w146'
	)
W4n5w146.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 4), (1, 2)]
W4n5w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (1, 2)]
W4n5w146.label_edges()
W4n5w147 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w147'
	)
W4n5w147.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (2, 9)]
W4n5w147.label_edges()
W4n5w148 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w148'
	)
W4n5w148.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2)]
W4n5w148.label_edges()
W4n5w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w149'
	)
W4n5w149.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (2, 8)]
W4n5w149.label_edges()
W4n5w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w150'
	)
W4n5w150.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2)]
W4n5w150.label_edges()
W4n5w151 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w151'
	)
W4n5w151.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (2, 8)]
W4n5w151.label_edges()
W4n5w152 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w152'
	)
W4n5w152.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (1, 2)]
W4n5w152.label_edges()
W4n5w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 4],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w153'
	)
W4n5w153.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (2, 7)]
W4n5w153.label_edges()
W4n5w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n5w154'
	)
W4n5w154.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 4), (1, 2)]
W4n5w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (1, 2)]
W4n5w154.label_edges()
W4n5w155 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w155'
	)
W4n5w155.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (2, 9)]
W4n5w155.label_edges()
W4n5w156 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w156'
	)
W4n5w156.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (1, 2)]
W4n5w156.label_edges()
W4n5w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w157'
	)
W4n5w157.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (2, 8)]
W4n5w157.label_edges()
W4n5w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w158'
	)
W4n5w158.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (1, 2)]
W4n5w158.label_edges()
W4n5w159 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w159'
	)
W4n5w159.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (2, 8)]
W4n5w159.label_edges()
W4n5w160 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w160'
	)
W4n5w160.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (1, 2)]
W4n5w160.label_edges()
W4n5w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 4],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w161'
	)
W4n5w161.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (2, 7)]
W4n5w161.label_edges()
W4n5w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n5w162'
	)
W4n5w162.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 4), (1, 2)]
W4n5w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (1, 2)]
W4n5w162.label_edges()
W4n5w163 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w163'
	)
W4n5w163.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (2, 8)]
W4n5w163.label_edges()
W4n5w164 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w164'
	)
W4n5w164.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (1, 2)]
W4n5w164.label_edges()
W4n5w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 4],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w165'
	)
W4n5w165.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (2, 7)]
W4n5w165.label_edges()
W4n5w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n5w166'
	)
W4n5w166.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 4), (1, 2)]
W4n5w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (0, 4), (1, 2)]
W4n5w166.label_edges()
W4n5w167 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w167'
	)
W4n5w167.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (2, 7)]
W4n5w167.label_edges()
W4n5w168 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w168'
	)
W4n5w168.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (1, 2)]
W4n5w168.label_edges()
W4n5w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 4],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w169'
	)
W4n5w169.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (2, 6)]
W4n5w169.label_edges()
W4n5w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 4],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n5w170'
	)
W4n5w170.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 4), (1, 2)]
W4n5w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (1, 2)]
W4n5w170.label_edges()
W4n5w171 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w171'
	)
W4n5w171.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w171.label_edges()
W4n5w172 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w172'
	)
W4n5w172.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w172.label_edges()
W4n5w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w173'
	)
W4n5w173.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w173.label_edges()
W4n5w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w174'
	)
W4n5w174.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w174.label_edges()
W4n5w175 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w175'
	)
W4n5w175.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (2, 8)]
W4n5w175.label_edges()
W4n5w176 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w176'
	)
W4n5w176.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2)]
W4n5w176.label_edges()
W4n5w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w177'
	)
W4n5w177.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w177.label_edges()
W4n5w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w178'
	)
W4n5w178.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w178.label_edges()
W4n5w179 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w179'
	)
W4n5w179.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w179.label_edges()
W4n5w180 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w180'
	)
W4n5w180.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w180.label_edges()
W4n5w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w181'
	)
W4n5w181.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w181.label_edges()
W4n5w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w182'
	)
W4n5w182.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w182.label_edges()
W4n5w183 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w183'
	)
W4n5w183.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (2, 8)]
W4n5w183.label_edges()
W4n5w184 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w184'
	)
W4n5w184.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2)]
W4n5w184.label_edges()
W4n5w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w185'
	)
W4n5w185.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w185.label_edges()
W4n5w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w186'
	)
W4n5w186.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w186.label_edges()
W4n5w187 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w187'
	)
W4n5w187.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (2, 8)]
W4n5w187.label_edges()
W4n5w188 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w188'
	)
W4n5w188.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (1, 2)]
W4n5w188.label_edges()
W4n5w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w189'
	)
W4n5w189.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (2, 7)]
W4n5w189.label_edges()
W4n5w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n5w190'
	)
W4n5w190.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 4), (1, 2)]
W4n5w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (1, 2)]
W4n5w190.label_edges()
W4n5w191 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w191'
	)
W4n5w191.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (2, 7)]
W4n5w191.label_edges()
W4n5w192 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w192'
	)
W4n5w192.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (1, 2)]
W4n5w192.label_edges()
W4n5w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w193'
	)
W4n5w193.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (2, 6)]
W4n5w193.label_edges()
W4n5w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w194'
	)
W4n5w194.incl_verts = [(0, 5), (0, 1), (0, 3), (0, 4), (1, 2)]
W4n5w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (1, 2)]
W4n5w194.label_edges()
W4n5w195 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w195'
	)
W4n5w195.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w195.label_edges()
W4n5w196 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w196'
	)
W4n5w196.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w196.label_edges()
W4n5w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w197'
	)
W4n5w197.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w197.label_edges()
W4n5w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w198'
	)
W4n5w198.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w198.label_edges()
W4n5w199 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w199'
	)
W4n5w199.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (2, 8)]
W4n5w199.label_edges()
W4n5w200 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w200'
	)
W4n5w200.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (1, 2)]
W4n5w200.label_edges()
W4n5w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w201'
	)
W4n5w201.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w201.label_edges()
W4n5w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w202'
	)
W4n5w202.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w202.label_edges()
W4n5w203 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w203'
	)
W4n5w203.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (2, 8)]
W4n5w203.label_edges()
W4n5w204 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w204'
	)
W4n5w204.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (1, 2)]
W4n5w204.label_edges()
W4n5w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2, 4],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w205'
	)
W4n5w205.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (2, 7)]
W4n5w205.label_edges()
W4n5w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n5w206'
	)
W4n5w206.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 4), (1, 2)]
W4n5w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (1, 2)]
W4n5w206.label_edges()
W4n5w207 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w207'
	)
W4n5w207.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (2, 7)]
W4n5w207.label_edges()
W4n5w208 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w208'
	)
W4n5w208.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (1, 2)]
W4n5w208.label_edges()
W4n5w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3, 4],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w209'
	)
W4n5w209.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (2, 6)]
W4n5w209.label_edges()
W4n5w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	},
	name = 'W4n5w210'
	)
W4n5w210.incl_verts = [(0, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w210.label_edges()
W4n5w211 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w211'
	)
W4n5w211.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w211.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w211.label_edges()
W4n5w212 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w212'
	)
W4n5w212.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w212.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w212.label_edges()
W4n5w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w213'
	)
W4n5w213.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w213.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w213.label_edges()
W4n5w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w214'
	)
W4n5w214.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w214.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w214.label_edges()
W4n5w215 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w215'
	)
W4n5w215.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w215.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (2, 8)]
W4n5w215.label_edges()
W4n5w216 = NewFeynmanGraph({
	0:[3, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w216'
	)
W4n5w216.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w216.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (1, 2)]
W4n5w216.label_edges()
W4n5w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w217'
	)
W4n5w217.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w217.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w217.label_edges()
W4n5w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w218'
	)
W4n5w218.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w218.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w218.label_edges()
W4n5w219 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w219'
	)
W4n5w219.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w219.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (2, 8)]
W4n5w219.label_edges()
W4n5w220 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w220'
	)
W4n5w220.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w220.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (1, 2)]
W4n5w220.label_edges()
W4n5w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w221'
	)
W4n5w221.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w221.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (2, 7)]
W4n5w221.label_edges()
W4n5w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n5w222'
	)
W4n5w222.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 4), (1, 2)]
W4n5w222.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (1, 2)]
W4n5w222.label_edges()
W4n5w223 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w223'
	)
W4n5w223.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w223.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (2, 7)]
W4n5w223.label_edges()
W4n5w224 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w224'
	)
W4n5w224.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w224.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (1, 2)]
W4n5w224.label_edges()
W4n5w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w225'
	)
W4n5w225.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w225.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (2, 6)]
W4n5w225.label_edges()
W4n5w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	},
	name = 'W4n5w226'
	)
W4n5w226.incl_verts = [(0, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w226.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w226.label_edges()
W4n5w227 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w227'
	)
W4n5w227.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w227.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (2, 8)]
W4n5w227.label_edges()
W4n5w228 = NewFeynmanGraph({
	0:[1, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w228'
	)
W4n5w228.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w228.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (1, 2)]
W4n5w228.label_edges()
W4n5w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1, 4],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w229'
	)
W4n5w229.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w229.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (2, 7)]
W4n5w229.label_edges()
W4n5w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n5w230'
	)
W4n5w230.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 4), (1, 2)]
W4n5w230.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (1, 2)]
W4n5w230.label_edges()
W4n5w231 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w231'
	)
W4n5w231.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w231.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (2, 7)]
W4n5w231.label_edges()
W4n5w232 = NewFeynmanGraph({
	0:[1, 3, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w232'
	)
W4n5w232.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w232.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (1, 2)]
W4n5w232.label_edges()
W4n5w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3, 4],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w233'
	)
W4n5w233.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w233.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (2, 6)]
W4n5w233.label_edges()
W4n5w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w234'
	)
W4n5w234.incl_verts = [(0, 5), (0, 1), (0, 3), (0, 4), (1, 2)]
W4n5w234.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (1, 2)]
W4n5w234.label_edges()
W4n5w235 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w235'
	)
W4n5w235.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w235.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (2, 7)]
W4n5w235.label_edges()
W4n5w236 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w236'
	)
W4n5w236.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w236.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (1, 2)]
W4n5w236.label_edges()
W4n5w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w237'
	)
W4n5w237.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w237.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (2, 6)]
W4n5w237.label_edges()
W4n5w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n5w238'
	)
W4n5w238.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 4), (1, 2)]
W4n5w238.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (1, 2)]
W4n5w238.label_edges()
W4n5w239 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 1, 2, 3],
	1:[4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w239'
	)
W4n5w239.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w239.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (2, 6)]
W4n5w239.label_edges()
W4n5w240 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n5w240'
	)
W4n5w240.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n5w240.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (1, 2)]
W4n5w240.label_edges()
W4n5w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[4, 5],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w241'
	)
W4n5w241.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (0, 4)]
W4n5w241.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (2, 5)]
W4n5w241.label_edges()
W4n5w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[2, 4, 2],
	2:[3],
	3:[4]
	},
	name = 'W4n5w242'
	)
W4n5w242.incl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w242.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w242.label_edges()
W4n5w_list = [W4n5w0, W4n5w1, W4n5w2, W4n5w3, W4n5w4, W4n5w5, W4n5w6, W4n5w7, W4n5w8, W4n5w9, W4n5w10, W4n5w11, W4n5w12, W4n5w13, W4n5w14, W4n5w15, W4n5w16, W4n5w17, W4n5w18, W4n5w19, W4n5w20, W4n5w21, W4n5w22, W4n5w23, W4n5w24, W4n5w25, W4n5w26, W4n5w27, W4n5w28, W4n5w29, W4n5w30, W4n5w31, W4n5w32, W4n5w33, W4n5w34, W4n5w35, W4n5w36, W4n5w37, W4n5w38, W4n5w39, W4n5w40, W4n5w41, W4n5w42, W4n5w43, W4n5w44, W4n5w45, W4n5w46, W4n5w47, W4n5w48, W4n5w49, W4n5w50, W4n5w51, W4n5w52, W4n5w53, W4n5w54, W4n5w55, W4n5w56, W4n5w57, W4n5w58, W4n5w59, W4n5w60, W4n5w61, W4n5w62, W4n5w63, W4n5w64, W4n5w65, W4n5w66, W4n5w67, W4n5w68, W4n5w69, W4n5w70, W4n5w71, W4n5w72, W4n5w73, W4n5w74, W4n5w75, W4n5w76, W4n5w77, W4n5w78, W4n5w79, W4n5w80, W4n5w81, W4n5w82, W4n5w83, W4n5w84, W4n5w85, W4n5w86, W4n5w87, W4n5w88, W4n5w89, W4n5w90, W4n5w91, W4n5w92, W4n5w93, W4n5w94, W4n5w95, W4n5w96, W4n5w97, W4n5w98, W4n5w99, W4n5w100, W4n5w101, W4n5w102, W4n5w103, W4n5w104, W4n5w105, W4n5w106, W4n5w107, W4n5w108, W4n5w109, W4n5w110, W4n5w111, W4n5w112, W4n5w113, W4n5w114, W4n5w115, W4n5w116, W4n5w117, W4n5w118, W4n5w119, W4n5w120, W4n5w121, W4n5w122, W4n5w123, W4n5w124, W4n5w125, W4n5w126, W4n5w127, W4n5w128, W4n5w129, W4n5w130, W4n5w131, W4n5w132, W4n5w133, W4n5w134, W4n5w135, W4n5w136, W4n5w137, W4n5w138, W4n5w139, W4n5w140, W4n5w141, W4n5w142, W4n5w143, W4n5w144, W4n5w145, W4n5w146, W4n5w147, W4n5w148, W4n5w149, W4n5w150, W4n5w151, W4n5w152, W4n5w153, W4n5w154, W4n5w155, W4n5w156, W4n5w157, W4n5w158, W4n5w159, W4n5w160, W4n5w161, W4n5w162, W4n5w163, W4n5w164, W4n5w165, W4n5w166, W4n5w167, W4n5w168, W4n5w169, W4n5w170, W4n5w171, W4n5w172, W4n5w173, W4n5w174, W4n5w175, W4n5w176, W4n5w177, W4n5w178, W4n5w179, W4n5w180, W4n5w181, W4n5w182, W4n5w183, W4n5w184, W4n5w185, W4n5w186, W4n5w187, W4n5w188, W4n5w189, W4n5w190, W4n5w191, W4n5w192, W4n5w193, W4n5w194, W4n5w195, W4n5w196, W4n5w197, W4n5w198, W4n5w199, W4n5w200, W4n5w201, W4n5w202, W4n5w203, W4n5w204, W4n5w205, W4n5w206, W4n5w207, W4n5w208, W4n5w209, W4n5w210, W4n5w211, W4n5w212, W4n5w213, W4n5w214, W4n5w215, W4n5w216, W4n5w217, W4n5w218, W4n5w219, W4n5w220, W4n5w221, W4n5w222, W4n5w223, W4n5w224, W4n5w225, W4n5w226, W4n5w227, W4n5w228, W4n5w229, W4n5w230, W4n5w231, W4n5w232, W4n5w233, W4n5w234, W4n5w235, W4n5w236, W4n5w237, W4n5w238, W4n5w239, W4n5w240, W4n5w241, W4n5w242]
W4n7w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w0'
	)
W4n7w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w0.label_edges()
W4n7w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w1'
	)
W4n7w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w1.label_edges()
W4n7w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w2'
	)
W4n7w2.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w2.label_edges()
W4n7w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w3'
	)
W4n7w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w3.label_edges()
W4n7w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w4'
	)
W4n7w4.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w4.label_edges()
W4n7w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w5'
	)
W4n7w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w5.label_edges()
W4n7w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w6'
	)
W4n7w6.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w6.label_edges()
W4n7w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w7'
	)
W4n7w7.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w7.label_edges()
W4n7w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w8'
	)
W4n7w8.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w8.label_edges()
W4n7w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w9'
	)
W4n7w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w9.label_edges()
W4n7w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w10'
	)
W4n7w10.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w10.label_edges()
W4n7w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w11'
	)
W4n7w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w11.label_edges()
W4n7w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w12'
	)
W4n7w12.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w12.label_edges()
W4n7w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w13'
	)
W4n7w13.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w13.label_edges()
W4n7w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w14'
	)
W4n7w14.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w14.label_edges()
W4n7w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w15'
	)
W4n7w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w15.label_edges()
W4n7w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w16'
	)
W4n7w16.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w16.label_edges()
W4n7w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w17'
	)
W4n7w17.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w17.label_edges()
W4n7w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w18'
	)
W4n7w18.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w18.label_edges()
W4n7w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w19'
	)
W4n7w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w19.label_edges()
W4n7w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w20'
	)
W4n7w20.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w20.label_edges()
W4n7w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w21'
	)
W4n7w21.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w21.label_edges()
W4n7w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w22'
	)
W4n7w22.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w22.label_edges()
W4n7w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w23'
	)
W4n7w23.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w23.label_edges()
W4n7w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w24'
	)
W4n7w24.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w24.label_edges()
W4n7w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w25'
	)
W4n7w25.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w25.label_edges()
W4n7w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w26'
	)
W4n7w26.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6)]
W4n7w26.label_edges()
W4n7w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w27'
	)
W4n7w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w27.label_edges()
W4n7w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w28'
	)
W4n7w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w28.label_edges()
W4n7w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w29'
	)
W4n7w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w29.label_edges()
W4n7w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w30'
	)
W4n7w30.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w30.label_edges()
W4n7w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w31'
	)
W4n7w31.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w31.label_edges()
W4n7w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w32'
	)
W4n7w32.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w32.label_edges()
W4n7w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w33'
	)
W4n7w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w33.label_edges()
W4n7w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w34'
	)
W4n7w34.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w34.label_edges()
W4n7w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w35'
	)
W4n7w35.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w35.label_edges()
W4n7w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w36'
	)
W4n7w36.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w36.label_edges()
W4n7w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w37'
	)
W4n7w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w37.label_edges()
W4n7w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w38'
	)
W4n7w38.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w38.label_edges()
W4n7w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w39'
	)
W4n7w39.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w39.label_edges()
W4n7w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w40'
	)
W4n7w40.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w40.label_edges()
W4n7w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w41'
	)
W4n7w41.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w41.label_edges()
W4n7w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w42'
	)
W4n7w42.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w42.label_edges()
W4n7w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w43'
	)
W4n7w43.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7)]
W4n7w43.label_edges()
W4n7w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w44'
	)
W4n7w44.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6)]
W4n7w44.label_edges()
W4n7w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w45'
	)
W4n7w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w45.label_edges()
W4n7w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w46'
	)
W4n7w46.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w46.label_edges()
W4n7w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w47'
	)
W4n7w47.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w47.label_edges()
W4n7w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w48'
	)
W4n7w48.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w48.label_edges()
W4n7w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w49'
	)
W4n7w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w49.label_edges()
W4n7w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w50'
	)
W4n7w50.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w50.label_edges()
W4n7w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w51'
	)
W4n7w51.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w51.label_edges()
W4n7w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w52'
	)
W4n7w52.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w52.label_edges()
W4n7w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w53'
	)
W4n7w53.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w53.label_edges()
W4n7w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w54'
	)
W4n7w54.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w54.label_edges()
W4n7w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w55'
	)
W4n7w55.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w55.label_edges()
W4n7w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w56'
	)
W4n7w56.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w56.label_edges()
W4n7w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w57'
	)
W4n7w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w57.label_edges()
W4n7w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w58'
	)
W4n7w58.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w58.label_edges()
W4n7w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w59'
	)
W4n7w59.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w59.label_edges()
W4n7w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w60'
	)
W4n7w60.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w60.label_edges()
W4n7w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w61'
	)
W4n7w61.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w61.label_edges()
W4n7w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w62'
	)
W4n7w62.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w62.label_edges()
W4n7w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w63'
	)
W4n7w63.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w63.label_edges()
W4n7w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w64'
	)
W4n7w64.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w64.label_edges()
W4n7w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w65'
	)
W4n7w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w65.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w65.label_edges()
W4n7w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w66'
	)
W4n7w66.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w66.label_edges()
W4n7w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w67'
	)
W4n7w67.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w67.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w67.label_edges()
W4n7w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w68'
	)
W4n7w68.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w68.label_edges()
W4n7w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w69'
	)
W4n7w69.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w69.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w69.label_edges()
W4n7w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w70'
	)
W4n7w70.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w70.label_edges()
W4n7w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w71'
	)
W4n7w71.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w71.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w71.label_edges()
W4n7w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w72'
	)
W4n7w72.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w72.label_edges()
W4n7w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w73'
	)
W4n7w73.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w73.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w73.label_edges()
W4n7w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w74'
	)
W4n7w74.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w74.label_edges()
W4n7w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w75'
	)
W4n7w75.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w75.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w75.label_edges()
W4n7w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w76'
	)
W4n7w76.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w76.label_edges()
W4n7w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w77'
	)
W4n7w77.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w77.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (1, 4), (4, 7)]
W4n7w77.label_edges()
W4n7w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w78'
	)
W4n7w78.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (1, 4), (4, 6)]
W4n7w78.label_edges()
W4n7w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w79'
	)
W4n7w79.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w79.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (1, 4), (4, 6)]
W4n7w79.label_edges()
W4n7w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n7w80'
	)
W4n7w80.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n7w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4), (4, 5)]
W4n7w80.label_edges()
W4n7w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w81'
	)
W4n7w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w81.label_edges()
W4n7w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w82'
	)
W4n7w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w82.label_edges()
W4n7w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w83'
	)
W4n7w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w83.label_edges()
W4n7w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w84'
	)
W4n7w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w84.label_edges()
W4n7w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w85'
	)
W4n7w85.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w85.label_edges()
W4n7w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w86'
	)
W4n7w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w86.label_edges()
W4n7w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w87'
	)
W4n7w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w87.label_edges()
W4n7w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w88'
	)
W4n7w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w88.label_edges()
W4n7w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w89'
	)
W4n7w89.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w89.label_edges()
W4n7w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w90'
	)
W4n7w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w90.label_edges()
W4n7w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w91'
	)
W4n7w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w91.label_edges()
W4n7w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w92'
	)
W4n7w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w92.label_edges()
W4n7w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w93'
	)
W4n7w93.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w93.label_edges()
W4n7w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w94'
	)
W4n7w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w94.label_edges()
W4n7w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w95'
	)
W4n7w95.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w95.label_edges()
W4n7w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w96'
	)
W4n7w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w96.label_edges()
W4n7w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w97'
	)
W4n7w97.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n7w97.label_edges()
W4n7w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w98'
	)
W4n7w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4)]
W4n7w98.label_edges()
W4n7w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w99'
	)
W4n7w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w99.label_edges()
W4n7w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w100'
	)
W4n7w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w100.label_edges()
W4n7w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w101'
	)
W4n7w101.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w101.label_edges()
W4n7w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w102'
	)
W4n7w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w102.label_edges()
W4n7w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w103'
	)
W4n7w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w103.label_edges()
W4n7w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w104'
	)
W4n7w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w104.label_edges()
W4n7w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w105'
	)
W4n7w105.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w105.label_edges()
W4n7w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w106'
	)
W4n7w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w106.label_edges()
W4n7w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w107'
	)
W4n7w107.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w107.label_edges()
W4n7w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w108'
	)
W4n7w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w108.label_edges()
W4n7w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w109'
	)
W4n7w109.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w109.label_edges()
W4n7w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w110'
	)
W4n7w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w110.label_edges()
W4n7w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w111'
	)
W4n7w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w111.label_edges()
W4n7w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w112'
	)
W4n7w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w112.label_edges()
W4n7w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w113'
	)
W4n7w113.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w113.label_edges()
W4n7w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w114'
	)
W4n7w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w114.label_edges()
W4n7w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w115'
	)
W4n7w115.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w115.label_edges()
W4n7w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w116'
	)
W4n7w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w116.label_edges()
W4n7w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w117'
	)
W4n7w117.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w117.label_edges()
W4n7w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w118'
	)
W4n7w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w118.label_edges()
W4n7w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w119'
	)
W4n7w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w119.label_edges()
W4n7w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w120'
	)
W4n7w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w120.label_edges()
W4n7w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w121'
	)
W4n7w121.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w121.label_edges()
W4n7w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w122'
	)
W4n7w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w122.label_edges()
W4n7w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w123'
	)
W4n7w123.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w123.label_edges()
W4n7w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w124'
	)
W4n7w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w124.label_edges()
W4n7w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w125'
	)
W4n7w125.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w125.label_edges()
W4n7w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w126'
	)
W4n7w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w126.label_edges()
W4n7w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w127'
	)
W4n7w127.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w127.label_edges()
W4n7w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w128'
	)
W4n7w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w128.label_edges()
W4n7w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w129'
	)
W4n7w129.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w129.label_edges()
W4n7w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w130'
	)
W4n7w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w130.label_edges()
W4n7w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w131'
	)
W4n7w131.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n7w131.label_edges()
W4n7w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w132'
	)
W4n7w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (1, 4)]
W4n7w132.label_edges()
W4n7w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w133'
	)
W4n7w133.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (4, 6)]
W4n7w133.label_edges()
W4n7w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w134'
	)
W4n7w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n7w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (1, 4)]
W4n7w134.label_edges()
W4n7w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w135'
	)
W4n7w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w135.label_edges()
W4n7w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w136'
	)
W4n7w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w136.label_edges()
W4n7w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w137'
	)
W4n7w137.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w137.label_edges()
W4n7w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w138'
	)
W4n7w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w138.label_edges()
W4n7w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w139'
	)
W4n7w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w139.label_edges()
W4n7w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w140'
	)
W4n7w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w140.label_edges()
W4n7w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w141'
	)
W4n7w141.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w141.label_edges()
W4n7w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w142'
	)
W4n7w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w142.label_edges()
W4n7w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w143'
	)
W4n7w143.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w143.label_edges()
W4n7w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w144'
	)
W4n7w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w144.label_edges()
W4n7w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w145'
	)
W4n7w145.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w145.label_edges()
W4n7w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w146'
	)
W4n7w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w146.label_edges()
W4n7w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w147'
	)
W4n7w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w147.label_edges()
W4n7w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w148'
	)
W4n7w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w148.label_edges()
W4n7w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w149'
	)
W4n7w149.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w149.label_edges()
W4n7w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w150'
	)
W4n7w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w150.label_edges()
W4n7w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w151'
	)
W4n7w151.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w151.label_edges()
W4n7w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w152'
	)
W4n7w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w152.label_edges()
W4n7w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w153'
	)
W4n7w153.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w153.label_edges()
W4n7w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w154'
	)
W4n7w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w154.label_edges()
W4n7w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w155'
	)
W4n7w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w155.label_edges()
W4n7w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w156'
	)
W4n7w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w156.label_edges()
W4n7w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w157'
	)
W4n7w157.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w157.label_edges()
W4n7w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w158'
	)
W4n7w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w158.label_edges()
W4n7w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w159'
	)
W4n7w159.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w159.label_edges()
W4n7w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w160'
	)
W4n7w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w160.label_edges()
W4n7w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w161'
	)
W4n7w161.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w161.label_edges()
W4n7w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w162'
	)
W4n7w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w162.label_edges()
W4n7w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w163'
	)
W4n7w163.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w163.label_edges()
W4n7w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w164'
	)
W4n7w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w164.label_edges()
W4n7w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w165'
	)
W4n7w165.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w165.label_edges()
W4n7w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w166'
	)
W4n7w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w166.label_edges()
W4n7w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w167'
	)
W4n7w167.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (4, 7)]
W4n7w167.label_edges()
W4n7w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w168'
	)
W4n7w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (1, 4)]
W4n7w168.label_edges()
W4n7w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w169'
	)
W4n7w169.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (4, 6)]
W4n7w169.label_edges()
W4n7w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n7w170'
	)
W4n7w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n7w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (1, 4)]
W4n7w170.label_edges()
W4n7w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w171'
	)
W4n7w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w171.label_edges()
W4n7w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w172'
	)
W4n7w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w172.label_edges()
W4n7w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w173'
	)
W4n7w173.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w173.label_edges()
W4n7w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w174'
	)
W4n7w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w174.label_edges()
W4n7w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w175'
	)
W4n7w175.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w175.label_edges()
W4n7w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w176'
	)
W4n7w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w176.label_edges()
W4n7w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w177'
	)
W4n7w177.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w177.label_edges()
W4n7w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w178'
	)
W4n7w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w178.label_edges()
W4n7w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w179'
	)
W4n7w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w179.label_edges()
W4n7w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w180'
	)
W4n7w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w180.label_edges()
W4n7w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w181'
	)
W4n7w181.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w181.label_edges()
W4n7w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w182'
	)
W4n7w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w182.label_edges()
W4n7w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w183'
	)
W4n7w183.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w183.label_edges()
W4n7w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w184'
	)
W4n7w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w184.label_edges()
W4n7w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w185'
	)
W4n7w185.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w185.label_edges()
W4n7w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w186'
	)
W4n7w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w186.label_edges()
W4n7w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w187'
	)
W4n7w187.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n7w187.label_edges()
W4n7w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w188'
	)
W4n7w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (1, 4)]
W4n7w188.label_edges()
W4n7w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w189'
	)
W4n7w189.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n7w189.label_edges()
W4n7w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w190'
	)
W4n7w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (1, 4)]
W4n7w190.label_edges()
W4n7w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w191'
	)
W4n7w191.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n7w191.label_edges()
W4n7w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w192'
	)
W4n7w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (1, 4)]
W4n7w192.label_edges()
W4n7w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w193'
	)
W4n7w193.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n7w193.label_edges()
W4n7w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w194'
	)
W4n7w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n7w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (1, 4)]
W4n7w194.label_edges()
W4n7w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w195'
	)
W4n7w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w195.label_edges()
W4n7w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w196'
	)
W4n7w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w196.label_edges()
W4n7w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w197'
	)
W4n7w197.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w197.label_edges()
W4n7w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w198'
	)
W4n7w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w198.label_edges()
W4n7w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w199'
	)
W4n7w199.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w199.label_edges()
W4n7w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w200'
	)
W4n7w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w200.label_edges()
W4n7w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w201'
	)
W4n7w201.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w201.label_edges()
W4n7w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w202'
	)
W4n7w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w202.label_edges()
W4n7w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w203'
	)
W4n7w203.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n7w203.label_edges()
W4n7w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w204'
	)
W4n7w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (1, 4)]
W4n7w204.label_edges()
W4n7w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w205'
	)
W4n7w205.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n7w205.label_edges()
W4n7w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w206'
	)
W4n7w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (1, 4)]
W4n7w206.label_edges()
W4n7w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w207'
	)
W4n7w207.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n7w207.label_edges()
W4n7w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w208'
	)
W4n7w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (1, 4)]
W4n7w208.label_edges()
W4n7w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w209'
	)
W4n7w209.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n7w209.label_edges()
W4n7w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4],
	},
	name = 'W4n7w210'
	)
W4n7w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w210.label_edges()
W4n7w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w211'
	)
W4n7w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w211.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w211.label_edges()
W4n7w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w212'
	)
W4n7w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w212.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w212.label_edges()
W4n7w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w213'
	)
W4n7w213.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w213.label_edges()
W4n7w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w214'
	)
W4n7w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w214.label_edges()
W4n7w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w215'
	)
W4n7w215.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w215.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w215.label_edges()
W4n7w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w216'
	)
W4n7w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w216.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w216.label_edges()
W4n7w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w217'
	)
W4n7w217.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w217.label_edges()
W4n7w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w218'
	)
W4n7w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w218.label_edges()
W4n7w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w219'
	)
W4n7w219.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w219.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n7w219.label_edges()
W4n7w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w220'
	)
W4n7w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w220.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (1, 4)]
W4n7w220.label_edges()
W4n7w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w221'
	)
W4n7w221.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n7w221.label_edges()
W4n7w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w222'
	)
W4n7w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (1, 4)]
W4n7w222.label_edges()
W4n7w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w223'
	)
W4n7w223.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w223.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n7w223.label_edges()
W4n7w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w224'
	)
W4n7w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w224.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (1, 4)]
W4n7w224.label_edges()
W4n7w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w225'
	)
W4n7w225.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n7w225.label_edges()
W4n7w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4],
	},
	name = 'W4n7w226'
	)
W4n7w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w226.label_edges()
W4n7w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w227'
	)
W4n7w227.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w227.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n7w227.label_edges()
W4n7w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w228'
	)
W4n7w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w228.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (1, 4)]
W4n7w228.label_edges()
W4n7w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w229'
	)
W4n7w229.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n7w229.label_edges()
W4n7w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w230'
	)
W4n7w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (1, 4)]
W4n7w230.label_edges()
W4n7w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w231'
	)
W4n7w231.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w231.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n7w231.label_edges()
W4n7w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w232'
	)
W4n7w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w232.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (1, 4)]
W4n7w232.label_edges()
W4n7w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w233'
	)
W4n7w233.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n7w233.label_edges()
W4n7w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w234'
	)
W4n7w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n7w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (1, 4)]
W4n7w234.label_edges()
W4n7w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w235'
	)
W4n7w235.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w235.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (4, 7)]
W4n7w235.label_edges()
W4n7w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w236'
	)
W4n7w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w236.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (1, 4)]
W4n7w236.label_edges()
W4n7w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w237'
	)
W4n7w237.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (4, 6)]
W4n7w237.label_edges()
W4n7w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n7w238'
	)
W4n7w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n7w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (1, 4)]
W4n7w238.label_edges()
W4n7w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w239'
	)
W4n7w239.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w239.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (4, 6)]
W4n7w239.label_edges()
W4n7w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w240'
	)
W4n7w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n7w240.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (1, 4)]
W4n7w240.label_edges()
W4n7w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n7w241'
	)
W4n7w241.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n7w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (4, 5)]
W4n7w241.label_edges()
W4n7w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4]
	},
	name = 'W4n7w242'
	)
W4n7w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w242.label_edges()
W4n7w_list = [W4n7w0, W4n7w1, W4n7w2, W4n7w3, W4n7w4, W4n7w5, W4n7w6, W4n7w7, W4n7w8, W4n7w9, W4n7w10, W4n7w11, W4n7w12, W4n7w13, W4n7w14, W4n7w15, W4n7w16, W4n7w17, W4n7w18, W4n7w19, W4n7w20, W4n7w21, W4n7w22, W4n7w23, W4n7w24, W4n7w25, W4n7w26, W4n7w27, W4n7w28, W4n7w29, W4n7w30, W4n7w31, W4n7w32, W4n7w33, W4n7w34, W4n7w35, W4n7w36, W4n7w37, W4n7w38, W4n7w39, W4n7w40, W4n7w41, W4n7w42, W4n7w43, W4n7w44, W4n7w45, W4n7w46, W4n7w47, W4n7w48, W4n7w49, W4n7w50, W4n7w51, W4n7w52, W4n7w53, W4n7w54, W4n7w55, W4n7w56, W4n7w57, W4n7w58, W4n7w59, W4n7w60, W4n7w61, W4n7w62, W4n7w63, W4n7w64, W4n7w65, W4n7w66, W4n7w67, W4n7w68, W4n7w69, W4n7w70, W4n7w71, W4n7w72, W4n7w73, W4n7w74, W4n7w75, W4n7w76, W4n7w77, W4n7w78, W4n7w79, W4n7w80, W4n7w81, W4n7w82, W4n7w83, W4n7w84, W4n7w85, W4n7w86, W4n7w87, W4n7w88, W4n7w89, W4n7w90, W4n7w91, W4n7w92, W4n7w93, W4n7w94, W4n7w95, W4n7w96, W4n7w97, W4n7w98, W4n7w99, W4n7w100, W4n7w101, W4n7w102, W4n7w103, W4n7w104, W4n7w105, W4n7w106, W4n7w107, W4n7w108, W4n7w109, W4n7w110, W4n7w111, W4n7w112, W4n7w113, W4n7w114, W4n7w115, W4n7w116, W4n7w117, W4n7w118, W4n7w119, W4n7w120, W4n7w121, W4n7w122, W4n7w123, W4n7w124, W4n7w125, W4n7w126, W4n7w127, W4n7w128, W4n7w129, W4n7w130, W4n7w131, W4n7w132, W4n7w133, W4n7w134, W4n7w135, W4n7w136, W4n7w137, W4n7w138, W4n7w139, W4n7w140, W4n7w141, W4n7w142, W4n7w143, W4n7w144, W4n7w145, W4n7w146, W4n7w147, W4n7w148, W4n7w149, W4n7w150, W4n7w151, W4n7w152, W4n7w153, W4n7w154, W4n7w155, W4n7w156, W4n7w157, W4n7w158, W4n7w159, W4n7w160, W4n7w161, W4n7w162, W4n7w163, W4n7w164, W4n7w165, W4n7w166, W4n7w167, W4n7w168, W4n7w169, W4n7w170, W4n7w171, W4n7w172, W4n7w173, W4n7w174, W4n7w175, W4n7w176, W4n7w177, W4n7w178, W4n7w179, W4n7w180, W4n7w181, W4n7w182, W4n7w183, W4n7w184, W4n7w185, W4n7w186, W4n7w187, W4n7w188, W4n7w189, W4n7w190, W4n7w191, W4n7w192, W4n7w193, W4n7w194, W4n7w195, W4n7w196, W4n7w197, W4n7w198, W4n7w199, W4n7w200, W4n7w201, W4n7w202, W4n7w203, W4n7w204, W4n7w205, W4n7w206, W4n7w207, W4n7w208, W4n7w209, W4n7w210, W4n7w211, W4n7w212, W4n7w213, W4n7w214, W4n7w215, W4n7w216, W4n7w217, W4n7w218, W4n7w219, W4n7w220, W4n7w221, W4n7w222, W4n7w223, W4n7w224, W4n7w225, W4n7w226, W4n7w227, W4n7w228, W4n7w229, W4n7w230, W4n7w231, W4n7w232, W4n7w233, W4n7w234, W4n7w235, W4n7w236, W4n7w237, W4n7w238, W4n7w239, W4n7w240, W4n7w241, W4n7w242]
W4n8w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w0'
	)
W4n8w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w0.label_edges()
W4n8w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w1'
	)
W4n8w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w1.label_edges()
W4n8w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w2'
	)
W4n8w2.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w2.label_edges()
W4n8w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w3'
	)
W4n8w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w3.label_edges()
W4n8w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w4'
	)
W4n8w4.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w4.label_edges()
W4n8w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w5'
	)
W4n8w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w5.label_edges()
W4n8w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w6'
	)
W4n8w6.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w6.label_edges()
W4n8w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w7'
	)
W4n8w7.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w7.label_edges()
W4n8w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w8'
	)
W4n8w8.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w8.label_edges()
W4n8w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w9'
	)
W4n8w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w9.label_edges()
W4n8w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w10'
	)
W4n8w10.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w10.label_edges()
W4n8w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w11'
	)
W4n8w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w11.label_edges()
W4n8w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w12'
	)
W4n8w12.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w12.label_edges()
W4n8w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w13'
	)
W4n8w13.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w13.label_edges()
W4n8w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w14'
	)
W4n8w14.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w14.label_edges()
W4n8w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w15'
	)
W4n8w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w15.label_edges()
W4n8w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w16'
	)
W4n8w16.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w16.label_edges()
W4n8w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w17'
	)
W4n8w17.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w17.label_edges()
W4n8w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w18'
	)
W4n8w18.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w18.label_edges()
W4n8w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w19'
	)
W4n8w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w19.label_edges()
W4n8w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w20'
	)
W4n8w20.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w20.label_edges()
W4n8w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w21'
	)
W4n8w21.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w21.label_edges()
W4n8w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w22'
	)
W4n8w22.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w22.label_edges()
W4n8w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w23'
	)
W4n8w23.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w23.label_edges()
W4n8w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w24'
	)
W4n8w24.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w24.label_edges()
W4n8w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w25'
	)
W4n8w25.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w25.label_edges()
W4n8w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w26'
	)
W4n8w26.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (2, 3), (3, 6)]
W4n8w26.label_edges()
W4n8w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w27'
	)
W4n8w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w27.label_edges()
W4n8w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w28'
	)
W4n8w28.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w28.label_edges()
W4n8w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w29'
	)
W4n8w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w29.label_edges()
W4n8w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w30'
	)
W4n8w30.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w30.label_edges()
W4n8w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w31'
	)
W4n8w31.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w31.label_edges()
W4n8w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w32'
	)
W4n8w32.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w32.label_edges()
W4n8w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w33'
	)
W4n8w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w33.label_edges()
W4n8w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w34'
	)
W4n8w34.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w34.label_edges()
W4n8w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w35'
	)
W4n8w35.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w35.label_edges()
W4n8w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w36'
	)
W4n8w36.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w36.label_edges()
W4n8w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w37'
	)
W4n8w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w37.label_edges()
W4n8w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w38'
	)
W4n8w38.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w38.label_edges()
W4n8w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w39'
	)
W4n8w39.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w39.label_edges()
W4n8w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w40'
	)
W4n8w40.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w40.label_edges()
W4n8w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w41'
	)
W4n8w41.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w41.label_edges()
W4n8w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w42'
	)
W4n8w42.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w42.label_edges()
W4n8w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w43'
	)
W4n8w43.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (2, 3), (3, 7)]
W4n8w43.label_edges()
W4n8w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n8w44'
	)
W4n8w44.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 3), (3, 6)]
W4n8w44.label_edges()
W4n8w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w45'
	)
W4n8w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w45.label_edges()
W4n8w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w46'
	)
W4n8w46.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w46.label_edges()
W4n8w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w47'
	)
W4n8w47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w47.label_edges()
W4n8w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w48'
	)
W4n8w48.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w48.label_edges()
W4n8w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w49'
	)
W4n8w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w49.label_edges()
W4n8w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w50'
	)
W4n8w50.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w50.label_edges()
W4n8w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w51'
	)
W4n8w51.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w51.label_edges()
W4n8w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w52'
	)
W4n8w52.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w52.label_edges()
W4n8w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w53'
	)
W4n8w53.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w53.label_edges()
W4n8w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w54'
	)
W4n8w54.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w54.label_edges()
W4n8w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w55'
	)
W4n8w55.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w55.label_edges()
W4n8w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w56'
	)
W4n8w56.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w56.label_edges()
W4n8w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w57'
	)
W4n8w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w57.label_edges()
W4n8w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w58'
	)
W4n8w58.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w58.label_edges()
W4n8w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w59'
	)
W4n8w59.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w59.label_edges()
W4n8w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w60'
	)
W4n8w60.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w60.label_edges()
W4n8w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w61'
	)
W4n8w61.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w61.label_edges()
W4n8w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w62'
	)
W4n8w62.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w62.label_edges()
W4n8w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w63'
	)
W4n8w63.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w63.label_edges()
W4n8w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n8w64'
	)
W4n8w64.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w64.label_edges()
W4n8w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w65'
	)
W4n8w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w65.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w65.label_edges()
W4n8w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w66'
	)
W4n8w66.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w66.label_edges()
W4n8w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w67'
	)
W4n8w67.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w67.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w67.label_edges()
W4n8w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w68'
	)
W4n8w68.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w68.label_edges()
W4n8w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w69'
	)
W4n8w69.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w69.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w69.label_edges()
W4n8w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w70'
	)
W4n8w70.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w70.label_edges()
W4n8w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w71'
	)
W4n8w71.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w71.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w71.label_edges()
W4n8w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n8w72'
	)
W4n8w72.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w72.label_edges()
W4n8w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w73'
	)
W4n8w73.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w73.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w73.label_edges()
W4n8w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w74'
	)
W4n8w74.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w74.label_edges()
W4n8w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w75'
	)
W4n8w75.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w75.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w75.label_edges()
W4n8w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w76'
	)
W4n8w76.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w76.label_edges()
W4n8w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w77'
	)
W4n8w77.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w77.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (2, 3), (3, 7)]
W4n8w77.label_edges()
W4n8w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n8w78'
	)
W4n8w78.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 3), (3, 6)]
W4n8w78.label_edges()
W4n8w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w79'
	)
W4n8w79.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w79.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (2, 3), (3, 6)]
W4n8w79.label_edges()
W4n8w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n8w80'
	)
W4n8w80.incl_verts = [(2, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n8w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3), (3, 5)]
W4n8w80.label_edges()
W4n8w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w81'
	)
W4n8w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w81.label_edges()
W4n8w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w82'
	)
W4n8w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w82.label_edges()
W4n8w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w83'
	)
W4n8w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w83.label_edges()
W4n8w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w84'
	)
W4n8w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w84.label_edges()
W4n8w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w85'
	)
W4n8w85.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w85.label_edges()
W4n8w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w86'
	)
W4n8w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w86.label_edges()
W4n8w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w87'
	)
W4n8w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w87.label_edges()
W4n8w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w88'
	)
W4n8w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w88.label_edges()
W4n8w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w89'
	)
W4n8w89.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w89.label_edges()
W4n8w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w90'
	)
W4n8w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w90.label_edges()
W4n8w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w91'
	)
W4n8w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w91.label_edges()
W4n8w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w92'
	)
W4n8w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w92.label_edges()
W4n8w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w93'
	)
W4n8w93.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w93.label_edges()
W4n8w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w94'
	)
W4n8w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w94.label_edges()
W4n8w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w95'
	)
W4n8w95.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w95.label_edges()
W4n8w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w96'
	)
W4n8w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w96.label_edges()
W4n8w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w97'
	)
W4n8w97.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (3, 7)]
W4n8w97.label_edges()
W4n8w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n8w98'
	)
W4n8w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n8w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (2, 3)]
W4n8w98.label_edges()
W4n8w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w99'
	)
W4n8w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w99.label_edges()
W4n8w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w100'
	)
W4n8w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w100.label_edges()
W4n8w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w101'
	)
W4n8w101.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 8)]
W4n8w101.label_edges()
W4n8w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w102'
	)
W4n8w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3)]
W4n8w102.label_edges()
W4n8w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w103'
	)
W4n8w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w103.label_edges()
W4n8w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w104'
	)
W4n8w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w104.label_edges()
W4n8w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w105'
	)
W4n8w105.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 8)]
W4n8w105.label_edges()
W4n8w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w106'
	)
W4n8w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3)]
W4n8w106.label_edges()
W4n8w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w107'
	)
W4n8w107.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w107.label_edges()
W4n8w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w108'
	)
W4n8w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w108.label_edges()
W4n8w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w109'
	)
W4n8w109.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (3, 7)]
W4n8w109.label_edges()
W4n8w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w110'
	)
W4n8w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3)]
W4n8w110.label_edges()
W4n8w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w111'
	)
W4n8w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w111.label_edges()
W4n8w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w112'
	)
W4n8w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w112.label_edges()
W4n8w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w113'
	)
W4n8w113.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 8)]
W4n8w113.label_edges()
W4n8w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w114'
	)
W4n8w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3)]
W4n8w114.label_edges()
W4n8w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w115'
	)
W4n8w115.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w115.label_edges()
W4n8w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w116'
	)
W4n8w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w116.label_edges()
W4n8w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w117'
	)
W4n8w117.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 7)]
W4n8w117.label_edges()
W4n8w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w118'
	)
W4n8w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (2, 3)]
W4n8w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (2, 3)]
W4n8w118.label_edges()
W4n8w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w119'
	)
W4n8w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 9)]
W4n8w119.label_edges()
W4n8w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w120'
	)
W4n8w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3)]
W4n8w120.label_edges()
W4n8w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w121'
	)
W4n8w121.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 8)]
W4n8w121.label_edges()
W4n8w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w122'
	)
W4n8w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3)]
W4n8w122.label_edges()
W4n8w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w123'
	)
W4n8w123.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w123.label_edges()
W4n8w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w124'
	)
W4n8w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w124.label_edges()
W4n8w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w125'
	)
W4n8w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 7)]
W4n8w125.label_edges()
W4n8w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w126'
	)
W4n8w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (2, 3)]
W4n8w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (2, 3)]
W4n8w126.label_edges()
W4n8w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w127'
	)
W4n8w127.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (3, 8)]
W4n8w127.label_edges()
W4n8w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w128'
	)
W4n8w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (2, 3)]
W4n8w128.label_edges()
W4n8w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w129'
	)
W4n8w129.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (3, 7)]
W4n8w129.label_edges()
W4n8w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w130'
	)
W4n8w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3)]
W4n8w130.label_edges()
W4n8w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w131'
	)
W4n8w131.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (3, 7)]
W4n8w131.label_edges()
W4n8w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n8w132'
	)
W4n8w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n8w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (2, 3)]
W4n8w132.label_edges()
W4n8w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n8w133'
	)
W4n8w133.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (3, 6)]
W4n8w133.label_edges()
W4n8w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w134'
	)
W4n8w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (2, 3)]
W4n8w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (2, 3)]
W4n8w134.label_edges()
W4n8w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w135'
	)
W4n8w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w135.label_edges()
W4n8w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w136'
	)
W4n8w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w136.label_edges()
W4n8w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w137'
	)
W4n8w137.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w137.label_edges()
W4n8w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w138'
	)
W4n8w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w138.label_edges()
W4n8w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w139'
	)
W4n8w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w139.label_edges()
W4n8w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w140'
	)
W4n8w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w140.label_edges()
W4n8w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w141'
	)
W4n8w141.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w141.label_edges()
W4n8w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w142'
	)
W4n8w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w142.label_edges()
W4n8w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w143'
	)
W4n8w143.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w143.label_edges()
W4n8w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w144'
	)
W4n8w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w144.label_edges()
W4n8w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w145'
	)
W4n8w145.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w145.label_edges()
W4n8w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w146'
	)
W4n8w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w146.label_edges()
W4n8w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w147'
	)
W4n8w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w147.label_edges()
W4n8w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w148'
	)
W4n8w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w148.label_edges()
W4n8w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w149'
	)
W4n8w149.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w149.label_edges()
W4n8w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w150'
	)
W4n8w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w150.label_edges()
W4n8w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w151'
	)
W4n8w151.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w151.label_edges()
W4n8w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w152'
	)
W4n8w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w152.label_edges()
W4n8w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n8w153'
	)
W4n8w153.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w153.label_edges()
W4n8w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w154'
	)
W4n8w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w154.label_edges()
W4n8w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w155'
	)
W4n8w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w155.label_edges()
W4n8w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w156'
	)
W4n8w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w156.label_edges()
W4n8w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w157'
	)
W4n8w157.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w157.label_edges()
W4n8w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w158'
	)
W4n8w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w158.label_edges()
W4n8w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w159'
	)
W4n8w159.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w159.label_edges()
W4n8w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w160'
	)
W4n8w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w160.label_edges()
W4n8w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n8w161'
	)
W4n8w161.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w161.label_edges()
W4n8w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w162'
	)
W4n8w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w162.label_edges()
W4n8w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w163'
	)
W4n8w163.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w163.label_edges()
W4n8w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w164'
	)
W4n8w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w164.label_edges()
W4n8w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w165'
	)
W4n8w165.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w165.label_edges()
W4n8w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w166'
	)
W4n8w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w166.label_edges()
W4n8w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w167'
	)
W4n8w167.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 7)]
W4n8w167.label_edges()
W4n8w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n8w168'
	)
W4n8w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n8w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (2, 3)]
W4n8w168.label_edges()
W4n8w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n8w169'
	)
W4n8w169.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 6)]
W4n8w169.label_edges()
W4n8w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n8w170'
	)
W4n8w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n8w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 3)]
W4n8w170.label_edges()
W4n8w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w171'
	)
W4n8w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w171.label_edges()
W4n8w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w172'
	)
W4n8w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w172.label_edges()
W4n8w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w173'
	)
W4n8w173.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 8)]
W4n8w173.label_edges()
W4n8w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w174'
	)
W4n8w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w174.label_edges()
W4n8w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w175'
	)
W4n8w175.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w175.label_edges()
W4n8w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w176'
	)
W4n8w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w176.label_edges()
W4n8w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w177'
	)
W4n8w177.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w177.label_edges()
W4n8w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w178'
	)
W4n8w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w178.label_edges()
W4n8w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w179'
	)
W4n8w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w179.label_edges()
W4n8w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w180'
	)
W4n8w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w180.label_edges()
W4n8w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w181'
	)
W4n8w181.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 8)]
W4n8w181.label_edges()
W4n8w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w182'
	)
W4n8w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w182.label_edges()
W4n8w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w183'
	)
W4n8w183.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w183.label_edges()
W4n8w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w184'
	)
W4n8w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w184.label_edges()
W4n8w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w185'
	)
W4n8w185.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w185.label_edges()
W4n8w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w186'
	)
W4n8w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w186.label_edges()
W4n8w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w187'
	)
W4n8w187.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (3, 8)]
W4n8w187.label_edges()
W4n8w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w188'
	)
W4n8w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (2, 3)]
W4n8w188.label_edges()
W4n8w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w189'
	)
W4n8w189.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (3, 7)]
W4n8w189.label_edges()
W4n8w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w190'
	)
W4n8w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 3)]
W4n8w190.label_edges()
W4n8w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w191'
	)
W4n8w191.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 7)]
W4n8w191.label_edges()
W4n8w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w192'
	)
W4n8w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (2, 3)]
W4n8w192.label_edges()
W4n8w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n8w193'
	)
W4n8w193.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (3, 6)]
W4n8w193.label_edges()
W4n8w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w194'
	)
W4n8w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n8w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 3)]
W4n8w194.label_edges()
W4n8w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w195'
	)
W4n8w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w195.label_edges()
W4n8w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w196'
	)
W4n8w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w196.label_edges()
W4n8w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w197'
	)
W4n8w197.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (3, 8)]
W4n8w197.label_edges()
W4n8w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w198'
	)
W4n8w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w198.label_edges()
W4n8w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w199'
	)
W4n8w199.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w199.label_edges()
W4n8w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w200'
	)
W4n8w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w200.label_edges()
W4n8w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w201'
	)
W4n8w201.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w201.label_edges()
W4n8w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w202'
	)
W4n8w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w202.label_edges()
W4n8w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w203'
	)
W4n8w203.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (3, 8)]
W4n8w203.label_edges()
W4n8w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w204'
	)
W4n8w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (2, 3)]
W4n8w204.label_edges()
W4n8w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n8w205'
	)
W4n8w205.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (3, 7)]
W4n8w205.label_edges()
W4n8w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w206'
	)
W4n8w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 3)]
W4n8w206.label_edges()
W4n8w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w207'
	)
W4n8w207.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (3, 7)]
W4n8w207.label_edges()
W4n8w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w208'
	)
W4n8w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (2, 3)]
W4n8w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (2, 3)]
W4n8w208.label_edges()
W4n8w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n8w209'
	)
W4n8w209.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (3, 6)]
W4n8w209.label_edges()
W4n8w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n8w210'
	)
W4n8w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w210.label_edges()
W4n8w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w211'
	)
W4n8w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w211.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w211.label_edges()
W4n8w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w212'
	)
W4n8w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w212.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w212.label_edges()
W4n8w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w213'
	)
W4n8w213.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (3, 8)]
W4n8w213.label_edges()
W4n8w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w214'
	)
W4n8w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w214.label_edges()
W4n8w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w215'
	)
W4n8w215.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w215.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w215.label_edges()
W4n8w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w216'
	)
W4n8w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w216.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w216.label_edges()
W4n8w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w217'
	)
W4n8w217.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w217.label_edges()
W4n8w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w218'
	)
W4n8w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w218.label_edges()
W4n8w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w219'
	)
W4n8w219.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w219.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 8)]
W4n8w219.label_edges()
W4n8w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w220'
	)
W4n8w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w220.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (2, 3)]
W4n8w220.label_edges()
W4n8w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n8w221'
	)
W4n8w221.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (3, 7)]
W4n8w221.label_edges()
W4n8w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w222'
	)
W4n8w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 3)]
W4n8w222.label_edges()
W4n8w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w223'
	)
W4n8w223.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w223.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 7)]
W4n8w223.label_edges()
W4n8w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w224'
	)
W4n8w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (2, 3)]
W4n8w224.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (2, 3)]
W4n8w224.label_edges()
W4n8w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n8w225'
	)
W4n8w225.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 6)]
W4n8w225.label_edges()
W4n8w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n8w226'
	)
W4n8w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w226.label_edges()
W4n8w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w227'
	)
W4n8w227.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w227.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (3, 8)]
W4n8w227.label_edges()
W4n8w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w228'
	)
W4n8w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w228.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (2, 3)]
W4n8w228.label_edges()
W4n8w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w229'
	)
W4n8w229.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (3, 7)]
W4n8w229.label_edges()
W4n8w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w230'
	)
W4n8w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 3)]
W4n8w230.label_edges()
W4n8w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w231'
	)
W4n8w231.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w231.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 7)]
W4n8w231.label_edges()
W4n8w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w232'
	)
W4n8w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w232.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (2, 3)]
W4n8w232.label_edges()
W4n8w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n8w233'
	)
W4n8w233.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (3, 6)]
W4n8w233.label_edges()
W4n8w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w234'
	)
W4n8w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n8w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 3)]
W4n8w234.label_edges()
W4n8w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w235'
	)
W4n8w235.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w235.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (3, 7)]
W4n8w235.label_edges()
W4n8w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n8w236'
	)
W4n8w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n8w236.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (2, 3)]
W4n8w236.label_edges()
W4n8w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n8w237'
	)
W4n8w237.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (3, 6)]
W4n8w237.label_edges()
W4n8w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n8w238'
	)
W4n8w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n8w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 3)]
W4n8w238.label_edges()
W4n8w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n8w239'
	)
W4n8w239.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w239.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 6)]
W4n8w239.label_edges()
W4n8w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w240'
	)
W4n8w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (2, 3)]
W4n8w240.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (2, 3)]
W4n8w240.label_edges()
W4n8w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[5],
	3:[4, 5],
	},
	name = 'W4n8w241'
	)
W4n8w241.incl_verts = [(2, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n8w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 5)]
W4n8w241.label_edges()
W4n8w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n8w242'
	)
W4n8w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w242.label_edges()
W4n8w_list = [W4n8w0, W4n8w1, W4n8w2, W4n8w3, W4n8w4, W4n8w5, W4n8w6, W4n8w7, W4n8w8, W4n8w9, W4n8w10, W4n8w11, W4n8w12, W4n8w13, W4n8w14, W4n8w15, W4n8w16, W4n8w17, W4n8w18, W4n8w19, W4n8w20, W4n8w21, W4n8w22, W4n8w23, W4n8w24, W4n8w25, W4n8w26, W4n8w27, W4n8w28, W4n8w29, W4n8w30, W4n8w31, W4n8w32, W4n8w33, W4n8w34, W4n8w35, W4n8w36, W4n8w37, W4n8w38, W4n8w39, W4n8w40, W4n8w41, W4n8w42, W4n8w43, W4n8w44, W4n8w45, W4n8w46, W4n8w47, W4n8w48, W4n8w49, W4n8w50, W4n8w51, W4n8w52, W4n8w53, W4n8w54, W4n8w55, W4n8w56, W4n8w57, W4n8w58, W4n8w59, W4n8w60, W4n8w61, W4n8w62, W4n8w63, W4n8w64, W4n8w65, W4n8w66, W4n8w67, W4n8w68, W4n8w69, W4n8w70, W4n8w71, W4n8w72, W4n8w73, W4n8w74, W4n8w75, W4n8w76, W4n8w77, W4n8w78, W4n8w79, W4n8w80, W4n8w81, W4n8w82, W4n8w83, W4n8w84, W4n8w85, W4n8w86, W4n8w87, W4n8w88, W4n8w89, W4n8w90, W4n8w91, W4n8w92, W4n8w93, W4n8w94, W4n8w95, W4n8w96, W4n8w97, W4n8w98, W4n8w99, W4n8w100, W4n8w101, W4n8w102, W4n8w103, W4n8w104, W4n8w105, W4n8w106, W4n8w107, W4n8w108, W4n8w109, W4n8w110, W4n8w111, W4n8w112, W4n8w113, W4n8w114, W4n8w115, W4n8w116, W4n8w117, W4n8w118, W4n8w119, W4n8w120, W4n8w121, W4n8w122, W4n8w123, W4n8w124, W4n8w125, W4n8w126, W4n8w127, W4n8w128, W4n8w129, W4n8w130, W4n8w131, W4n8w132, W4n8w133, W4n8w134, W4n8w135, W4n8w136, W4n8w137, W4n8w138, W4n8w139, W4n8w140, W4n8w141, W4n8w142, W4n8w143, W4n8w144, W4n8w145, W4n8w146, W4n8w147, W4n8w148, W4n8w149, W4n8w150, W4n8w151, W4n8w152, W4n8w153, W4n8w154, W4n8w155, W4n8w156, W4n8w157, W4n8w158, W4n8w159, W4n8w160, W4n8w161, W4n8w162, W4n8w163, W4n8w164, W4n8w165, W4n8w166, W4n8w167, W4n8w168, W4n8w169, W4n8w170, W4n8w171, W4n8w172, W4n8w173, W4n8w174, W4n8w175, W4n8w176, W4n8w177, W4n8w178, W4n8w179, W4n8w180, W4n8w181, W4n8w182, W4n8w183, W4n8w184, W4n8w185, W4n8w186, W4n8w187, W4n8w188, W4n8w189, W4n8w190, W4n8w191, W4n8w192, W4n8w193, W4n8w194, W4n8w195, W4n8w196, W4n8w197, W4n8w198, W4n8w199, W4n8w200, W4n8w201, W4n8w202, W4n8w203, W4n8w204, W4n8w205, W4n8w206, W4n8w207, W4n8w208, W4n8w209, W4n8w210, W4n8w211, W4n8w212, W4n8w213, W4n8w214, W4n8w215, W4n8w216, W4n8w217, W4n8w218, W4n8w219, W4n8w220, W4n8w221, W4n8w222, W4n8w223, W4n8w224, W4n8w225, W4n8w226, W4n8w227, W4n8w228, W4n8w229, W4n8w230, W4n8w231, W4n8w232, W4n8w233, W4n8w234, W4n8w235, W4n8w236, W4n8w237, W4n8w238, W4n8w239, W4n8w240, W4n8w241, W4n8w242]
W4n9w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w0'
	)
W4n9w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w0.label_edges()
W4n9w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w1'
	)
W4n9w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w1.label_edges()
W4n9w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w2'
	)
W4n9w2.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w2.label_edges()
W4n9w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w3'
	)
W4n9w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w3.label_edges()
W4n9w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w4'
	)
W4n9w4.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w4.label_edges()
W4n9w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w5'
	)
W4n9w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w5.label_edges()
W4n9w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w6'
	)
W4n9w6.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w6.label_edges()
W4n9w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w7'
	)
W4n9w7.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w7.label_edges()
W4n9w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w8'
	)
W4n9w8.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w8.label_edges()
W4n9w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w9'
	)
W4n9w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w9.label_edges()
W4n9w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w10'
	)
W4n9w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w10.label_edges()
W4n9w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w11'
	)
W4n9w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w11.label_edges()
W4n9w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w12'
	)
W4n9w12.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w12.label_edges()
W4n9w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w13'
	)
W4n9w13.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w13.label_edges()
W4n9w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w14'
	)
W4n9w14.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w14.label_edges()
W4n9w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w15'
	)
W4n9w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w15.label_edges()
W4n9w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w16'
	)
W4n9w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w16.label_edges()
W4n9w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w17'
	)
W4n9w17.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w17.label_edges()
W4n9w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w18'
	)
W4n9w18.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w18.label_edges()
W4n9w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w19'
	)
W4n9w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w19.label_edges()
W4n9w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w20'
	)
W4n9w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w20.label_edges()
W4n9w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w21'
	)
W4n9w21.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w21.label_edges()
W4n9w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w22'
	)
W4n9w22.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w22.label_edges()
W4n9w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w23'
	)
W4n9w23.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w23.label_edges()
W4n9w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w24'
	)
W4n9w24.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w24.label_edges()
W4n9w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w25'
	)
W4n9w25.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w25.label_edges()
W4n9w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w26'
	)
W4n9w26.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (3, 4), (4, 6)]
W4n9w26.label_edges()
W4n9w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w27'
	)
W4n9w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w27.label_edges()
W4n9w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w28'
	)
W4n9w28.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w28.label_edges()
W4n9w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w29'
	)
W4n9w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w29.label_edges()
W4n9w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w30'
	)
W4n9w30.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w30.label_edges()
W4n9w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w31'
	)
W4n9w31.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w31.label_edges()
W4n9w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w32'
	)
W4n9w32.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w32.label_edges()
W4n9w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w33'
	)
W4n9w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w33.label_edges()
W4n9w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w34'
	)
W4n9w34.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w34.label_edges()
W4n9w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w35'
	)
W4n9w35.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w35.label_edges()
W4n9w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w36'
	)
W4n9w36.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w36.label_edges()
W4n9w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w37'
	)
W4n9w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w37.label_edges()
W4n9w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w38'
	)
W4n9w38.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w38.label_edges()
W4n9w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w39'
	)
W4n9w39.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w39.label_edges()
W4n9w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w40'
	)
W4n9w40.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w40.label_edges()
W4n9w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w41'
	)
W4n9w41.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w41.label_edges()
W4n9w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w42'
	)
W4n9w42.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w42.label_edges()
W4n9w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w43'
	)
W4n9w43.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 4), (4, 7)]
W4n9w43.label_edges()
W4n9w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n9w44'
	)
W4n9w44.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 4), (4, 6)]
W4n9w44.label_edges()
W4n9w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w45'
	)
W4n9w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w45.label_edges()
W4n9w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w46'
	)
W4n9w46.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w46.label_edges()
W4n9w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w47'
	)
W4n9w47.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w47.label_edges()
W4n9w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w48'
	)
W4n9w48.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w48.label_edges()
W4n9w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w49'
	)
W4n9w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w49.label_edges()
W4n9w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w50'
	)
W4n9w50.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w50.label_edges()
W4n9w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w51'
	)
W4n9w51.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w51.label_edges()
W4n9w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w52'
	)
W4n9w52.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w52.label_edges()
W4n9w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w53'
	)
W4n9w53.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w53.label_edges()
W4n9w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w54'
	)
W4n9w54.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w54.label_edges()
W4n9w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w55'
	)
W4n9w55.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w55.label_edges()
W4n9w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w56'
	)
W4n9w56.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w56.label_edges()
W4n9w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w57'
	)
W4n9w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w57.label_edges()
W4n9w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w58'
	)
W4n9w58.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w58.label_edges()
W4n9w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w59'
	)
W4n9w59.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w59.label_edges()
W4n9w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w60'
	)
W4n9w60.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w60.label_edges()
W4n9w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w61'
	)
W4n9w61.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w61.label_edges()
W4n9w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w62'
	)
W4n9w62.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w62.label_edges()
W4n9w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w63'
	)
W4n9w63.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w63.label_edges()
W4n9w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w64'
	)
W4n9w64.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w64.label_edges()
W4n9w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w65'
	)
W4n9w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w65.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w65.label_edges()
W4n9w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w66'
	)
W4n9w66.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w66.label_edges()
W4n9w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w67'
	)
W4n9w67.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w67.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w67.label_edges()
W4n9w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w68'
	)
W4n9w68.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w68.label_edges()
W4n9w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w69'
	)
W4n9w69.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w69.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w69.label_edges()
W4n9w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w70'
	)
W4n9w70.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w70.label_edges()
W4n9w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w71'
	)
W4n9w71.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w71.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w71.label_edges()
W4n9w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w72'
	)
W4n9w72.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w72.label_edges()
W4n9w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w73'
	)
W4n9w73.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w73.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w73.label_edges()
W4n9w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w74'
	)
W4n9w74.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w74.label_edges()
W4n9w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w75'
	)
W4n9w75.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w75.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w75.label_edges()
W4n9w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w76'
	)
W4n9w76.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w76.label_edges()
W4n9w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w77'
	)
W4n9w77.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w77.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (3, 4), (4, 7)]
W4n9w77.label_edges()
W4n9w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n9w78'
	)
W4n9w78.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (3, 4), (4, 6)]
W4n9w78.label_edges()
W4n9w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w79'
	)
W4n9w79.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w79.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 4), (4, 6)]
W4n9w79.label_edges()
W4n9w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n9w80'
	)
W4n9w80.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n9w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4), (4, 5)]
W4n9w80.label_edges()
W4n9w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w81'
	)
W4n9w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w81.label_edges()
W4n9w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w82'
	)
W4n9w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w82.label_edges()
W4n9w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w83'
	)
W4n9w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w83.label_edges()
W4n9w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w84'
	)
W4n9w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w84.label_edges()
W4n9w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w85'
	)
W4n9w85.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w85.label_edges()
W4n9w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w86'
	)
W4n9w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w86.label_edges()
W4n9w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w87'
	)
W4n9w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w87.label_edges()
W4n9w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w88'
	)
W4n9w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w88.label_edges()
W4n9w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w89'
	)
W4n9w89.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w89.label_edges()
W4n9w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w90'
	)
W4n9w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w90.label_edges()
W4n9w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w91'
	)
W4n9w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w91.label_edges()
W4n9w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w92'
	)
W4n9w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w92.label_edges()
W4n9w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w93'
	)
W4n9w93.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w93.label_edges()
W4n9w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w94'
	)
W4n9w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w94.label_edges()
W4n9w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w95'
	)
W4n9w95.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w95.label_edges()
W4n9w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w96'
	)
W4n9w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w96.label_edges()
W4n9w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w97'
	)
W4n9w97.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n9w97.label_edges()
W4n9w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w98'
	)
W4n9w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (3, 4)]
W4n9w98.label_edges()
W4n9w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w99'
	)
W4n9w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w99.label_edges()
W4n9w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w100'
	)
W4n9w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w100.label_edges()
W4n9w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w101'
	)
W4n9w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w101.label_edges()
W4n9w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w102'
	)
W4n9w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w102.label_edges()
W4n9w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w103'
	)
W4n9w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w103.label_edges()
W4n9w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w104'
	)
W4n9w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w104.label_edges()
W4n9w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w105'
	)
W4n9w105.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w105.label_edges()
W4n9w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w106'
	)
W4n9w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w106.label_edges()
W4n9w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w107'
	)
W4n9w107.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w107.label_edges()
W4n9w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w108'
	)
W4n9w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w108.label_edges()
W4n9w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w109'
	)
W4n9w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w109.label_edges()
W4n9w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w110'
	)
W4n9w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w110.label_edges()
W4n9w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w111'
	)
W4n9w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w111.label_edges()
W4n9w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w112'
	)
W4n9w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w112.label_edges()
W4n9w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w113'
	)
W4n9w113.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w113.label_edges()
W4n9w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w114'
	)
W4n9w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w114.label_edges()
W4n9w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w115'
	)
W4n9w115.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w115.label_edges()
W4n9w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w116'
	)
W4n9w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w116.label_edges()
W4n9w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w117'
	)
W4n9w117.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w117.label_edges()
W4n9w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w118'
	)
W4n9w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w118.label_edges()
W4n9w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w119'
	)
W4n9w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w119.label_edges()
W4n9w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w120'
	)
W4n9w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w120.label_edges()
W4n9w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w121'
	)
W4n9w121.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w121.label_edges()
W4n9w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w122'
	)
W4n9w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w122.label_edges()
W4n9w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w123'
	)
W4n9w123.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w123.label_edges()
W4n9w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w124'
	)
W4n9w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w124.label_edges()
W4n9w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w125'
	)
W4n9w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w125.label_edges()
W4n9w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w126'
	)
W4n9w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w126.label_edges()
W4n9w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w127'
	)
W4n9w127.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w127.label_edges()
W4n9w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w128'
	)
W4n9w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w128.label_edges()
W4n9w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w129'
	)
W4n9w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w129.label_edges()
W4n9w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w130'
	)
W4n9w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w130.label_edges()
W4n9w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w131'
	)
W4n9w131.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n9w131.label_edges()
W4n9w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w132'
	)
W4n9w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (3, 4)]
W4n9w132.label_edges()
W4n9w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w133'
	)
W4n9w133.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (4, 6)]
W4n9w133.label_edges()
W4n9w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w134'
	)
W4n9w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n9w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (3, 4)]
W4n9w134.label_edges()
W4n9w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w135'
	)
W4n9w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w135.label_edges()
W4n9w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w136'
	)
W4n9w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w136.label_edges()
W4n9w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w137'
	)
W4n9w137.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w137.label_edges()
W4n9w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w138'
	)
W4n9w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w138.label_edges()
W4n9w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w139'
	)
W4n9w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w139.label_edges()
W4n9w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w140'
	)
W4n9w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w140.label_edges()
W4n9w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w141'
	)
W4n9w141.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w141.label_edges()
W4n9w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w142'
	)
W4n9w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w142.label_edges()
W4n9w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w143'
	)
W4n9w143.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w143.label_edges()
W4n9w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w144'
	)
W4n9w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w144.label_edges()
W4n9w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w145'
	)
W4n9w145.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w145.label_edges()
W4n9w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w146'
	)
W4n9w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w146.label_edges()
W4n9w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w147'
	)
W4n9w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w147.label_edges()
W4n9w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w148'
	)
W4n9w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w148.label_edges()
W4n9w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w149'
	)
W4n9w149.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w149.label_edges()
W4n9w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w150'
	)
W4n9w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w150.label_edges()
W4n9w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w151'
	)
W4n9w151.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w151.label_edges()
W4n9w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w152'
	)
W4n9w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w152.label_edges()
W4n9w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w153'
	)
W4n9w153.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w153.label_edges()
W4n9w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w154'
	)
W4n9w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w154.label_edges()
W4n9w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w155'
	)
W4n9w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w155.label_edges()
W4n9w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w156'
	)
W4n9w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w156.label_edges()
W4n9w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w157'
	)
W4n9w157.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w157.label_edges()
W4n9w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w158'
	)
W4n9w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w158.label_edges()
W4n9w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w159'
	)
W4n9w159.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w159.label_edges()
W4n9w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w160'
	)
W4n9w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w160.label_edges()
W4n9w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w161'
	)
W4n9w161.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w161.label_edges()
W4n9w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w162'
	)
W4n9w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w162.label_edges()
W4n9w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w163'
	)
W4n9w163.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w163.label_edges()
W4n9w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w164'
	)
W4n9w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w164.label_edges()
W4n9w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w165'
	)
W4n9w165.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w165.label_edges()
W4n9w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w166'
	)
W4n9w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w166.label_edges()
W4n9w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w167'
	)
W4n9w167.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (4, 7)]
W4n9w167.label_edges()
W4n9w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w168'
	)
W4n9w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 4)]
W4n9w168.label_edges()
W4n9w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n9w169'
	)
W4n9w169.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (4, 6)]
W4n9w169.label_edges()
W4n9w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n9w170'
	)
W4n9w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n9w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 4)]
W4n9w170.label_edges()
W4n9w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w171'
	)
W4n9w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w171.label_edges()
W4n9w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w172'
	)
W4n9w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w172.label_edges()
W4n9w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w173'
	)
W4n9w173.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w173.label_edges()
W4n9w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w174'
	)
W4n9w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w174.label_edges()
W4n9w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w175'
	)
W4n9w175.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w175.label_edges()
W4n9w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w176'
	)
W4n9w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w176.label_edges()
W4n9w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w177'
	)
W4n9w177.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w177.label_edges()
W4n9w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w178'
	)
W4n9w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w178.label_edges()
W4n9w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w179'
	)
W4n9w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w179.label_edges()
W4n9w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w180'
	)
W4n9w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w180.label_edges()
W4n9w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w181'
	)
W4n9w181.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w181.label_edges()
W4n9w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w182'
	)
W4n9w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w182.label_edges()
W4n9w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w183'
	)
W4n9w183.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w183.label_edges()
W4n9w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w184'
	)
W4n9w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w184.label_edges()
W4n9w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w185'
	)
W4n9w185.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w185.label_edges()
W4n9w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w186'
	)
W4n9w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w186.label_edges()
W4n9w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w187'
	)
W4n9w187.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n9w187.label_edges()
W4n9w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w188'
	)
W4n9w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (3, 4)]
W4n9w188.label_edges()
W4n9w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w189'
	)
W4n9w189.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n9w189.label_edges()
W4n9w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w190'
	)
W4n9w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (3, 4)]
W4n9w190.label_edges()
W4n9w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w191'
	)
W4n9w191.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n9w191.label_edges()
W4n9w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w192'
	)
W4n9w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 4)]
W4n9w192.label_edges()
W4n9w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w193'
	)
W4n9w193.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n9w193.label_edges()
W4n9w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w194'
	)
W4n9w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (3, 4)]
W4n9w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (3, 4)]
W4n9w194.label_edges()
W4n9w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w195'
	)
W4n9w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w195.label_edges()
W4n9w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w196'
	)
W4n9w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w196.label_edges()
W4n9w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w197'
	)
W4n9w197.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w197.label_edges()
W4n9w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w198'
	)
W4n9w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w198.label_edges()
W4n9w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w199'
	)
W4n9w199.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w199.label_edges()
W4n9w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w200'
	)
W4n9w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w200.label_edges()
W4n9w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w201'
	)
W4n9w201.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w201.label_edges()
W4n9w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w202'
	)
W4n9w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w202.label_edges()
W4n9w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w203'
	)
W4n9w203.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n9w203.label_edges()
W4n9w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w204'
	)
W4n9w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (3, 4)]
W4n9w204.label_edges()
W4n9w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w205'
	)
W4n9w205.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n9w205.label_edges()
W4n9w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w206'
	)
W4n9w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (3, 4)]
W4n9w206.label_edges()
W4n9w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w207'
	)
W4n9w207.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n9w207.label_edges()
W4n9w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w208'
	)
W4n9w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (3, 4)]
W4n9w208.label_edges()
W4n9w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n9w209'
	)
W4n9w209.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n9w209.label_edges()
W4n9w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n9w210'
	)
W4n9w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w210.label_edges()
W4n9w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w211'
	)
W4n9w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w211.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w211.label_edges()
W4n9w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w212'
	)
W4n9w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w212.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w212.label_edges()
W4n9w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w213'
	)
W4n9w213.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w213.label_edges()
W4n9w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w214'
	)
W4n9w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w214.label_edges()
W4n9w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w215'
	)
W4n9w215.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w215.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w215.label_edges()
W4n9w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w216'
	)
W4n9w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w216.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w216.label_edges()
W4n9w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w217'
	)
W4n9w217.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w217.label_edges()
W4n9w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w218'
	)
W4n9w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w218.label_edges()
W4n9w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w219'
	)
W4n9w219.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w219.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n9w219.label_edges()
W4n9w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w220'
	)
W4n9w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w220.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 4)]
W4n9w220.label_edges()
W4n9w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w221'
	)
W4n9w221.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n9w221.label_edges()
W4n9w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w222'
	)
W4n9w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (3, 4)]
W4n9w222.label_edges()
W4n9w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w223'
	)
W4n9w223.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w223.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n9w223.label_edges()
W4n9w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w224'
	)
W4n9w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w224.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 4)]
W4n9w224.label_edges()
W4n9w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n9w225'
	)
W4n9w225.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n9w225.label_edges()
W4n9w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n9w226'
	)
W4n9w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w226.label_edges()
W4n9w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w227'
	)
W4n9w227.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w227.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n9w227.label_edges()
W4n9w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w228'
	)
W4n9w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w228.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (3, 4)]
W4n9w228.label_edges()
W4n9w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w229'
	)
W4n9w229.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n9w229.label_edges()
W4n9w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w230'
	)
W4n9w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (3, 4)]
W4n9w230.label_edges()
W4n9w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w231'
	)
W4n9w231.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w231.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n9w231.label_edges()
W4n9w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w232'
	)
W4n9w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w232.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 4)]
W4n9w232.label_edges()
W4n9w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w233'
	)
W4n9w233.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n9w233.label_edges()
W4n9w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w234'
	)
W4n9w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (3, 4)]
W4n9w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (3, 4)]
W4n9w234.label_edges()
W4n9w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w235'
	)
W4n9w235.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w235.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (4, 7)]
W4n9w235.label_edges()
W4n9w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w236'
	)
W4n9w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w236.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (3, 4)]
W4n9w236.label_edges()
W4n9w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n9w237'
	)
W4n9w237.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (4, 6)]
W4n9w237.label_edges()
W4n9w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n9w238'
	)
W4n9w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n9w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (3, 4)]
W4n9w238.label_edges()
W4n9w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w239'
	)
W4n9w239.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w239.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (4, 6)]
W4n9w239.label_edges()
W4n9w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w240'
	)
W4n9w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n9w240.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 4)]
W4n9w240.label_edges()
W4n9w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[5],
	4:[5]
	},
	name = 'W4n9w241'
	)
W4n9w241.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n9w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (4, 5)]
W4n9w241.label_edges()
W4n9w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n9w242'
	)
W4n9w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w242.label_edges()
W4n9w_list = [W4n9w0, W4n9w1, W4n9w2, W4n9w3, W4n9w4, W4n9w5, W4n9w6, W4n9w7, W4n9w8, W4n9w9, W4n9w10, W4n9w11, W4n9w12, W4n9w13, W4n9w14, W4n9w15, W4n9w16, W4n9w17, W4n9w18, W4n9w19, W4n9w20, W4n9w21, W4n9w22, W4n9w23, W4n9w24, W4n9w25, W4n9w26, W4n9w27, W4n9w28, W4n9w29, W4n9w30, W4n9w31, W4n9w32, W4n9w33, W4n9w34, W4n9w35, W4n9w36, W4n9w37, W4n9w38, W4n9w39, W4n9w40, W4n9w41, W4n9w42, W4n9w43, W4n9w44, W4n9w45, W4n9w46, W4n9w47, W4n9w48, W4n9w49, W4n9w50, W4n9w51, W4n9w52, W4n9w53, W4n9w54, W4n9w55, W4n9w56, W4n9w57, W4n9w58, W4n9w59, W4n9w60, W4n9w61, W4n9w62, W4n9w63, W4n9w64, W4n9w65, W4n9w66, W4n9w67, W4n9w68, W4n9w69, W4n9w70, W4n9w71, W4n9w72, W4n9w73, W4n9w74, W4n9w75, W4n9w76, W4n9w77, W4n9w78, W4n9w79, W4n9w80, W4n9w81, W4n9w82, W4n9w83, W4n9w84, W4n9w85, W4n9w86, W4n9w87, W4n9w88, W4n9w89, W4n9w90, W4n9w91, W4n9w92, W4n9w93, W4n9w94, W4n9w95, W4n9w96, W4n9w97, W4n9w98, W4n9w99, W4n9w100, W4n9w101, W4n9w102, W4n9w103, W4n9w104, W4n9w105, W4n9w106, W4n9w107, W4n9w108, W4n9w109, W4n9w110, W4n9w111, W4n9w112, W4n9w113, W4n9w114, W4n9w115, W4n9w116, W4n9w117, W4n9w118, W4n9w119, W4n9w120, W4n9w121, W4n9w122, W4n9w123, W4n9w124, W4n9w125, W4n9w126, W4n9w127, W4n9w128, W4n9w129, W4n9w130, W4n9w131, W4n9w132, W4n9w133, W4n9w134, W4n9w135, W4n9w136, W4n9w137, W4n9w138, W4n9w139, W4n9w140, W4n9w141, W4n9w142, W4n9w143, W4n9w144, W4n9w145, W4n9w146, W4n9w147, W4n9w148, W4n9w149, W4n9w150, W4n9w151, W4n9w152, W4n9w153, W4n9w154, W4n9w155, W4n9w156, W4n9w157, W4n9w158, W4n9w159, W4n9w160, W4n9w161, W4n9w162, W4n9w163, W4n9w164, W4n9w165, W4n9w166, W4n9w167, W4n9w168, W4n9w169, W4n9w170, W4n9w171, W4n9w172, W4n9w173, W4n9w174, W4n9w175, W4n9w176, W4n9w177, W4n9w178, W4n9w179, W4n9w180, W4n9w181, W4n9w182, W4n9w183, W4n9w184, W4n9w185, W4n9w186, W4n9w187, W4n9w188, W4n9w189, W4n9w190, W4n9w191, W4n9w192, W4n9w193, W4n9w194, W4n9w195, W4n9w196, W4n9w197, W4n9w198, W4n9w199, W4n9w200, W4n9w201, W4n9w202, W4n9w203, W4n9w204, W4n9w205, W4n9w206, W4n9w207, W4n9w208, W4n9w209, W4n9w210, W4n9w211, W4n9w212, W4n9w213, W4n9w214, W4n9w215, W4n9w216, W4n9w217, W4n9w218, W4n9w219, W4n9w220, W4n9w221, W4n9w222, W4n9w223, W4n9w224, W4n9w225, W4n9w226, W4n9w227, W4n9w228, W4n9w229, W4n9w230, W4n9w231, W4n9w232, W4n9w233, W4n9w234, W4n9w235, W4n9w236, W4n9w237, W4n9w238, W4n9w239, W4n9w240, W4n9w241, W4n9w242]
W4n11w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w0'
	)
W4n11w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w0.label_edges()
W4n11w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w1'
	)
W4n11w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w1.label_edges()
W4n11w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w2'
	)
W4n11w2.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w2.label_edges()
W4n11w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w3'
	)
W4n11w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w3.label_edges()
W4n11w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w4'
	)
W4n11w4.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w4.label_edges()
W4n11w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w5'
	)
W4n11w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w5.label_edges()
W4n11w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w6'
	)
W4n11w6.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w6.label_edges()
W4n11w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w7'
	)
W4n11w7.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w7.label_edges()
W4n11w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w8'
	)
W4n11w8.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w8.label_edges()
W4n11w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w9'
	)
W4n11w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w9.label_edges()
W4n11w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w10'
	)
W4n11w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w10.label_edges()
W4n11w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w11'
	)
W4n11w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w11.label_edges()
W4n11w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w12'
	)
W4n11w12.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w12.label_edges()
W4n11w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w13'
	)
W4n11w13.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w13.label_edges()
W4n11w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w14'
	)
W4n11w14.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w14.label_edges()
W4n11w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w15'
	)
W4n11w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w15.label_edges()
W4n11w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w16'
	)
W4n11w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w16.label_edges()
W4n11w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w17'
	)
W4n11w17.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w17.label_edges()
W4n11w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w18'
	)
W4n11w18.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w18.label_edges()
W4n11w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w19'
	)
W4n11w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w19.label_edges()
W4n11w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w20'
	)
W4n11w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w20.label_edges()
W4n11w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w21'
	)
W4n11w21.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w21.label_edges()
W4n11w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w22'
	)
W4n11w22.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w22.label_edges()
W4n11w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w23'
	)
W4n11w23.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w23.label_edges()
W4n11w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w24'
	)
W4n11w24.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w24.label_edges()
W4n11w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w25'
	)
W4n11w25.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w25.label_edges()
W4n11w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n11w26'
	)
W4n11w26.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (4, 5), (3, 4), (4, 6)]
W4n11w26.label_edges()
W4n11w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w27'
	)
W4n11w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w27.label_edges()
W4n11w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w28'
	)
W4n11w28.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w28.label_edges()
W4n11w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w29'
	)
W4n11w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w29.label_edges()
W4n11w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w30'
	)
W4n11w30.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w30.label_edges()
W4n11w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w31'
	)
W4n11w31.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w31.label_edges()
W4n11w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w32'
	)
W4n11w32.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w32.label_edges()
W4n11w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w33'
	)
W4n11w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w33.label_edges()
W4n11w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w34'
	)
W4n11w34.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w34.label_edges()
W4n11w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w35'
	)
W4n11w35.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w35.label_edges()
W4n11w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w36'
	)
W4n11w36.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w36.label_edges()
W4n11w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w37'
	)
W4n11w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w37.label_edges()
W4n11w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w38'
	)
W4n11w38.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w38.label_edges()
W4n11w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w39'
	)
W4n11w39.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w39.label_edges()
W4n11w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w40'
	)
W4n11w40.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w40.label_edges()
W4n11w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w41'
	)
W4n11w41.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w41.label_edges()
W4n11w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w42'
	)
W4n11w42.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w42.label_edges()
W4n11w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w43'
	)
W4n11w43.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (3, 4), (4, 7)]
W4n11w43.label_edges()
W4n11w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n11w44'
	)
W4n11w44.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (3, 4), (4, 6)]
W4n11w44.label_edges()
W4n11w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w45'
	)
W4n11w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w45.label_edges()
W4n11w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w46'
	)
W4n11w46.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w46.label_edges()
W4n11w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w47'
	)
W4n11w47.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w47.label_edges()
W4n11w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w48'
	)
W4n11w48.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w48.label_edges()
W4n11w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w49'
	)
W4n11w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w49.label_edges()
W4n11w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w50'
	)
W4n11w50.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w50.label_edges()
W4n11w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w51'
	)
W4n11w51.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w51.label_edges()
W4n11w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w52'
	)
W4n11w52.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w52.label_edges()
W4n11w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w53'
	)
W4n11w53.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w53.label_edges()
W4n11w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w54'
	)
W4n11w54.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w54.label_edges()
W4n11w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w55'
	)
W4n11w55.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w55.label_edges()
W4n11w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w56'
	)
W4n11w56.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w56.label_edges()
W4n11w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w57'
	)
W4n11w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w57.label_edges()
W4n11w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w58'
	)
W4n11w58.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w58.label_edges()
W4n11w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w59'
	)
W4n11w59.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w59.label_edges()
W4n11w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w60'
	)
W4n11w60.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w60.label_edges()
W4n11w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w61'
	)
W4n11w61.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w61.label_edges()
W4n11w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w62'
	)
W4n11w62.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w62.label_edges()
W4n11w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w63'
	)
W4n11w63.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w63.label_edges()
W4n11w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w64'
	)
W4n11w64.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w64.label_edges()
W4n11w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w65'
	)
W4n11w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w65.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w65.label_edges()
W4n11w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w66'
	)
W4n11w66.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w66.label_edges()
W4n11w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w67'
	)
W4n11w67.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w67.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w67.label_edges()
W4n11w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w68'
	)
W4n11w68.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w68.label_edges()
W4n11w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w69'
	)
W4n11w69.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w69.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w69.label_edges()
W4n11w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w70'
	)
W4n11w70.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w70.label_edges()
W4n11w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w71'
	)
W4n11w71.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w71.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w71.label_edges()
W4n11w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w72'
	)
W4n11w72.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w72.label_edges()
W4n11w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w73'
	)
W4n11w73.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w73.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w73.label_edges()
W4n11w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w74'
	)
W4n11w74.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w74.label_edges()
W4n11w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w75'
	)
W4n11w75.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w75.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w75.label_edges()
W4n11w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w76'
	)
W4n11w76.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w76.label_edges()
W4n11w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w77'
	)
W4n11w77.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w77.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (3, 4), (4, 7)]
W4n11w77.label_edges()
W4n11w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n11w78'
	)
W4n11w78.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (3, 4), (4, 6)]
W4n11w78.label_edges()
W4n11w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n11w79'
	)
W4n11w79.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w79.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (3, 4), (4, 6)]
W4n11w79.label_edges()
W4n11w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n11w80'
	)
W4n11w80.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n11w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4), (4, 5)]
W4n11w80.label_edges()
W4n11w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w81'
	)
W4n11w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w81.label_edges()
W4n11w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w82'
	)
W4n11w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w82.label_edges()
W4n11w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w83'
	)
W4n11w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w83.label_edges()
W4n11w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w84'
	)
W4n11w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w84.label_edges()
W4n11w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w85'
	)
W4n11w85.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w85.label_edges()
W4n11w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w86'
	)
W4n11w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w86.label_edges()
W4n11w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w87'
	)
W4n11w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w87.label_edges()
W4n11w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w88'
	)
W4n11w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w88.label_edges()
W4n11w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w89'
	)
W4n11w89.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w89.label_edges()
W4n11w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w90'
	)
W4n11w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w90.label_edges()
W4n11w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w91'
	)
W4n11w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w91.label_edges()
W4n11w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w92'
	)
W4n11w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w92.label_edges()
W4n11w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w93'
	)
W4n11w93.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w93.label_edges()
W4n11w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w94'
	)
W4n11w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w94.label_edges()
W4n11w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w95'
	)
W4n11w95.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w95.label_edges()
W4n11w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w96'
	)
W4n11w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w96.label_edges()
W4n11w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[5, 7],
	4:[6, 7],
	},
	name = 'W4n11w97'
	)
W4n11w97.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6), (4, 7)]
W4n11w97.label_edges()
W4n11w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[4, 5, 4],
	4:[6],
	},
	name = 'W4n11w98'
	)
W4n11w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n11w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6), (3, 4)]
W4n11w98.label_edges()
W4n11w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w99'
	)
W4n11w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w99.label_edges()
W4n11w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w100'
	)
W4n11w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w100.label_edges()
W4n11w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w101'
	)
W4n11w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (4, 8)]
W4n11w101.label_edges()
W4n11w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w102'
	)
W4n11w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4)]
W4n11w102.label_edges()
W4n11w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w103'
	)
W4n11w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w103.label_edges()
W4n11w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w104'
	)
W4n11w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w104.label_edges()
W4n11w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w105'
	)
W4n11w105.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (4, 8)]
W4n11w105.label_edges()
W4n11w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w106'
	)
W4n11w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4)]
W4n11w106.label_edges()
W4n11w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w107'
	)
W4n11w107.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w107.label_edges()
W4n11w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w108'
	)
W4n11w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w108.label_edges()
W4n11w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w109'
	)
W4n11w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (4, 6), (4, 7)]
W4n11w109.label_edges()
W4n11w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w110'
	)
W4n11w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4)]
W4n11w110.label_edges()
W4n11w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w111'
	)
W4n11w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w111.label_edges()
W4n11w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w112'
	)
W4n11w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w112.label_edges()
W4n11w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w113'
	)
W4n11w113.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (4, 8)]
W4n11w113.label_edges()
W4n11w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w114'
	)
W4n11w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4)]
W4n11w114.label_edges()
W4n11w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w115'
	)
W4n11w115.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w115.label_edges()
W4n11w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w116'
	)
W4n11w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w116.label_edges()
W4n11w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w117'
	)
W4n11w117.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (4, 7)]
W4n11w117.label_edges()
W4n11w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w118'
	)
W4n11w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n11w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (3, 4)]
W4n11w118.label_edges()
W4n11w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w119'
	)
W4n11w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (4, 9)]
W4n11w119.label_edges()
W4n11w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w120'
	)
W4n11w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4)]
W4n11w120.label_edges()
W4n11w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w121'
	)
W4n11w121.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (4, 8)]
W4n11w121.label_edges()
W4n11w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w122'
	)
W4n11w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4)]
W4n11w122.label_edges()
W4n11w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w123'
	)
W4n11w123.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w123.label_edges()
W4n11w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w124'
	)
W4n11w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w124.label_edges()
W4n11w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w125'
	)
W4n11w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (4, 7)]
W4n11w125.label_edges()
W4n11w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w126'
	)
W4n11w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n11w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (3, 4)]
W4n11w126.label_edges()
W4n11w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w127'
	)
W4n11w127.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (4, 7), (4, 8)]
W4n11w127.label_edges()
W4n11w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w128'
	)
W4n11w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (4, 7), (3, 4)]
W4n11w128.label_edges()
W4n11w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w129'
	)
W4n11w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (4, 6), (4, 7)]
W4n11w129.label_edges()
W4n11w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w130'
	)
W4n11w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4)]
W4n11w130.label_edges()
W4n11w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[5, 7],
	4:[6, 7],
	},
	name = 'W4n11w131'
	)
W4n11w131.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (4, 6), (4, 7)]
W4n11w131.label_edges()
W4n11w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[4, 5, 4],
	4:[6],
	},
	name = 'W4n11w132'
	)
W4n11w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n11w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (4, 6), (3, 4)]
W4n11w132.label_edges()
W4n11w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n11w133'
	)
W4n11w133.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (4, 5), (4, 6)]
W4n11w133.label_edges()
W4n11w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n11w134'
	)
W4n11w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n11w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (4, 5), (3, 4)]
W4n11w134.label_edges()
W4n11w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w135'
	)
W4n11w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w135.label_edges()
W4n11w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w136'
	)
W4n11w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w136.label_edges()
W4n11w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w137'
	)
W4n11w137.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w137.label_edges()
W4n11w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w138'
	)
W4n11w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w138.label_edges()
W4n11w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w139'
	)
W4n11w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w139.label_edges()
W4n11w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w140'
	)
W4n11w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w140.label_edges()
W4n11w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w141'
	)
W4n11w141.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w141.label_edges()
W4n11w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w142'
	)
W4n11w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w142.label_edges()
W4n11w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w143'
	)
W4n11w143.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w143.label_edges()
W4n11w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w144'
	)
W4n11w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w144.label_edges()
W4n11w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w145'
	)
W4n11w145.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w145.label_edges()
W4n11w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w146'
	)
W4n11w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w146.label_edges()
W4n11w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w147'
	)
W4n11w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w147.label_edges()
W4n11w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w148'
	)
W4n11w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w148.label_edges()
W4n11w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w149'
	)
W4n11w149.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w149.label_edges()
W4n11w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w150'
	)
W4n11w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w150.label_edges()
W4n11w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w151'
	)
W4n11w151.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w151.label_edges()
W4n11w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w152'
	)
W4n11w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w152.label_edges()
W4n11w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w153'
	)
W4n11w153.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w153.label_edges()
W4n11w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w154'
	)
W4n11w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w154.label_edges()
W4n11w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w155'
	)
W4n11w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w155.label_edges()
W4n11w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w156'
	)
W4n11w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w156.label_edges()
W4n11w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w157'
	)
W4n11w157.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w157.label_edges()
W4n11w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w158'
	)
W4n11w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w158.label_edges()
W4n11w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w159'
	)
W4n11w159.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w159.label_edges()
W4n11w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w160'
	)
W4n11w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w160.label_edges()
W4n11w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w161'
	)
W4n11w161.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w161.label_edges()
W4n11w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w162'
	)
W4n11w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w162.label_edges()
W4n11w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w163'
	)
W4n11w163.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w163.label_edges()
W4n11w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w164'
	)
W4n11w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w164.label_edges()
W4n11w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w165'
	)
W4n11w165.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w165.label_edges()
W4n11w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w166'
	)
W4n11w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w166.label_edges()
W4n11w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[5, 7],
	4:[6, 7],
	},
	name = 'W4n11w167'
	)
W4n11w167.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (4, 7)]
W4n11w167.label_edges()
W4n11w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 4],
	4:[6],
	},
	name = 'W4n11w168'
	)
W4n11w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n11w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (3, 4)]
W4n11w168.label_edges()
W4n11w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n11w169'
	)
W4n11w169.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6)]
W4n11w169.label_edges()
W4n11w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n11w170'
	)
W4n11w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n11w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (3, 4)]
W4n11w170.label_edges()
W4n11w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w171'
	)
W4n11w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w171.label_edges()
W4n11w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w172'
	)
W4n11w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w172.label_edges()
W4n11w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w173'
	)
W4n11w173.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8)]
W4n11w173.label_edges()
W4n11w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w174'
	)
W4n11w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w174.label_edges()
W4n11w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w175'
	)
W4n11w175.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w175.label_edges()
W4n11w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w176'
	)
W4n11w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w176.label_edges()
W4n11w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w177'
	)
W4n11w177.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w177.label_edges()
W4n11w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w178'
	)
W4n11w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w178.label_edges()
W4n11w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w179'
	)
W4n11w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w179.label_edges()
W4n11w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w180'
	)
W4n11w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w180.label_edges()
W4n11w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w181'
	)
W4n11w181.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8)]
W4n11w181.label_edges()
W4n11w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w182'
	)
W4n11w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w182.label_edges()
W4n11w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w183'
	)
W4n11w183.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w183.label_edges()
W4n11w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w184'
	)
W4n11w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w184.label_edges()
W4n11w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w185'
	)
W4n11w185.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w185.label_edges()
W4n11w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w186'
	)
W4n11w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w186.label_edges()
W4n11w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w187'
	)
W4n11w187.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (4, 8)]
W4n11w187.label_edges()
W4n11w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w188'
	)
W4n11w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (3, 4)]
W4n11w188.label_edges()
W4n11w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w189'
	)
W4n11w189.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (4, 7)]
W4n11w189.label_edges()
W4n11w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w190'
	)
W4n11w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (3, 4)]
W4n11w190.label_edges()
W4n11w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w191'
	)
W4n11w191.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (4, 7)]
W4n11w191.label_edges()
W4n11w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w192'
	)
W4n11w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (3, 4)]
W4n11w192.label_edges()
W4n11w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n11w193'
	)
W4n11w193.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (4, 6)]
W4n11w193.label_edges()
W4n11w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n11w194'
	)
W4n11w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 4), (3, 4)]
W4n11w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (3, 4)]
W4n11w194.label_edges()
W4n11w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w195'
	)
W4n11w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w195.label_edges()
W4n11w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w196'
	)
W4n11w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w196.label_edges()
W4n11w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w197'
	)
W4n11w197.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (4, 8)]
W4n11w197.label_edges()
W4n11w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w198'
	)
W4n11w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w198.label_edges()
W4n11w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w199'
	)
W4n11w199.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w199.label_edges()
W4n11w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w200'
	)
W4n11w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w200.label_edges()
W4n11w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w201'
	)
W4n11w201.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w201.label_edges()
W4n11w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w202'
	)
W4n11w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w202.label_edges()
W4n11w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w203'
	)
W4n11w203.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (4, 8)]
W4n11w203.label_edges()
W4n11w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w204'
	)
W4n11w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (3, 4)]
W4n11w204.label_edges()
W4n11w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w205'
	)
W4n11w205.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (4, 7)]
W4n11w205.label_edges()
W4n11w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w206'
	)
W4n11w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (3, 4)]
W4n11w206.label_edges()
W4n11w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w207'
	)
W4n11w207.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (4, 7)]
W4n11w207.label_edges()
W4n11w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w208'
	)
W4n11w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n11w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (3, 4)]
W4n11w208.label_edges()
W4n11w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n11w209'
	)
W4n11w209.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (4, 6)]
W4n11w209.label_edges()
W4n11w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n11w210'
	)
W4n11w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w210.label_edges()
W4n11w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w211'
	)
W4n11w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w211.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w211.label_edges()
W4n11w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w212'
	)
W4n11w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w212.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w212.label_edges()
W4n11w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w213'
	)
W4n11w213.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (4, 8)]
W4n11w213.label_edges()
W4n11w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w214'
	)
W4n11w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w214.label_edges()
W4n11w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w215'
	)
W4n11w215.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w215.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w215.label_edges()
W4n11w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w216'
	)
W4n11w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w216.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w216.label_edges()
W4n11w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w217'
	)
W4n11w217.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w217.label_edges()
W4n11w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w218'
	)
W4n11w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w218.label_edges()
W4n11w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w219'
	)
W4n11w219.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w219.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (4, 8)]
W4n11w219.label_edges()
W4n11w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w220'
	)
W4n11w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w220.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (3, 4)]
W4n11w220.label_edges()
W4n11w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w221'
	)
W4n11w221.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (4, 7)]
W4n11w221.label_edges()
W4n11w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w222'
	)
W4n11w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (3, 4)]
W4n11w222.label_edges()
W4n11w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w223'
	)
W4n11w223.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w223.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (4, 7)]
W4n11w223.label_edges()
W4n11w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w224'
	)
W4n11w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n11w224.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (3, 4)]
W4n11w224.label_edges()
W4n11w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n11w225'
	)
W4n11w225.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6)]
W4n11w225.label_edges()
W4n11w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n11w226'
	)
W4n11w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w226.label_edges()
W4n11w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w227'
	)
W4n11w227.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w227.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (4, 8)]
W4n11w227.label_edges()
W4n11w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w228'
	)
W4n11w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w228.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (3, 4)]
W4n11w228.label_edges()
W4n11w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w229'
	)
W4n11w229.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (4, 7)]
W4n11w229.label_edges()
W4n11w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w230'
	)
W4n11w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (3, 4)]
W4n11w230.label_edges()
W4n11w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w231'
	)
W4n11w231.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w231.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (4, 7)]
W4n11w231.label_edges()
W4n11w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w232'
	)
W4n11w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w232.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (3, 4)]
W4n11w232.label_edges()
W4n11w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n11w233'
	)
W4n11w233.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (4, 6)]
W4n11w233.label_edges()
W4n11w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n11w234'
	)
W4n11w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 4), (3, 4)]
W4n11w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (3, 4)]
W4n11w234.label_edges()
W4n11w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[5, 7],
	4:[6, 7],
	},
	name = 'W4n11w235'
	)
W4n11w235.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w235.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (4, 7)]
W4n11w235.label_edges()
W4n11w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 4],
	4:[6],
	},
	name = 'W4n11w236'
	)
W4n11w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n11w236.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (3, 4)]
W4n11w236.label_edges()
W4n11w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n11w237'
	)
W4n11w237.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (4, 6)]
W4n11w237.label_edges()
W4n11w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n11w238'
	)
W4n11w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n11w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (3, 4)]
W4n11w238.label_edges()
W4n11w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n11w239'
	)
W4n11w239.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w239.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (4, 6)]
W4n11w239.label_edges()
W4n11w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n11w240'
	)
W4n11w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n11w240.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (3, 4)]
W4n11w240.label_edges()
W4n11w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 4],
	2:[3],
	3:[5],
	4:[5]
	},
	name = 'W4n11w241'
	)
W4n11w241.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n11w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (4, 5)]
W4n11w241.label_edges()
W4n11w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 4],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n11w242'
	)
W4n11w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w242.label_edges()
W4n11w_list = [W4n11w0, W4n11w1, W4n11w2, W4n11w3, W4n11w4, W4n11w5, W4n11w6, W4n11w7, W4n11w8, W4n11w9, W4n11w10, W4n11w11, W4n11w12, W4n11w13, W4n11w14, W4n11w15, W4n11w16, W4n11w17, W4n11w18, W4n11w19, W4n11w20, W4n11w21, W4n11w22, W4n11w23, W4n11w24, W4n11w25, W4n11w26, W4n11w27, W4n11w28, W4n11w29, W4n11w30, W4n11w31, W4n11w32, W4n11w33, W4n11w34, W4n11w35, W4n11w36, W4n11w37, W4n11w38, W4n11w39, W4n11w40, W4n11w41, W4n11w42, W4n11w43, W4n11w44, W4n11w45, W4n11w46, W4n11w47, W4n11w48, W4n11w49, W4n11w50, W4n11w51, W4n11w52, W4n11w53, W4n11w54, W4n11w55, W4n11w56, W4n11w57, W4n11w58, W4n11w59, W4n11w60, W4n11w61, W4n11w62, W4n11w63, W4n11w64, W4n11w65, W4n11w66, W4n11w67, W4n11w68, W4n11w69, W4n11w70, W4n11w71, W4n11w72, W4n11w73, W4n11w74, W4n11w75, W4n11w76, W4n11w77, W4n11w78, W4n11w79, W4n11w80, W4n11w81, W4n11w82, W4n11w83, W4n11w84, W4n11w85, W4n11w86, W4n11w87, W4n11w88, W4n11w89, W4n11w90, W4n11w91, W4n11w92, W4n11w93, W4n11w94, W4n11w95, W4n11w96, W4n11w97, W4n11w98, W4n11w99, W4n11w100, W4n11w101, W4n11w102, W4n11w103, W4n11w104, W4n11w105, W4n11w106, W4n11w107, W4n11w108, W4n11w109, W4n11w110, W4n11w111, W4n11w112, W4n11w113, W4n11w114, W4n11w115, W4n11w116, W4n11w117, W4n11w118, W4n11w119, W4n11w120, W4n11w121, W4n11w122, W4n11w123, W4n11w124, W4n11w125, W4n11w126, W4n11w127, W4n11w128, W4n11w129, W4n11w130, W4n11w131, W4n11w132, W4n11w133, W4n11w134, W4n11w135, W4n11w136, W4n11w137, W4n11w138, W4n11w139, W4n11w140, W4n11w141, W4n11w142, W4n11w143, W4n11w144, W4n11w145, W4n11w146, W4n11w147, W4n11w148, W4n11w149, W4n11w150, W4n11w151, W4n11w152, W4n11w153, W4n11w154, W4n11w155, W4n11w156, W4n11w157, W4n11w158, W4n11w159, W4n11w160, W4n11w161, W4n11w162, W4n11w163, W4n11w164, W4n11w165, W4n11w166, W4n11w167, W4n11w168, W4n11w169, W4n11w170, W4n11w171, W4n11w172, W4n11w173, W4n11w174, W4n11w175, W4n11w176, W4n11w177, W4n11w178, W4n11w179, W4n11w180, W4n11w181, W4n11w182, W4n11w183, W4n11w184, W4n11w185, W4n11w186, W4n11w187, W4n11w188, W4n11w189, W4n11w190, W4n11w191, W4n11w192, W4n11w193, W4n11w194, W4n11w195, W4n11w196, W4n11w197, W4n11w198, W4n11w199, W4n11w200, W4n11w201, W4n11w202, W4n11w203, W4n11w204, W4n11w205, W4n11w206, W4n11w207, W4n11w208, W4n11w209, W4n11w210, W4n11w211, W4n11w212, W4n11w213, W4n11w214, W4n11w215, W4n11w216, W4n11w217, W4n11w218, W4n11w219, W4n11w220, W4n11w221, W4n11w222, W4n11w223, W4n11w224, W4n11w225, W4n11w226, W4n11w227, W4n11w228, W4n11w229, W4n11w230, W4n11w231, W4n11w232, W4n11w233, W4n11w234, W4n11w235, W4n11w236, W4n11w237, W4n11w238, W4n11w239, W4n11w240, W4n11w241, W4n11w242]
W4n14w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w0'
	)
W4n14w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w0.label_edges()
W4n14w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w1'
	)
W4n14w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w1.label_edges()
W4n14w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w2'
	)
W4n14w2.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w2.label_edges()
W4n14w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w3'
	)
W4n14w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w3.label_edges()
W4n14w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w4'
	)
W4n14w4.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w4.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w4.label_edges()
W4n14w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w5'
	)
W4n14w5.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w5.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w5.label_edges()
W4n14w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w6'
	)
W4n14w6.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w6.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w6.label_edges()
W4n14w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w7'
	)
W4n14w7.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w7.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w7.label_edges()
W4n14w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w8'
	)
W4n14w8.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w8.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w8.label_edges()
W4n14w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w9'
	)
W4n14w9.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w9.label_edges()
W4n14w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w10'
	)
W4n14w10.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w10.label_edges()
W4n14w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w11'
	)
W4n14w11.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w11.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w11.label_edges()
W4n14w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w12'
	)
W4n14w12.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w12.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w12.label_edges()
W4n14w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w13'
	)
W4n14w13.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w13.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w13.label_edges()
W4n14w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w14'
	)
W4n14w14.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w14.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w14.label_edges()
W4n14w15 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w15'
	)
W4n14w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w15.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w15.label_edges()
W4n14w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w16'
	)
W4n14w16.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w16.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w16.label_edges()
W4n14w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w17'
	)
W4n14w17.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w17.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w17.label_edges()
W4n14w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w18'
	)
W4n14w18.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w18.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w18.label_edges()
W4n14w19 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w19'
	)
W4n14w19.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w19.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w19.label_edges()
W4n14w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w20'
	)
W4n14w20.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w20.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w20.label_edges()
W4n14w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w21'
	)
W4n14w21.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w21.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w21.label_edges()
W4n14w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w22'
	)
W4n14w22.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w22.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w22.label_edges()
W4n14w23 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w23'
	)
W4n14w23.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w23.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w23.label_edges()
W4n14w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w24'
	)
W4n14w24.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w24.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w24.label_edges()
W4n14w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w25'
	)
W4n14w25.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w25.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w25.label_edges()
W4n14w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w26'
	)
W4n14w26.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w26.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6)]
W4n14w26.label_edges()
W4n14w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w27'
	)
W4n14w27.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w27.label_edges()
W4n14w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w28'
	)
W4n14w28.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w28.label_edges()
W4n14w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w29'
	)
W4n14w29.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w29.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w29.label_edges()
W4n14w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w30'
	)
W4n14w30.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w30.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w30.label_edges()
W4n14w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w31'
	)
W4n14w31.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w31.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w31.label_edges()
W4n14w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w32'
	)
W4n14w32.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w32.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w32.label_edges()
W4n14w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w33'
	)
W4n14w33.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w33.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w33.label_edges()
W4n14w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w34'
	)
W4n14w34.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w34.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w34.label_edges()
W4n14w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w35'
	)
W4n14w35.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w35.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w35.label_edges()
W4n14w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w36'
	)
W4n14w36.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w36.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w36.label_edges()
W4n14w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w37'
	)
W4n14w37.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w37.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w37.label_edges()
W4n14w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w38'
	)
W4n14w38.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w38.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w38.label_edges()
W4n14w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w39'
	)
W4n14w39.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w39.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w39.label_edges()
W4n14w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w40'
	)
W4n14w40.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w40.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w40.label_edges()
W4n14w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w41'
	)
W4n14w41.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w41.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w41.label_edges()
W4n14w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w42'
	)
W4n14w42.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w42.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w42.label_edges()
W4n14w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w43'
	)
W4n14w43.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w43.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n14w43.label_edges()
W4n14w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w44'
	)
W4n14w44.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w44.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n14w44.label_edges()
W4n14w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w45'
	)
W4n14w45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w45.label_edges()
W4n14w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w46'
	)
W4n14w46.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w46.label_edges()
W4n14w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w47'
	)
W4n14w47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w47.label_edges()
W4n14w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w48'
	)
W4n14w48.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w48.label_edges()
W4n14w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w49'
	)
W4n14w49.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w49.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w49.label_edges()
W4n14w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w50'
	)
W4n14w50.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w50.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w50.label_edges()
W4n14w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w51'
	)
W4n14w51.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w51.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w51.label_edges()
W4n14w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w52'
	)
W4n14w52.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w52.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w52.label_edges()
W4n14w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w53'
	)
W4n14w53.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w53.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w53.label_edges()
W4n14w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w54'
	)
W4n14w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w54.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w54.label_edges()
W4n14w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w55'
	)
W4n14w55.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w55.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w55.label_edges()
W4n14w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w56'
	)
W4n14w56.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w56.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w56.label_edges()
W4n14w57 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w57'
	)
W4n14w57.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w57.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w57.label_edges()
W4n14w58 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w58'
	)
W4n14w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w58.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w58.label_edges()
W4n14w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w59'
	)
W4n14w59.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w59.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w59.label_edges()
W4n14w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w60'
	)
W4n14w60.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w60.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w60.label_edges()
W4n14w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w61'
	)
W4n14w61.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w61.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w61.label_edges()
W4n14w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w62'
	)
W4n14w62.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w62.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w62.label_edges()
W4n14w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w63'
	)
W4n14w63.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w63.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w63.label_edges()
W4n14w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n14w64'
	)
W4n14w64.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w64.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w64.label_edges()
W4n14w65 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w65'
	)
W4n14w65.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w65.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w65.label_edges()
W4n14w66 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w66'
	)
W4n14w66.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w66.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w66.label_edges()
W4n14w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w67'
	)
W4n14w67.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w67.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w67.label_edges()
W4n14w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w68'
	)
W4n14w68.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w68.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w68.label_edges()
W4n14w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w69'
	)
W4n14w69.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w69.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w69.label_edges()
W4n14w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w70'
	)
W4n14w70.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w70.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w70.label_edges()
W4n14w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w71'
	)
W4n14w71.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w71.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w71.label_edges()
W4n14w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n14w72'
	)
W4n14w72.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w72.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w72.label_edges()
W4n14w73 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w73'
	)
W4n14w73.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w73.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w73.label_edges()
W4n14w74 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w74'
	)
W4n14w74.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w74.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w74.label_edges()
W4n14w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w75'
	)
W4n14w75.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w75.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w75.label_edges()
W4n14w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w76'
	)
W4n14w76.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w76.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w76.label_edges()
W4n14w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w77'
	)
W4n14w77.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w77.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n14w77.label_edges()
W4n14w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w78'
	)
W4n14w78.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w78.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n14w78.label_edges()
W4n14w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w79'
	)
W4n14w79.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w79.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (2, 3), (3, 6)]
W4n14w79.label_edges()
W4n14w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n14w80'
	)
W4n14w80.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n14w80.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3), (3, 5)]
W4n14w80.label_edges()
W4n14w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w81'
	)
W4n14w81.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w81.label_edges()
W4n14w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w82'
	)
W4n14w82.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w82.label_edges()
W4n14w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w83'
	)
W4n14w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w83.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w83.label_edges()
W4n14w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w84'
	)
W4n14w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w84.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w84.label_edges()
W4n14w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w85'
	)
W4n14w85.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w85.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w85.label_edges()
W4n14w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w86'
	)
W4n14w86.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w86.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w86.label_edges()
W4n14w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w87'
	)
W4n14w87.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w87.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w87.label_edges()
W4n14w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w88'
	)
W4n14w88.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w88.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w88.label_edges()
W4n14w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w89'
	)
W4n14w89.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w89.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w89.label_edges()
W4n14w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w90'
	)
W4n14w90.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w90.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w90.label_edges()
W4n14w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w91'
	)
W4n14w91.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w91.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w91.label_edges()
W4n14w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w92'
	)
W4n14w92.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w92.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w92.label_edges()
W4n14w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w93'
	)
W4n14w93.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w93.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w93.label_edges()
W4n14w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w94'
	)
W4n14w94.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w94.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w94.label_edges()
W4n14w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w95'
	)
W4n14w95.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w95.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w95.label_edges()
W4n14w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w96'
	)
W4n14w96.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w96.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w96.label_edges()
W4n14w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w97'
	)
W4n14w97.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w97.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n14w97.label_edges()
W4n14w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w98'
	)
W4n14w98.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w98.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n14w98.label_edges()
W4n14w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w99'
	)
W4n14w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w99.label_edges()
W4n14w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w100'
	)
W4n14w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w100.label_edges()
W4n14w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w101'
	)
W4n14w101.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n14w101.label_edges()
W4n14w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w102'
	)
W4n14w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n14w102.label_edges()
W4n14w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w103'
	)
W4n14w103.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w103.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w103.label_edges()
W4n14w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w104'
	)
W4n14w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w104.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w104.label_edges()
W4n14w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w105'
	)
W4n14w105.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n14w105.label_edges()
W4n14w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w106'
	)
W4n14w106.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n14w106.label_edges()
W4n14w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w107'
	)
W4n14w107.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w107.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w107.label_edges()
W4n14w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w108'
	)
W4n14w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w108.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w108.label_edges()
W4n14w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w109'
	)
W4n14w109.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w109.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n14w109.label_edges()
W4n14w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w110'
	)
W4n14w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n14w110.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n14w110.label_edges()
W4n14w111 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w111'
	)
W4n14w111.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w111.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w111.label_edges()
W4n14w112 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w112'
	)
W4n14w112.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w112.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w112.label_edges()
W4n14w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w113'
	)
W4n14w113.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w113.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n14w113.label_edges()
W4n14w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w114'
	)
W4n14w114.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w114.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n14w114.label_edges()
W4n14w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w115'
	)
W4n14w115.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w115.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w115.label_edges()
W4n14w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w116'
	)
W4n14w116.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w116.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w116.label_edges()
W4n14w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w117'
	)
W4n14w117.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w117.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n14w117.label_edges()
W4n14w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w118'
	)
W4n14w118.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (2, 3)]
W4n14w118.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n14w118.label_edges()
W4n14w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w119'
	)
W4n14w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w119.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n14w119.label_edges()
W4n14w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w120'
	)
W4n14w120.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w120.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n14w120.label_edges()
W4n14w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w121'
	)
W4n14w121.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w121.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n14w121.label_edges()
W4n14w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w122'
	)
W4n14w122.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w122.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n14w122.label_edges()
W4n14w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w123'
	)
W4n14w123.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w123.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w123.label_edges()
W4n14w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w124'
	)
W4n14w124.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w124.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w124.label_edges()
W4n14w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w125'
	)
W4n14w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w125.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n14w125.label_edges()
W4n14w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w126'
	)
W4n14w126.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (2, 3)]
W4n14w126.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n14w126.label_edges()
W4n14w127 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w127'
	)
W4n14w127.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w127.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n14w127.label_edges()
W4n14w128 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w128'
	)
W4n14w128.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w128.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n14w128.label_edges()
W4n14w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w129'
	)
W4n14w129.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w129.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n14w129.label_edges()
W4n14w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w130'
	)
W4n14w130.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n14w130.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n14w130.label_edges()
W4n14w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w131'
	)
W4n14w131.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w131.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n14w131.label_edges()
W4n14w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w132'
	)
W4n14w132.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w132.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n14w132.label_edges()
W4n14w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w133'
	)
W4n14w133.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w133.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (3, 6)]
W4n14w133.label_edges()
W4n14w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n14w134'
	)
W4n14w134.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n14w134.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (2, 3)]
W4n14w134.label_edges()
W4n14w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w135'
	)
W4n14w135.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w135.label_edges()
W4n14w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w136'
	)
W4n14w136.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w136.label_edges()
W4n14w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w137'
	)
W4n14w137.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n14w137.label_edges()
W4n14w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w138'
	)
W4n14w138.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w138.label_edges()
W4n14w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w139'
	)
W4n14w139.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w139.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w139.label_edges()
W4n14w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w140'
	)
W4n14w140.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w140.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w140.label_edges()
W4n14w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w141'
	)
W4n14w141.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w141.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n14w141.label_edges()
W4n14w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w142'
	)
W4n14w142.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w142.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w142.label_edges()
W4n14w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w143'
	)
W4n14w143.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w143.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w143.label_edges()
W4n14w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w144'
	)
W4n14w144.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w144.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w144.label_edges()
W4n14w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w145'
	)
W4n14w145.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w145.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w145.label_edges()
W4n14w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w146'
	)
W4n14w146.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w146.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w146.label_edges()
W4n14w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w147'
	)
W4n14w147.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w147.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w147.label_edges()
W4n14w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w148'
	)
W4n14w148.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w148.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w148.label_edges()
W4n14w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w149'
	)
W4n14w149.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w149.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n14w149.label_edges()
W4n14w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w150'
	)
W4n14w150.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w150.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w150.label_edges()
W4n14w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w151'
	)
W4n14w151.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w151.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w151.label_edges()
W4n14w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w152'
	)
W4n14w152.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w152.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w152.label_edges()
W4n14w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w153'
	)
W4n14w153.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w153.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w153.label_edges()
W4n14w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w154'
	)
W4n14w154.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w154.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w154.label_edges()
W4n14w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w155'
	)
W4n14w155.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w155.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w155.label_edges()
W4n14w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w156'
	)
W4n14w156.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w156.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w156.label_edges()
W4n14w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w157'
	)
W4n14w157.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w157.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n14w157.label_edges()
W4n14w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w158'
	)
W4n14w158.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w158.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w158.label_edges()
W4n14w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w159'
	)
W4n14w159.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w159.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w159.label_edges()
W4n14w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w160'
	)
W4n14w160.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w160.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w160.label_edges()
W4n14w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w161'
	)
W4n14w161.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w161.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w161.label_edges()
W4n14w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w162'
	)
W4n14w162.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w162.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w162.label_edges()
W4n14w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w163'
	)
W4n14w163.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w163.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w163.label_edges()
W4n14w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w164'
	)
W4n14w164.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w164.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w164.label_edges()
W4n14w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w165'
	)
W4n14w165.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w165.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w165.label_edges()
W4n14w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w166'
	)
W4n14w166.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w166.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w166.label_edges()
W4n14w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w167'
	)
W4n14w167.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w167.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 7)]
W4n14w167.label_edges()
W4n14w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w168'
	)
W4n14w168.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w168.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (2, 3)]
W4n14w168.label_edges()
W4n14w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n14w169'
	)
W4n14w169.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w169.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (3, 6)]
W4n14w169.label_edges()
W4n14w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w170'
	)
W4n14w170.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n14w170.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (2, 3)]
W4n14w170.label_edges()
W4n14w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w171'
	)
W4n14w171.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w171.label_edges()
W4n14w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w172'
	)
W4n14w172.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w172.label_edges()
W4n14w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w173'
	)
W4n14w173.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 8)]
W4n14w173.label_edges()
W4n14w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w174'
	)
W4n14w174.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w174.label_edges()
W4n14w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w175'
	)
W4n14w175.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w175.label_edges()
W4n14w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w176'
	)
W4n14w176.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w176.label_edges()
W4n14w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w177'
	)
W4n14w177.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 7)]
W4n14w177.label_edges()
W4n14w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w178'
	)
W4n14w178.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w178.label_edges()
W4n14w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w179'
	)
W4n14w179.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w179.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w179.label_edges()
W4n14w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w180'
	)
W4n14w180.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w180.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w180.label_edges()
W4n14w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w181'
	)
W4n14w181.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w181.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 8)]
W4n14w181.label_edges()
W4n14w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w182'
	)
W4n14w182.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w182.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w182.label_edges()
W4n14w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w183'
	)
W4n14w183.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w183.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w183.label_edges()
W4n14w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w184'
	)
W4n14w184.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w184.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w184.label_edges()
W4n14w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w185'
	)
W4n14w185.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w185.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 7)]
W4n14w185.label_edges()
W4n14w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w186'
	)
W4n14w186.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w186.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w186.label_edges()
W4n14w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w187'
	)
W4n14w187.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w187.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 8)]
W4n14w187.label_edges()
W4n14w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w188'
	)
W4n14w188.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w188.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (2, 3)]
W4n14w188.label_edges()
W4n14w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w189'
	)
W4n14w189.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w189.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 7)]
W4n14w189.label_edges()
W4n14w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w190'
	)
W4n14w190.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w190.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (2, 3)]
W4n14w190.label_edges()
W4n14w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w191'
	)
W4n14w191.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w191.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 7)]
W4n14w191.label_edges()
W4n14w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w192'
	)
W4n14w192.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n14w192.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (2, 3)]
W4n14w192.label_edges()
W4n14w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n14w193'
	)
W4n14w193.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w193.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 6)]
W4n14w193.label_edges()
W4n14w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w194'
	)
W4n14w194.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n14w194.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (2, 3)]
W4n14w194.label_edges()
W4n14w195 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w195'
	)
W4n14w195.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w195.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w195.label_edges()
W4n14w196 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w196'
	)
W4n14w196.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w196.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w196.label_edges()
W4n14w197 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w197'
	)
W4n14w197.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w197.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (3, 8)]
W4n14w197.label_edges()
W4n14w198 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w198'
	)
W4n14w198.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w198.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w198.label_edges()
W4n14w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w199'
	)
W4n14w199.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w199.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w199.label_edges()
W4n14w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w200'
	)
W4n14w200.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w200.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w200.label_edges()
W4n14w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w201'
	)
W4n14w201.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w201.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (3, 7)]
W4n14w201.label_edges()
W4n14w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w202'
	)
W4n14w202.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w202.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w202.label_edges()
W4n14w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w203'
	)
W4n14w203.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w203.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8)]
W4n14w203.label_edges()
W4n14w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w204'
	)
W4n14w204.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w204.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3)]
W4n14w204.label_edges()
W4n14w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w205'
	)
W4n14w205.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w205.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 7)]
W4n14w205.label_edges()
W4n14w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w206'
	)
W4n14w206.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w206.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3)]
W4n14w206.label_edges()
W4n14w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w207'
	)
W4n14w207.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w207.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (3, 7)]
W4n14w207.label_edges()
W4n14w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w208'
	)
W4n14w208.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (2, 3)]
W4n14w208.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (2, 3)]
W4n14w208.label_edges()
W4n14w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n14w209'
	)
W4n14w209.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w209.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (3, 6)]
W4n14w209.label_edges()
W4n14w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n14w210'
	)
W4n14w210.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w210.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w210.label_edges()
W4n14w211 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w211'
	)
W4n14w211.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w211.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w211.label_edges()
W4n14w212 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w212'
	)
W4n14w212.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w212.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w212.label_edges()
W4n14w213 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w213'
	)
W4n14w213.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w213.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (3, 8)]
W4n14w213.label_edges()
W4n14w214 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w214'
	)
W4n14w214.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w214.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w214.label_edges()
W4n14w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w215'
	)
W4n14w215.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w215.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w215.label_edges()
W4n14w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w216'
	)
W4n14w216.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w216.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w216.label_edges()
W4n14w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w217'
	)
W4n14w217.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w217.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (3, 7)]
W4n14w217.label_edges()
W4n14w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w218'
	)
W4n14w218.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w218.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w218.label_edges()
W4n14w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w219'
	)
W4n14w219.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w219.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8)]
W4n14w219.label_edges()
W4n14w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w220'
	)
W4n14w220.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w220.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3)]
W4n14w220.label_edges()
W4n14w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w221'
	)
W4n14w221.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w221.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7)]
W4n14w221.label_edges()
W4n14w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w222'
	)
W4n14w222.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w222.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3)]
W4n14w222.label_edges()
W4n14w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w223'
	)
W4n14w223.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w223.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 7)]
W4n14w223.label_edges()
W4n14w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w224'
	)
W4n14w224.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (2, 3)]
W4n14w224.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (2, 3)]
W4n14w224.label_edges()
W4n14w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n14w225'
	)
W4n14w225.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w225.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 6)]
W4n14w225.label_edges()
W4n14w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n14w226'
	)
W4n14w226.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w226.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w226.label_edges()
W4n14w227 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w227'
	)
W4n14w227.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w227.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (3, 8)]
W4n14w227.label_edges()
W4n14w228 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w228'
	)
W4n14w228.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w228.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (2, 3)]
W4n14w228.label_edges()
W4n14w229 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w229'
	)
W4n14w229.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w229.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (3, 7)]
W4n14w229.label_edges()
W4n14w230 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w230'
	)
W4n14w230.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w230.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (2, 3)]
W4n14w230.label_edges()
W4n14w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w231'
	)
W4n14w231.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w231.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (3, 7)]
W4n14w231.label_edges()
W4n14w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w232'
	)
W4n14w232.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n14w232.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (2, 3)]
W4n14w232.label_edges()
W4n14w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n14w233'
	)
W4n14w233.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w233.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (3, 6)]
W4n14w233.label_edges()
W4n14w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w234'
	)
W4n14w234.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n14w234.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (2, 3)]
W4n14w234.label_edges()
W4n14w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w235'
	)
W4n14w235.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w235.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7)]
W4n14w235.label_edges()
W4n14w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w236'
	)
W4n14w236.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w236.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3)]
W4n14w236.label_edges()
W4n14w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n14w237'
	)
W4n14w237.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w237.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6)]
W4n14w237.label_edges()
W4n14w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w238'
	)
W4n14w238.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n14w238.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3)]
W4n14w238.label_edges()
W4n14w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w239'
	)
W4n14w239.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w239.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 6)]
W4n14w239.label_edges()
W4n14w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n14w240'
	)
W4n14w240.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n14w240.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (2, 3)]
W4n14w240.label_edges()
W4n14w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5],
	},
	name = 'W4n14w241'
	)
W4n14w241.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n14w241.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 5)]
W4n14w241.label_edges()
W4n14w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n14w242'
	)
W4n14w242.incl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w242.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w242.label_edges()
W4n14w_list = [W4n14w0, W4n14w1, W4n14w2, W4n14w3, W4n14w4, W4n14w5, W4n14w6, W4n14w7, W4n14w8, W4n14w9, W4n14w10, W4n14w11, W4n14w12, W4n14w13, W4n14w14, W4n14w15, W4n14w16, W4n14w17, W4n14w18, W4n14w19, W4n14w20, W4n14w21, W4n14w22, W4n14w23, W4n14w24, W4n14w25, W4n14w26, W4n14w27, W4n14w28, W4n14w29, W4n14w30, W4n14w31, W4n14w32, W4n14w33, W4n14w34, W4n14w35, W4n14w36, W4n14w37, W4n14w38, W4n14w39, W4n14w40, W4n14w41, W4n14w42, W4n14w43, W4n14w44, W4n14w45, W4n14w46, W4n14w47, W4n14w48, W4n14w49, W4n14w50, W4n14w51, W4n14w52, W4n14w53, W4n14w54, W4n14w55, W4n14w56, W4n14w57, W4n14w58, W4n14w59, W4n14w60, W4n14w61, W4n14w62, W4n14w63, W4n14w64, W4n14w65, W4n14w66, W4n14w67, W4n14w68, W4n14w69, W4n14w70, W4n14w71, W4n14w72, W4n14w73, W4n14w74, W4n14w75, W4n14w76, W4n14w77, W4n14w78, W4n14w79, W4n14w80, W4n14w81, W4n14w82, W4n14w83, W4n14w84, W4n14w85, W4n14w86, W4n14w87, W4n14w88, W4n14w89, W4n14w90, W4n14w91, W4n14w92, W4n14w93, W4n14w94, W4n14w95, W4n14w96, W4n14w97, W4n14w98, W4n14w99, W4n14w100, W4n14w101, W4n14w102, W4n14w103, W4n14w104, W4n14w105, W4n14w106, W4n14w107, W4n14w108, W4n14w109, W4n14w110, W4n14w111, W4n14w112, W4n14w113, W4n14w114, W4n14w115, W4n14w116, W4n14w117, W4n14w118, W4n14w119, W4n14w120, W4n14w121, W4n14w122, W4n14w123, W4n14w124, W4n14w125, W4n14w126, W4n14w127, W4n14w128, W4n14w129, W4n14w130, W4n14w131, W4n14w132, W4n14w133, W4n14w134, W4n14w135, W4n14w136, W4n14w137, W4n14w138, W4n14w139, W4n14w140, W4n14w141, W4n14w142, W4n14w143, W4n14w144, W4n14w145, W4n14w146, W4n14w147, W4n14w148, W4n14w149, W4n14w150, W4n14w151, W4n14w152, W4n14w153, W4n14w154, W4n14w155, W4n14w156, W4n14w157, W4n14w158, W4n14w159, W4n14w160, W4n14w161, W4n14w162, W4n14w163, W4n14w164, W4n14w165, W4n14w166, W4n14w167, W4n14w168, W4n14w169, W4n14w170, W4n14w171, W4n14w172, W4n14w173, W4n14w174, W4n14w175, W4n14w176, W4n14w177, W4n14w178, W4n14w179, W4n14w180, W4n14w181, W4n14w182, W4n14w183, W4n14w184, W4n14w185, W4n14w186, W4n14w187, W4n14w188, W4n14w189, W4n14w190, W4n14w191, W4n14w192, W4n14w193, W4n14w194, W4n14w195, W4n14w196, W4n14w197, W4n14w198, W4n14w199, W4n14w200, W4n14w201, W4n14w202, W4n14w203, W4n14w204, W4n14w205, W4n14w206, W4n14w207, W4n14w208, W4n14w209, W4n14w210, W4n14w211, W4n14w212, W4n14w213, W4n14w214, W4n14w215, W4n14w216, W4n14w217, W4n14w218, W4n14w219, W4n14w220, W4n14w221, W4n14w222, W4n14w223, W4n14w224, W4n14w225, W4n14w226, W4n14w227, W4n14w228, W4n14w229, W4n14w230, W4n14w231, W4n14w232, W4n14w233, W4n14w234, W4n14w235, W4n14w236, W4n14w237, W4n14w238, W4n14w239, W4n14w240, W4n14w241, W4n14w242]
W4n15w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w0'
	)
W4n15w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w0.label_edges()
W4n15w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w1'
	)
W4n15w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w1.label_edges()
W4n15w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w2'
	)
W4n15w2.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w2.label_edges()
W4n15w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w3'
	)
W4n15w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w3.label_edges()
W4n15w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w4'
	)
W4n15w4.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w4.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w4.label_edges()
W4n15w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w5'
	)
W4n15w5.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w5.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w5.label_edges()
W4n15w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w6'
	)
W4n15w6.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w6.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w6.label_edges()
W4n15w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w7'
	)
W4n15w7.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w7.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w7.label_edges()
W4n15w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w8'
	)
W4n15w8.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w8.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w8.label_edges()
W4n15w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w9'
	)
W4n15w9.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w9.label_edges()
W4n15w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w10'
	)
W4n15w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w10.label_edges()
W4n15w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w11'
	)
W4n15w11.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w11.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w11.label_edges()
W4n15w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w12'
	)
W4n15w12.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w12.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w12.label_edges()
W4n15w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w13'
	)
W4n15w13.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w13.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w13.label_edges()
W4n15w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w14'
	)
W4n15w14.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w14.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w14.label_edges()
W4n15w15 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w15'
	)
W4n15w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w15.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w15.label_edges()
W4n15w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w16'
	)
W4n15w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w16.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w16.label_edges()
W4n15w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w17'
	)
W4n15w17.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w17.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w17.label_edges()
W4n15w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w18'
	)
W4n15w18.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w18.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w18.label_edges()
W4n15w19 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w19'
	)
W4n15w19.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w19.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w19.label_edges()
W4n15w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w20'
	)
W4n15w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w20.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w20.label_edges()
W4n15w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w21'
	)
W4n15w21.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w21.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w21.label_edges()
W4n15w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w22'
	)
W4n15w22.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w22.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w22.label_edges()
W4n15w23 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w23'
	)
W4n15w23.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w23.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w23.label_edges()
W4n15w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w24'
	)
W4n15w24.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w24.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w24.label_edges()
W4n15w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w25'
	)
W4n15w25.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w25.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w25.label_edges()
W4n15w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n15w26'
	)
W4n15w26.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w26.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (3, 4), (4, 6)]
W4n15w26.label_edges()
W4n15w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w27'
	)
W4n15w27.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w27.label_edges()
W4n15w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w28'
	)
W4n15w28.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w28.label_edges()
W4n15w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w29'
	)
W4n15w29.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w29.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w29.label_edges()
W4n15w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w30'
	)
W4n15w30.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w30.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w30.label_edges()
W4n15w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w31'
	)
W4n15w31.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w31.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w31.label_edges()
W4n15w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w32'
	)
W4n15w32.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w32.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w32.label_edges()
W4n15w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w33'
	)
W4n15w33.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w33.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w33.label_edges()
W4n15w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w34'
	)
W4n15w34.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w34.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w34.label_edges()
W4n15w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w35'
	)
W4n15w35.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w35.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w35.label_edges()
W4n15w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w36'
	)
W4n15w36.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w36.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w36.label_edges()
W4n15w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w37'
	)
W4n15w37.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w37.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w37.label_edges()
W4n15w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w38'
	)
W4n15w38.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w38.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w38.label_edges()
W4n15w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w39'
	)
W4n15w39.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w39.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w39.label_edges()
W4n15w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w40'
	)
W4n15w40.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w40.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w40.label_edges()
W4n15w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w41'
	)
W4n15w41.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w41.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w41.label_edges()
W4n15w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w42'
	)
W4n15w42.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w42.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w42.label_edges()
W4n15w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w43'
	)
W4n15w43.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w43.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 4), (4, 7)]
W4n15w43.label_edges()
W4n15w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w44'
	)
W4n15w44.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w44.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (3, 4), (4, 6)]
W4n15w44.label_edges()
W4n15w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w45'
	)
W4n15w45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w45.label_edges()
W4n15w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w46'
	)
W4n15w46.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w46.label_edges()
W4n15w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w47'
	)
W4n15w47.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w47.label_edges()
W4n15w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w48'
	)
W4n15w48.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w48.label_edges()
W4n15w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w49'
	)
W4n15w49.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w49.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w49.label_edges()
W4n15w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w50'
	)
W4n15w50.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w50.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w50.label_edges()
W4n15w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w51'
	)
W4n15w51.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w51.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w51.label_edges()
W4n15w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w52'
	)
W4n15w52.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w52.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w52.label_edges()
W4n15w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w53'
	)
W4n15w53.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w53.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w53.label_edges()
W4n15w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w54'
	)
W4n15w54.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w54.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w54.label_edges()
W4n15w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w55'
	)
W4n15w55.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w55.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w55.label_edges()
W4n15w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w56'
	)
W4n15w56.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w56.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w56.label_edges()
W4n15w57 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w57'
	)
W4n15w57.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w57.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w57.label_edges()
W4n15w58 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w58'
	)
W4n15w58.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w58.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w58.label_edges()
W4n15w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w59'
	)
W4n15w59.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w59.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w59.label_edges()
W4n15w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w60'
	)
W4n15w60.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w60.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w60.label_edges()
W4n15w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w61'
	)
W4n15w61.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w61.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w61.label_edges()
W4n15w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w62'
	)
W4n15w62.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w62.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w62.label_edges()
W4n15w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w63'
	)
W4n15w63.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w63.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w63.label_edges()
W4n15w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w64'
	)
W4n15w64.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w64.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w64.label_edges()
W4n15w65 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w65'
	)
W4n15w65.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w65.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w65.label_edges()
W4n15w66 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w66'
	)
W4n15w66.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w66.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w66.label_edges()
W4n15w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w67'
	)
W4n15w67.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w67.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w67.label_edges()
W4n15w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w68'
	)
W4n15w68.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w68.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w68.label_edges()
W4n15w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w69'
	)
W4n15w69.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w69.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w69.label_edges()
W4n15w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w70'
	)
W4n15w70.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w70.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w70.label_edges()
W4n15w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w71'
	)
W4n15w71.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w71.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w71.label_edges()
W4n15w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w72'
	)
W4n15w72.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w72.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w72.label_edges()
W4n15w73 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w73'
	)
W4n15w73.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w73.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w73.label_edges()
W4n15w74 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w74'
	)
W4n15w74.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w74.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w74.label_edges()
W4n15w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w75'
	)
W4n15w75.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w75.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w75.label_edges()
W4n15w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w76'
	)
W4n15w76.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w76.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w76.label_edges()
W4n15w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w77'
	)
W4n15w77.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w77.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 4), (4, 7)]
W4n15w77.label_edges()
W4n15w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w78'
	)
W4n15w78.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w78.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 4), (4, 6)]
W4n15w78.label_edges()
W4n15w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n15w79'
	)
W4n15w79.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w79.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 4), (4, 6)]
W4n15w79.label_edges()
W4n15w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n15w80'
	)
W4n15w80.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n15w80.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4), (4, 5)]
W4n15w80.label_edges()
W4n15w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w81'
	)
W4n15w81.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w81.label_edges()
W4n15w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w82'
	)
W4n15w82.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w82.label_edges()
W4n15w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w83'
	)
W4n15w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w83.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w83.label_edges()
W4n15w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w84'
	)
W4n15w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w84.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w84.label_edges()
W4n15w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w85'
	)
W4n15w85.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w85.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w85.label_edges()
W4n15w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w86'
	)
W4n15w86.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w86.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w86.label_edges()
W4n15w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w87'
	)
W4n15w87.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w87.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w87.label_edges()
W4n15w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w88'
	)
W4n15w88.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w88.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w88.label_edges()
W4n15w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w89'
	)
W4n15w89.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w89.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w89.label_edges()
W4n15w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w90'
	)
W4n15w90.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w90.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w90.label_edges()
W4n15w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w91'
	)
W4n15w91.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w91.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w91.label_edges()
W4n15w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w92'
	)
W4n15w92.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w92.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w92.label_edges()
W4n15w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w93'
	)
W4n15w93.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w93.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w93.label_edges()
W4n15w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w94'
	)
W4n15w94.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w94.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w94.label_edges()
W4n15w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w95'
	)
W4n15w95.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w95.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w95.label_edges()
W4n15w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w96'
	)
W4n15w96.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w96.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w96.label_edges()
W4n15w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w97'
	)
W4n15w97.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w97.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (4, 7)]
W4n15w97.label_edges()
W4n15w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w98'
	)
W4n15w98.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w98.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (3, 4)]
W4n15w98.label_edges()
W4n15w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w99'
	)
W4n15w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w99.label_edges()
W4n15w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w100'
	)
W4n15w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w100.label_edges()
W4n15w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w101'
	)
W4n15w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w101.label_edges()
W4n15w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w102'
	)
W4n15w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w102.label_edges()
W4n15w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w103'
	)
W4n15w103.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w103.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w103.label_edges()
W4n15w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w104'
	)
W4n15w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w104.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w104.label_edges()
W4n15w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w105'
	)
W4n15w105.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w105.label_edges()
W4n15w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w106'
	)
W4n15w106.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w106.label_edges()
W4n15w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w107'
	)
W4n15w107.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w107.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w107.label_edges()
W4n15w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w108'
	)
W4n15w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w108.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w108.label_edges()
W4n15w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w109'
	)
W4n15w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w109.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w109.label_edges()
W4n15w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w110'
	)
W4n15w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w110.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w110.label_edges()
W4n15w111 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w111'
	)
W4n15w111.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w111.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w111.label_edges()
W4n15w112 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w112'
	)
W4n15w112.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w112.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w112.label_edges()
W4n15w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w113'
	)
W4n15w113.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w113.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w113.label_edges()
W4n15w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w114'
	)
W4n15w114.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w114.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w114.label_edges()
W4n15w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w115'
	)
W4n15w115.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w115.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w115.label_edges()
W4n15w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w116'
	)
W4n15w116.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w116.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w116.label_edges()
W4n15w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w117'
	)
W4n15w117.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w117.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w117.label_edges()
W4n15w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w118'
	)
W4n15w118.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w118.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w118.label_edges()
W4n15w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w119'
	)
W4n15w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w119.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w119.label_edges()
W4n15w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w120'
	)
W4n15w120.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w120.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w120.label_edges()
W4n15w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w121'
	)
W4n15w121.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w121.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w121.label_edges()
W4n15w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w122'
	)
W4n15w122.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w122.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w122.label_edges()
W4n15w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w123'
	)
W4n15w123.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w123.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w123.label_edges()
W4n15w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w124'
	)
W4n15w124.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w124.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w124.label_edges()
W4n15w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w125'
	)
W4n15w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w125.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w125.label_edges()
W4n15w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w126'
	)
W4n15w126.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w126.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w126.label_edges()
W4n15w127 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w127'
	)
W4n15w127.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w127.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w127.label_edges()
W4n15w128 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w128'
	)
W4n15w128.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w128.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w128.label_edges()
W4n15w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w129'
	)
W4n15w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w129.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w129.label_edges()
W4n15w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w130'
	)
W4n15w130.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w130.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w130.label_edges()
W4n15w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w131'
	)
W4n15w131.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w131.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (4, 7)]
W4n15w131.label_edges()
W4n15w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w132'
	)
W4n15w132.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w132.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 4)]
W4n15w132.label_edges()
W4n15w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n15w133'
	)
W4n15w133.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w133.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (4, 6)]
W4n15w133.label_edges()
W4n15w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n15w134'
	)
W4n15w134.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n15w134.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (3, 4)]
W4n15w134.label_edges()
W4n15w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w135'
	)
W4n15w135.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w135.label_edges()
W4n15w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w136'
	)
W4n15w136.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w136.label_edges()
W4n15w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w137'
	)
W4n15w137.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w137.label_edges()
W4n15w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w138'
	)
W4n15w138.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w138.label_edges()
W4n15w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w139'
	)
W4n15w139.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w139.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w139.label_edges()
W4n15w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w140'
	)
W4n15w140.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w140.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w140.label_edges()
W4n15w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w141'
	)
W4n15w141.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w141.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w141.label_edges()
W4n15w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w142'
	)
W4n15w142.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w142.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w142.label_edges()
W4n15w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w143'
	)
W4n15w143.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w143.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w143.label_edges()
W4n15w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w144'
	)
W4n15w144.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w144.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w144.label_edges()
W4n15w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w145'
	)
W4n15w145.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w145.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w145.label_edges()
W4n15w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w146'
	)
W4n15w146.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w146.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w146.label_edges()
W4n15w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w147'
	)
W4n15w147.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w147.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w147.label_edges()
W4n15w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w148'
	)
W4n15w148.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w148.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w148.label_edges()
W4n15w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w149'
	)
W4n15w149.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w149.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w149.label_edges()
W4n15w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w150'
	)
W4n15w150.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w150.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w150.label_edges()
W4n15w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w151'
	)
W4n15w151.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w151.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w151.label_edges()
W4n15w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w152'
	)
W4n15w152.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w152.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w152.label_edges()
W4n15w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w153'
	)
W4n15w153.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w153.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w153.label_edges()
W4n15w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w154'
	)
W4n15w154.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w154.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w154.label_edges()
W4n15w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w155'
	)
W4n15w155.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w155.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w155.label_edges()
W4n15w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w156'
	)
W4n15w156.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w156.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w156.label_edges()
W4n15w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w157'
	)
W4n15w157.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w157.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w157.label_edges()
W4n15w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w158'
	)
W4n15w158.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w158.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w158.label_edges()
W4n15w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w159'
	)
W4n15w159.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w159.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w159.label_edges()
W4n15w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w160'
	)
W4n15w160.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w160.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w160.label_edges()
W4n15w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w161'
	)
W4n15w161.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w161.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w161.label_edges()
W4n15w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w162'
	)
W4n15w162.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w162.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w162.label_edges()
W4n15w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w163'
	)
W4n15w163.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w163.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w163.label_edges()
W4n15w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w164'
	)
W4n15w164.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w164.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w164.label_edges()
W4n15w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w165'
	)
W4n15w165.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w165.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w165.label_edges()
W4n15w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w166'
	)
W4n15w166.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w166.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w166.label_edges()
W4n15w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w167'
	)
W4n15w167.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w167.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (4, 7)]
W4n15w167.label_edges()
W4n15w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w168'
	)
W4n15w168.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w168.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 4)]
W4n15w168.label_edges()
W4n15w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w169'
	)
W4n15w169.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w169.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6)]
W4n15w169.label_edges()
W4n15w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w170'
	)
W4n15w170.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n15w170.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (3, 4)]
W4n15w170.label_edges()
W4n15w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w171'
	)
W4n15w171.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w171.label_edges()
W4n15w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w172'
	)
W4n15w172.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w172.label_edges()
W4n15w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w173'
	)
W4n15w173.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w173.label_edges()
W4n15w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w174'
	)
W4n15w174.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w174.label_edges()
W4n15w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w175'
	)
W4n15w175.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w175.label_edges()
W4n15w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w176'
	)
W4n15w176.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w176.label_edges()
W4n15w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w177'
	)
W4n15w177.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w177.label_edges()
W4n15w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w178'
	)
W4n15w178.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w178.label_edges()
W4n15w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w179'
	)
W4n15w179.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w179.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w179.label_edges()
W4n15w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w180'
	)
W4n15w180.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w180.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w180.label_edges()
W4n15w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w181'
	)
W4n15w181.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w181.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w181.label_edges()
W4n15w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w182'
	)
W4n15w182.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w182.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w182.label_edges()
W4n15w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w183'
	)
W4n15w183.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w183.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w183.label_edges()
W4n15w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w184'
	)
W4n15w184.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w184.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w184.label_edges()
W4n15w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w185'
	)
W4n15w185.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w185.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w185.label_edges()
W4n15w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w186'
	)
W4n15w186.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w186.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w186.label_edges()
W4n15w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w187'
	)
W4n15w187.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w187.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (4, 8)]
W4n15w187.label_edges()
W4n15w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w188'
	)
W4n15w188.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w188.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 4)]
W4n15w188.label_edges()
W4n15w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w189'
	)
W4n15w189.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w189.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7)]
W4n15w189.label_edges()
W4n15w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w190'
	)
W4n15w190.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w190.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 4)]
W4n15w190.label_edges()
W4n15w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w191'
	)
W4n15w191.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w191.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (4, 7)]
W4n15w191.label_edges()
W4n15w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w192'
	)
W4n15w192.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w192.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 4)]
W4n15w192.label_edges()
W4n15w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w193'
	)
W4n15w193.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w193.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6)]
W4n15w193.label_edges()
W4n15w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w194'
	)
W4n15w194.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n15w194.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 4)]
W4n15w194.label_edges()
W4n15w195 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w195'
	)
W4n15w195.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w195.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w195.label_edges()
W4n15w196 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w196'
	)
W4n15w196.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w196.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w196.label_edges()
W4n15w197 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w197'
	)
W4n15w197.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w197.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w197.label_edges()
W4n15w198 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w198'
	)
W4n15w198.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w198.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w198.label_edges()
W4n15w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w199'
	)
W4n15w199.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w199.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w199.label_edges()
W4n15w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w200'
	)
W4n15w200.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w200.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w200.label_edges()
W4n15w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w201'
	)
W4n15w201.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w201.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w201.label_edges()
W4n15w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w202'
	)
W4n15w202.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w202.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w202.label_edges()
W4n15w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w203'
	)
W4n15w203.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w203.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (4, 8)]
W4n15w203.label_edges()
W4n15w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w204'
	)
W4n15w204.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w204.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 4)]
W4n15w204.label_edges()
W4n15w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w205'
	)
W4n15w205.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w205.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
W4n15w205.label_edges()
W4n15w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w206'
	)
W4n15w206.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w206.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 4)]
W4n15w206.label_edges()
W4n15w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w207'
	)
W4n15w207.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w207.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (4, 7)]
W4n15w207.label_edges()
W4n15w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w208'
	)
W4n15w208.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w208.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (3, 4)]
W4n15w208.label_edges()
W4n15w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n15w209'
	)
W4n15w209.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w209.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6)]
W4n15w209.label_edges()
W4n15w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n15w210'
	)
W4n15w210.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w210.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w210.label_edges()
W4n15w211 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w211'
	)
W4n15w211.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w211.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w211.label_edges()
W4n15w212 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w212'
	)
W4n15w212.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w212.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w212.label_edges()
W4n15w213 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w213'
	)
W4n15w213.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w213.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w213.label_edges()
W4n15w214 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w214'
	)
W4n15w214.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w214.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w214.label_edges()
W4n15w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w215'
	)
W4n15w215.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w215.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w215.label_edges()
W4n15w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w216'
	)
W4n15w216.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w216.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w216.label_edges()
W4n15w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w217'
	)
W4n15w217.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w217.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w217.label_edges()
W4n15w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w218'
	)
W4n15w218.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w218.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w218.label_edges()
W4n15w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w219'
	)
W4n15w219.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w219.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (4, 8)]
W4n15w219.label_edges()
W4n15w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w220'
	)
W4n15w220.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w220.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 4)]
W4n15w220.label_edges()
W4n15w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w221'
	)
W4n15w221.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w221.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
W4n15w221.label_edges()
W4n15w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w222'
	)
W4n15w222.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w222.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 4)]
W4n15w222.label_edges()
W4n15w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w223'
	)
W4n15w223.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w223.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (4, 7)]
W4n15w223.label_edges()
W4n15w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w224'
	)
W4n15w224.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w224.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 4)]
W4n15w224.label_edges()
W4n15w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n15w225'
	)
W4n15w225.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w225.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6)]
W4n15w225.label_edges()
W4n15w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n15w226'
	)
W4n15w226.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w226.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w226.label_edges()
W4n15w227 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w227'
	)
W4n15w227.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w227.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (4, 8)]
W4n15w227.label_edges()
W4n15w228 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w228'
	)
W4n15w228.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w228.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (3, 4)]
W4n15w228.label_edges()
W4n15w229 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w229'
	)
W4n15w229.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w229.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7)]
W4n15w229.label_edges()
W4n15w230 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w230'
	)
W4n15w230.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w230.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (3, 4)]
W4n15w230.label_edges()
W4n15w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w231'
	)
W4n15w231.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w231.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (4, 7)]
W4n15w231.label_edges()
W4n15w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w232'
	)
W4n15w232.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w232.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (3, 4)]
W4n15w232.label_edges()
W4n15w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w233'
	)
W4n15w233.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w233.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6)]
W4n15w233.label_edges()
W4n15w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w234'
	)
W4n15w234.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n15w234.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (3, 4)]
W4n15w234.label_edges()
W4n15w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w235'
	)
W4n15w235.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w235.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (4, 7)]
W4n15w235.label_edges()
W4n15w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w236'
	)
W4n15w236.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w236.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 4)]
W4n15w236.label_edges()
W4n15w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w237'
	)
W4n15w237.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w237.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6)]
W4n15w237.label_edges()
W4n15w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w238'
	)
W4n15w238.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n15w238.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 4)]
W4n15w238.label_edges()
W4n15w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n15w239'
	)
W4n15w239.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w239.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (4, 6)]
W4n15w239.label_edges()
W4n15w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n15w240'
	)
W4n15w240.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n15w240.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 4)]
W4n15w240.label_edges()
W4n15w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[5],
	4:[5]
	},
	name = 'W4n15w241'
	)
W4n15w241.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n15w241.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5)]
W4n15w241.label_edges()
W4n15w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n15w242'
	)
W4n15w242.incl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w242.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w242.label_edges()
W4n15w_list = [W4n15w0, W4n15w1, W4n15w2, W4n15w3, W4n15w4, W4n15w5, W4n15w6, W4n15w7, W4n15w8, W4n15w9, W4n15w10, W4n15w11, W4n15w12, W4n15w13, W4n15w14, W4n15w15, W4n15w16, W4n15w17, W4n15w18, W4n15w19, W4n15w20, W4n15w21, W4n15w22, W4n15w23, W4n15w24, W4n15w25, W4n15w26, W4n15w27, W4n15w28, W4n15w29, W4n15w30, W4n15w31, W4n15w32, W4n15w33, W4n15w34, W4n15w35, W4n15w36, W4n15w37, W4n15w38, W4n15w39, W4n15w40, W4n15w41, W4n15w42, W4n15w43, W4n15w44, W4n15w45, W4n15w46, W4n15w47, W4n15w48, W4n15w49, W4n15w50, W4n15w51, W4n15w52, W4n15w53, W4n15w54, W4n15w55, W4n15w56, W4n15w57, W4n15w58, W4n15w59, W4n15w60, W4n15w61, W4n15w62, W4n15w63, W4n15w64, W4n15w65, W4n15w66, W4n15w67, W4n15w68, W4n15w69, W4n15w70, W4n15w71, W4n15w72, W4n15w73, W4n15w74, W4n15w75, W4n15w76, W4n15w77, W4n15w78, W4n15w79, W4n15w80, W4n15w81, W4n15w82, W4n15w83, W4n15w84, W4n15w85, W4n15w86, W4n15w87, W4n15w88, W4n15w89, W4n15w90, W4n15w91, W4n15w92, W4n15w93, W4n15w94, W4n15w95, W4n15w96, W4n15w97, W4n15w98, W4n15w99, W4n15w100, W4n15w101, W4n15w102, W4n15w103, W4n15w104, W4n15w105, W4n15w106, W4n15w107, W4n15w108, W4n15w109, W4n15w110, W4n15w111, W4n15w112, W4n15w113, W4n15w114, W4n15w115, W4n15w116, W4n15w117, W4n15w118, W4n15w119, W4n15w120, W4n15w121, W4n15w122, W4n15w123, W4n15w124, W4n15w125, W4n15w126, W4n15w127, W4n15w128, W4n15w129, W4n15w130, W4n15w131, W4n15w132, W4n15w133, W4n15w134, W4n15w135, W4n15w136, W4n15w137, W4n15w138, W4n15w139, W4n15w140, W4n15w141, W4n15w142, W4n15w143, W4n15w144, W4n15w145, W4n15w146, W4n15w147, W4n15w148, W4n15w149, W4n15w150, W4n15w151, W4n15w152, W4n15w153, W4n15w154, W4n15w155, W4n15w156, W4n15w157, W4n15w158, W4n15w159, W4n15w160, W4n15w161, W4n15w162, W4n15w163, W4n15w164, W4n15w165, W4n15w166, W4n15w167, W4n15w168, W4n15w169, W4n15w170, W4n15w171, W4n15w172, W4n15w173, W4n15w174, W4n15w175, W4n15w176, W4n15w177, W4n15w178, W4n15w179, W4n15w180, W4n15w181, W4n15w182, W4n15w183, W4n15w184, W4n15w185, W4n15w186, W4n15w187, W4n15w188, W4n15w189, W4n15w190, W4n15w191, W4n15w192, W4n15w193, W4n15w194, W4n15w195, W4n15w196, W4n15w197, W4n15w198, W4n15w199, W4n15w200, W4n15w201, W4n15w202, W4n15w203, W4n15w204, W4n15w205, W4n15w206, W4n15w207, W4n15w208, W4n15w209, W4n15w210, W4n15w211, W4n15w212, W4n15w213, W4n15w214, W4n15w215, W4n15w216, W4n15w217, W4n15w218, W4n15w219, W4n15w220, W4n15w221, W4n15w222, W4n15w223, W4n15w224, W4n15w225, W4n15w226, W4n15w227, W4n15w228, W4n15w229, W4n15w230, W4n15w231, W4n15w232, W4n15w233, W4n15w234, W4n15w235, W4n15w236, W4n15w237, W4n15w238, W4n15w239, W4n15w240, W4n15w241, W4n15w242]
W4n19w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w0'
	)
W4n19w0.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w0.label_edges()
W4n19w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w1'
	)
W4n19w1.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w1.label_edges()
W4n19w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w2'
	)
W4n19w2.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w2.label_edges()
W4n19w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w3'
	)
W4n19w3.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w3.label_edges()
W4n19w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w4'
	)
W4n19w4.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w4.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w4.label_edges()
W4n19w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w5'
	)
W4n19w5.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w5.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w5.label_edges()
W4n19w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w6'
	)
W4n19w6.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w6.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w6.label_edges()
W4n19w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w7'
	)
W4n19w7.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w7.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w7.label_edges()
W4n19w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w8'
	)
W4n19w8.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w8.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w8.label_edges()
W4n19w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w9'
	)
W4n19w9.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w9.label_edges()
W4n19w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w10'
	)
W4n19w10.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w10.label_edges()
W4n19w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w11'
	)
W4n19w11.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w11.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w11.label_edges()
W4n19w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w12'
	)
W4n19w12.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w12.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w12.label_edges()
W4n19w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w13'
	)
W4n19w13.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w13.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w13.label_edges()
W4n19w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w14'
	)
W4n19w14.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w14.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w14.label_edges()
W4n19w15 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w15'
	)
W4n19w15.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w15.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w15.label_edges()
W4n19w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w16'
	)
W4n19w16.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w16.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w16.label_edges()
W4n19w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w17'
	)
W4n19w17.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w17.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w17.label_edges()
W4n19w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w18'
	)
W4n19w18.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w18.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w18.label_edges()
W4n19w19 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w19'
	)
W4n19w19.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w19.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w19.label_edges()
W4n19w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w20'
	)
W4n19w20.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w20.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w20.label_edges()
W4n19w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w21'
	)
W4n19w21.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w21.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w21.label_edges()
W4n19w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w22'
	)
W4n19w22.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w22.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w22.label_edges()
W4n19w23 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w23'
	)
W4n19w23.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w23.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w23.label_edges()
W4n19w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w24'
	)
W4n19w24.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w24.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w24.label_edges()
W4n19w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w25'
	)
W4n19w25.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w25.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w25.label_edges()
W4n19w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n19w26'
	)
W4n19w26.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w26.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (3, 4), (4, 6)]
W4n19w26.label_edges()
W4n19w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w27'
	)
W4n19w27.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w27.label_edges()
W4n19w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w28'
	)
W4n19w28.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w28.label_edges()
W4n19w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w29'
	)
W4n19w29.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w29.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w29.label_edges()
W4n19w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w30'
	)
W4n19w30.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w30.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w30.label_edges()
W4n19w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w31'
	)
W4n19w31.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w31.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w31.label_edges()
W4n19w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w32'
	)
W4n19w32.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w32.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w32.label_edges()
W4n19w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w33'
	)
W4n19w33.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w33.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w33.label_edges()
W4n19w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w34'
	)
W4n19w34.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w34.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w34.label_edges()
W4n19w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w35'
	)
W4n19w35.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w35.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w35.label_edges()
W4n19w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w36'
	)
W4n19w36.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w36.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w36.label_edges()
W4n19w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w37'
	)
W4n19w37.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w37.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w37.label_edges()
W4n19w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w38'
	)
W4n19w38.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w38.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w38.label_edges()
W4n19w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w39'
	)
W4n19w39.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w39.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w39.label_edges()
W4n19w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w40'
	)
W4n19w40.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w40.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w40.label_edges()
W4n19w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w41'
	)
W4n19w41.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w41.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w41.label_edges()
W4n19w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w42'
	)
W4n19w42.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w42.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w42.label_edges()
W4n19w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w43'
	)
W4n19w43.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w43.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n19w43.label_edges()
W4n19w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n19w44'
	)
W4n19w44.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w44.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n19w44.label_edges()
W4n19w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w45'
	)
W4n19w45.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w45.label_edges()
W4n19w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w46'
	)
W4n19w46.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w46.label_edges()
W4n19w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w47'
	)
W4n19w47.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n19w47.label_edges()
W4n19w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w48'
	)
W4n19w48.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w48.label_edges()
W4n19w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w49'
	)
W4n19w49.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w49.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w49.label_edges()
W4n19w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w50'
	)
W4n19w50.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w50.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w50.label_edges()
W4n19w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w51'
	)
W4n19w51.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w51.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n19w51.label_edges()
W4n19w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w52'
	)
W4n19w52.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w52.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w52.label_edges()
W4n19w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w53'
	)
W4n19w53.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w53.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w53.label_edges()
W4n19w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w54'
	)
W4n19w54.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w54.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w54.label_edges()
W4n19w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w55'
	)
W4n19w55.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w55.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w55.label_edges()
W4n19w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w56'
	)
W4n19w56.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w56.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w56.label_edges()
W4n19w57 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w57'
	)
W4n19w57.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w57.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w57.label_edges()
W4n19w58 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w58'
	)
W4n19w58.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w58.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w58.label_edges()
W4n19w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w59'
	)
W4n19w59.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w59.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n19w59.label_edges()
W4n19w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w60'
	)
W4n19w60.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w60.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w60.label_edges()
W4n19w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w61'
	)
W4n19w61.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w61.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w61.label_edges()
W4n19w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w62'
	)
W4n19w62.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w62.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w62.label_edges()
W4n19w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w63'
	)
W4n19w63.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w63.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w63.label_edges()
W4n19w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w64'
	)
W4n19w64.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w64.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w64.label_edges()
W4n19w65 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w65'
	)
W4n19w65.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w65.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w65.label_edges()
W4n19w66 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w66'
	)
W4n19w66.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w66.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w66.label_edges()
W4n19w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w67'
	)
W4n19w67.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w67.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n19w67.label_edges()
W4n19w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w68'
	)
W4n19w68.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w68.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w68.label_edges()
W4n19w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w69'
	)
W4n19w69.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w69.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w69.label_edges()
W4n19w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w70'
	)
W4n19w70.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w70.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w70.label_edges()
W4n19w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w71'
	)
W4n19w71.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w71.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w71.label_edges()
W4n19w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w72'
	)
W4n19w72.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w72.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w72.label_edges()
W4n19w73 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w73'
	)
W4n19w73.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w73.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w73.label_edges()
W4n19w74 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w74'
	)
W4n19w74.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w74.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w74.label_edges()
W4n19w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w75'
	)
W4n19w75.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w75.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w75.label_edges()
W4n19w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w76'
	)
W4n19w76.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w76.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w76.label_edges()
W4n19w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w77'
	)
W4n19w77.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w77.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n19w77.label_edges()
W4n19w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n19w78'
	)
W4n19w78.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w78.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n19w78.label_edges()
W4n19w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n19w79'
	)
W4n19w79.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w79.excl_verts = [(0, 1), (0, 2), (1, 4), (3, 5), (3, 4), (4, 6)]
W4n19w79.label_edges()
W4n19w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n19w80'
	)
W4n19w80.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n19w80.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4), (4, 5)]
W4n19w80.label_edges()
W4n19w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w81'
	)
W4n19w81.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w81.label_edges()
W4n19w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w82'
	)
W4n19w82.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w82.label_edges()
W4n19w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w83'
	)
W4n19w83.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w83.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w83.label_edges()
W4n19w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w84'
	)
W4n19w84.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w84.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w84.label_edges()
W4n19w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w85'
	)
W4n19w85.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w85.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w85.label_edges()
W4n19w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w86'
	)
W4n19w86.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w86.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w86.label_edges()
W4n19w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w87'
	)
W4n19w87.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w87.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w87.label_edges()
W4n19w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w88'
	)
W4n19w88.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w88.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w88.label_edges()
W4n19w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w89'
	)
W4n19w89.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w89.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w89.label_edges()
W4n19w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w90'
	)
W4n19w90.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w90.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w90.label_edges()
W4n19w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w91'
	)
W4n19w91.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w91.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w91.label_edges()
W4n19w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w92'
	)
W4n19w92.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w92.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w92.label_edges()
W4n19w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w93'
	)
W4n19w93.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w93.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w93.label_edges()
W4n19w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w94'
	)
W4n19w94.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w94.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w94.label_edges()
W4n19w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w95'
	)
W4n19w95.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w95.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w95.label_edges()
W4n19w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w96'
	)
W4n19w96.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w96.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w96.label_edges()
W4n19w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w97'
	)
W4n19w97.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w97.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n19w97.label_edges()
W4n19w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w98'
	)
W4n19w98.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w98.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n19w98.label_edges()
W4n19w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w99'
	)
W4n19w99.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w99.label_edges()
W4n19w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w100'
	)
W4n19w100.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w100.label_edges()
W4n19w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w101'
	)
W4n19w101.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w101.label_edges()
W4n19w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w102'
	)
W4n19w102.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w102.label_edges()
W4n19w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w103'
	)
W4n19w103.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w103.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w103.label_edges()
W4n19w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w104'
	)
W4n19w104.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w104.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w104.label_edges()
W4n19w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w105'
	)
W4n19w105.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w105.label_edges()
W4n19w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w106'
	)
W4n19w106.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w106.label_edges()
W4n19w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w107'
	)
W4n19w107.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w107.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w107.label_edges()
W4n19w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w108'
	)
W4n19w108.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w108.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w108.label_edges()
W4n19w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w109'
	)
W4n19w109.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w109.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w109.label_edges()
W4n19w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w110'
	)
W4n19w110.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w110.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w110.label_edges()
W4n19w111 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w111'
	)
W4n19w111.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w111.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w111.label_edges()
W4n19w112 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w112'
	)
W4n19w112.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w112.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w112.label_edges()
W4n19w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w113'
	)
W4n19w113.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w113.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w113.label_edges()
W4n19w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w114'
	)
W4n19w114.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w114.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w114.label_edges()
W4n19w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w115'
	)
W4n19w115.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w115.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w115.label_edges()
W4n19w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w116'
	)
W4n19w116.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w116.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w116.label_edges()
W4n19w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w117'
	)
W4n19w117.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w117.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w117.label_edges()
W4n19w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w118'
	)
W4n19w118.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w118.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w118.label_edges()
W4n19w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w119'
	)
W4n19w119.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w119.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w119.label_edges()
W4n19w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w120'
	)
W4n19w120.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w120.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w120.label_edges()
W4n19w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w121'
	)
W4n19w121.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w121.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w121.label_edges()
W4n19w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w122'
	)
W4n19w122.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w122.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w122.label_edges()
W4n19w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w123'
	)
W4n19w123.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w123.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w123.label_edges()
W4n19w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w124'
	)
W4n19w124.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w124.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w124.label_edges()
W4n19w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w125'
	)
W4n19w125.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w125.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w125.label_edges()
W4n19w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w126'
	)
W4n19w126.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w126.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w126.label_edges()
W4n19w127 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w127'
	)
W4n19w127.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w127.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w127.label_edges()
W4n19w128 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w128'
	)
W4n19w128.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w128.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w128.label_edges()
W4n19w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w129'
	)
W4n19w129.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w129.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w129.label_edges()
W4n19w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w130'
	)
W4n19w130.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w130.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w130.label_edges()
W4n19w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w131'
	)
W4n19w131.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w131.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n19w131.label_edges()
W4n19w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w132'
	)
W4n19w132.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w132.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n19w132.label_edges()
W4n19w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n19w133'
	)
W4n19w133.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w133.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (4, 6)]
W4n19w133.label_edges()
W4n19w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 5, 4],
	},
	name = 'W4n19w134'
	)
W4n19w134.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n19w134.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (3, 4)]
W4n19w134.label_edges()
W4n19w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w135'
	)
W4n19w135.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n19w135.label_edges()
W4n19w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w136'
	)
W4n19w136.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n19w136.label_edges()
W4n19w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w137'
	)
W4n19w137.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n19w137.label_edges()
W4n19w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w138'
	)
W4n19w138.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n19w138.label_edges()
W4n19w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w139'
	)
W4n19w139.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w139.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n19w139.label_edges()
W4n19w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w140'
	)
W4n19w140.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w140.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n19w140.label_edges()
W4n19w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w141'
	)
W4n19w141.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w141.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n19w141.label_edges()
W4n19w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w142'
	)
W4n19w142.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w142.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n19w142.label_edges()
W4n19w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w143'
	)
W4n19w143.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w143.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n19w143.label_edges()
W4n19w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w144'
	)
W4n19w144.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w144.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n19w144.label_edges()
W4n19w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w145'
	)
W4n19w145.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w145.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n19w145.label_edges()
W4n19w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w146'
	)
W4n19w146.incl_verts = [(0, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n19w146.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n19w146.label_edges()
W4n19w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w147'
	)
W4n19w147.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w147.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n19w147.label_edges()
W4n19w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w148'
	)
W4n19w148.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w148.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n19w148.label_edges()
W4n19w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w149'
	)
W4n19w149.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w149.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n19w149.label_edges()
W4n19w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w150'
	)
W4n19w150.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w150.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n19w150.label_edges()
W4n19w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w151'
	)
W4n19w151.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w151.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n19w151.label_edges()
W4n19w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w152'
	)
W4n19w152.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w152.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n19w152.label_edges()
W4n19w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w153'
	)
W4n19w153.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w153.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n19w153.label_edges()
W4n19w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w154'
	)
W4n19w154.incl_verts = [(0, 5), (1, 6), (0, 2), (2, 3), (3, 4)]
W4n19w154.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n19w154.label_edges()
W4n19w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w155'
	)
W4n19w155.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w155.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n19w155.label_edges()
W4n19w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w156'
	)
W4n19w156.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w156.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n19w156.label_edges()
W4n19w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w157'
	)
W4n19w157.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w157.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n19w157.label_edges()
W4n19w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w158'
	)
W4n19w158.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w158.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n19w158.label_edges()
W4n19w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w159'
	)
W4n19w159.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w159.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n19w159.label_edges()
W4n19w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w160'
	)
W4n19w160.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w160.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n19w160.label_edges()
W4n19w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w161'
	)
W4n19w161.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w161.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n19w161.label_edges()
W4n19w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w162'
	)
W4n19w162.incl_verts = [(0, 5), (1, 6), (0, 2), (2, 3), (3, 4)]
W4n19w162.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n19w162.label_edges()
W4n19w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w163'
	)
W4n19w163.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w163.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n19w163.label_edges()
W4n19w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w164'
	)
W4n19w164.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w164.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n19w164.label_edges()
W4n19w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w165'
	)
W4n19w165.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w165.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n19w165.label_edges()
W4n19w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w166'
	)
W4n19w166.incl_verts = [(0, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n19w166.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n19w166.label_edges()
W4n19w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w167'
	)
W4n19w167.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w167.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (3, 6), (4, 7)]
W4n19w167.label_edges()
W4n19w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w168'
	)
W4n19w168.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w168.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (3, 6), (3, 4)]
W4n19w168.label_edges()
W4n19w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n19w169'
	)
W4n19w169.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w169.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (4, 6)]
W4n19w169.label_edges()
W4n19w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n19w170'
	)
W4n19w170.incl_verts = [(1, 5), (0, 1), (0, 2), (2, 3), (3, 4)]
W4n19w170.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 4)]
W4n19w170.label_edges()
W4n19w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w171'
	)
W4n19w171.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w171.label_edges()
W4n19w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w172'
	)
W4n19w172.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w172.label_edges()
W4n19w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w173'
	)
W4n19w173.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w173.label_edges()
W4n19w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w174'
	)
W4n19w174.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w174.label_edges()
W4n19w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w175'
	)
W4n19w175.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n19w175.label_edges()
W4n19w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w176'
	)
W4n19w176.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n19w176.label_edges()
W4n19w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w177'
	)
W4n19w177.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w177.label_edges()
W4n19w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w178'
	)
W4n19w178.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w178.label_edges()
W4n19w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w179'
	)
W4n19w179.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w179.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w179.label_edges()
W4n19w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w180'
	)
W4n19w180.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w180.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w180.label_edges()
W4n19w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w181'
	)
W4n19w181.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w181.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w181.label_edges()
W4n19w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w182'
	)
W4n19w182.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w182.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w182.label_edges()
W4n19w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w183'
	)
W4n19w183.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w183.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n19w183.label_edges()
W4n19w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w184'
	)
W4n19w184.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w184.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n19w184.label_edges()
W4n19w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w185'
	)
W4n19w185.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w185.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w185.label_edges()
W4n19w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w186'
	)
W4n19w186.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w186.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w186.label_edges()
W4n19w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w187'
	)
W4n19w187.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w187.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n19w187.label_edges()
W4n19w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w188'
	)
W4n19w188.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w188.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n19w188.label_edges()
W4n19w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w189'
	)
W4n19w189.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w189.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (4, 7)]
W4n19w189.label_edges()
W4n19w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w190'
	)
W4n19w190.incl_verts = [(0, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n19w190.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n19w190.label_edges()
W4n19w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w191'
	)
W4n19w191.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w191.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n19w191.label_edges()
W4n19w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w192'
	)
W4n19w192.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w192.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n19w192.label_edges()
W4n19w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w193'
	)
W4n19w193.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w193.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n19w193.label_edges()
W4n19w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n19w194'
	)
W4n19w194.incl_verts = [(0, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n19w194.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n19w194.label_edges()
W4n19w195 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w195'
	)
W4n19w195.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w195.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w195.label_edges()
W4n19w196 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w196'
	)
W4n19w196.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w196.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w196.label_edges()
W4n19w197 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w197'
	)
W4n19w197.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w197.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w197.label_edges()
W4n19w198 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w198'
	)
W4n19w198.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w198.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w198.label_edges()
W4n19w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w199'
	)
W4n19w199.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w199.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n19w199.label_edges()
W4n19w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w200'
	)
W4n19w200.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w200.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n19w200.label_edges()
W4n19w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w201'
	)
W4n19w201.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w201.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w201.label_edges()
W4n19w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w202'
	)
W4n19w202.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w202.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w202.label_edges()
W4n19w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w203'
	)
W4n19w203.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w203.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (3, 7), (4, 8)]
W4n19w203.label_edges()
W4n19w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w204'
	)
W4n19w204.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w204.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (3, 7), (3, 4)]
W4n19w204.label_edges()
W4n19w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w205'
	)
W4n19w205.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w205.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (4, 7)]
W4n19w205.label_edges()
W4n19w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w206'
	)
W4n19w206.incl_verts = [(0, 5), (1, 6), (0, 2), (2, 3), (3, 4)]
W4n19w206.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 4)]
W4n19w206.label_edges()
W4n19w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w207'
	)
W4n19w207.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w207.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (3, 6), (4, 7)]
W4n19w207.label_edges()
W4n19w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n19w208'
	)
W4n19w208.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w208.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (3, 6), (3, 4)]
W4n19w208.label_edges()
W4n19w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w209'
	)
W4n19w209.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w209.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (4, 6)]
W4n19w209.label_edges()
W4n19w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n19w210'
	)
W4n19w210.incl_verts = [(0, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w210.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w210.label_edges()
W4n19w211 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w211'
	)
W4n19w211.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w211.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w211.label_edges()
W4n19w212 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w212'
	)
W4n19w212.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w212.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w212.label_edges()
W4n19w213 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w213'
	)
W4n19w213.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w213.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w213.label_edges()
W4n19w214 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w214'
	)
W4n19w214.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w214.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w214.label_edges()
W4n19w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w215'
	)
W4n19w215.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w215.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n19w215.label_edges()
W4n19w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w216'
	)
W4n19w216.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w216.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n19w216.label_edges()
W4n19w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w217'
	)
W4n19w217.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w217.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w217.label_edges()
W4n19w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w218'
	)
W4n19w218.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w218.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w218.label_edges()
W4n19w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w219'
	)
W4n19w219.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w219.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (4, 8)]
W4n19w219.label_edges()
W4n19w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w220'
	)
W4n19w220.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w220.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (3, 4)]
W4n19w220.label_edges()
W4n19w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w221'
	)
W4n19w221.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w221.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (4, 7)]
W4n19w221.label_edges()
W4n19w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w222'
	)
W4n19w222.incl_verts = [(0, 5), (1, 6), (0, 2), (2, 3), (3, 4)]
W4n19w222.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 4)]
W4n19w222.label_edges()
W4n19w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w223'
	)
W4n19w223.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w223.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (4, 7)]
W4n19w223.label_edges()
W4n19w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n19w224'
	)
W4n19w224.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w224.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (3, 4)]
W4n19w224.label_edges()
W4n19w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w225'
	)
W4n19w225.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w225.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (4, 6)]
W4n19w225.label_edges()
W4n19w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n19w226'
	)
W4n19w226.incl_verts = [(0, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w226.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w226.label_edges()
W4n19w227 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w227'
	)
W4n19w227.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w227.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n19w227.label_edges()
W4n19w228 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w228'
	)
W4n19w228.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w228.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n19w228.label_edges()
W4n19w229 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w229'
	)
W4n19w229.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w229.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (4, 7)]
W4n19w229.label_edges()
W4n19w230 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w230'
	)
W4n19w230.incl_verts = [(0, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n19w230.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n19w230.label_edges()
W4n19w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w231'
	)
W4n19w231.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w231.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n19w231.label_edges()
W4n19w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w232'
	)
W4n19w232.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w232.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n19w232.label_edges()
W4n19w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w233'
	)
W4n19w233.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w233.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n19w233.label_edges()
W4n19w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n19w234'
	)
W4n19w234.incl_verts = [(0, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n19w234.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n19w234.label_edges()
W4n19w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w235'
	)
W4n19w235.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w235.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (4, 7)]
W4n19w235.label_edges()
W4n19w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w236'
	)
W4n19w236.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w236.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (3, 4)]
W4n19w236.label_edges()
W4n19w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n19w237'
	)
W4n19w237.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w237.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (4, 6)]
W4n19w237.label_edges()
W4n19w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n19w238'
	)
W4n19w238.incl_verts = [(1, 5), (0, 1), (0, 2), (2, 3), (3, 4)]
W4n19w238.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 4)]
W4n19w238.label_edges()
W4n19w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n19w239'
	)
W4n19w239.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w239.excl_verts = [(0, 1), (0, 2), (1, 4), (3, 5), (4, 6)]
W4n19w239.label_edges()
W4n19w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[5],
	3:[4, 5, 4],
	},
	name = 'W4n19w240'
	)
W4n19w240.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n19w240.excl_verts = [(0, 1), (0, 2), (1, 4), (3, 5), (3, 4)]
W4n19w240.label_edges()
W4n19w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[5],
	4:[5]
	},
	name = 'W4n19w241'
	)
W4n19w241.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n19w241.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (4, 5)]
W4n19w241.label_edges()
W4n19w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[4, 4]
	},
	name = 'W4n19w242'
	)
W4n19w242.incl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w242.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w242.label_edges()
W4n19w_list = [W4n19w0, W4n19w1, W4n19w2, W4n19w3, W4n19w4, W4n19w5, W4n19w6, W4n19w7, W4n19w8, W4n19w9, W4n19w10, W4n19w11, W4n19w12, W4n19w13, W4n19w14, W4n19w15, W4n19w16, W4n19w17, W4n19w18, W4n19w19, W4n19w20, W4n19w21, W4n19w22, W4n19w23, W4n19w24, W4n19w25, W4n19w26, W4n19w27, W4n19w28, W4n19w29, W4n19w30, W4n19w31, W4n19w32, W4n19w33, W4n19w34, W4n19w35, W4n19w36, W4n19w37, W4n19w38, W4n19w39, W4n19w40, W4n19w41, W4n19w42, W4n19w43, W4n19w44, W4n19w45, W4n19w46, W4n19w47, W4n19w48, W4n19w49, W4n19w50, W4n19w51, W4n19w52, W4n19w53, W4n19w54, W4n19w55, W4n19w56, W4n19w57, W4n19w58, W4n19w59, W4n19w60, W4n19w61, W4n19w62, W4n19w63, W4n19w64, W4n19w65, W4n19w66, W4n19w67, W4n19w68, W4n19w69, W4n19w70, W4n19w71, W4n19w72, W4n19w73, W4n19w74, W4n19w75, W4n19w76, W4n19w77, W4n19w78, W4n19w79, W4n19w80, W4n19w81, W4n19w82, W4n19w83, W4n19w84, W4n19w85, W4n19w86, W4n19w87, W4n19w88, W4n19w89, W4n19w90, W4n19w91, W4n19w92, W4n19w93, W4n19w94, W4n19w95, W4n19w96, W4n19w97, W4n19w98, W4n19w99, W4n19w100, W4n19w101, W4n19w102, W4n19w103, W4n19w104, W4n19w105, W4n19w106, W4n19w107, W4n19w108, W4n19w109, W4n19w110, W4n19w111, W4n19w112, W4n19w113, W4n19w114, W4n19w115, W4n19w116, W4n19w117, W4n19w118, W4n19w119, W4n19w120, W4n19w121, W4n19w122, W4n19w123, W4n19w124, W4n19w125, W4n19w126, W4n19w127, W4n19w128, W4n19w129, W4n19w130, W4n19w131, W4n19w132, W4n19w133, W4n19w134, W4n19w135, W4n19w136, W4n19w137, W4n19w138, W4n19w139, W4n19w140, W4n19w141, W4n19w142, W4n19w143, W4n19w144, W4n19w145, W4n19w146, W4n19w147, W4n19w148, W4n19w149, W4n19w150, W4n19w151, W4n19w152, W4n19w153, W4n19w154, W4n19w155, W4n19w156, W4n19w157, W4n19w158, W4n19w159, W4n19w160, W4n19w161, W4n19w162, W4n19w163, W4n19w164, W4n19w165, W4n19w166, W4n19w167, W4n19w168, W4n19w169, W4n19w170, W4n19w171, W4n19w172, W4n19w173, W4n19w174, W4n19w175, W4n19w176, W4n19w177, W4n19w178, W4n19w179, W4n19w180, W4n19w181, W4n19w182, W4n19w183, W4n19w184, W4n19w185, W4n19w186, W4n19w187, W4n19w188, W4n19w189, W4n19w190, W4n19w191, W4n19w192, W4n19w193, W4n19w194, W4n19w195, W4n19w196, W4n19w197, W4n19w198, W4n19w199, W4n19w200, W4n19w201, W4n19w202, W4n19w203, W4n19w204, W4n19w205, W4n19w206, W4n19w207, W4n19w208, W4n19w209, W4n19w210, W4n19w211, W4n19w212, W4n19w213, W4n19w214, W4n19w215, W4n19w216, W4n19w217, W4n19w218, W4n19w219, W4n19w220, W4n19w221, W4n19w222, W4n19w223, W4n19w224, W4n19w225, W4n19w226, W4n19w227, W4n19w228, W4n19w229, W4n19w230, W4n19w231, W4n19w232, W4n19w233, W4n19w234, W4n19w235, W4n19w236, W4n19w237, W4n19w238, W4n19w239, W4n19w240, W4n19w241, W4n19w242]
W4n25w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w0'
	)
W4n25w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w0.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w0.label_edges()
W4n25w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w1'
	)
W4n25w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w1.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w1.label_edges()
W4n25w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w2'
	)
W4n25w2.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w2.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w2.label_edges()
W4n25w3 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w3'
	)
W4n25w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w3.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w3.label_edges()
W4n25w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w4'
	)
W4n25w4.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w4.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w4.label_edges()
W4n25w5 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w5'
	)
W4n25w5.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w5.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w5.label_edges()
W4n25w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w6'
	)
W4n25w6.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w6.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w6.label_edges()
W4n25w7 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w7'
	)
W4n25w7.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w7.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w7.label_edges()
W4n25w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w8'
	)
W4n25w8.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w8.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w8.label_edges()
W4n25w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w9'
	)
W4n25w9.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w9.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w9.label_edges()
W4n25w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w10'
	)
W4n25w10.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w10.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w10.label_edges()
W4n25w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w11'
	)
W4n25w11.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w11.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w11.label_edges()
W4n25w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w12'
	)
W4n25w12.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w12.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w12.label_edges()
W4n25w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w13'
	)
W4n25w13.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w13.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w13.label_edges()
W4n25w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w14'
	)
W4n25w14.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w14.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w14.label_edges()
W4n25w15 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w15'
	)
W4n25w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w15.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w15.label_edges()
W4n25w16 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w16'
	)
W4n25w16.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w16.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w16.label_edges()
W4n25w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w17'
	)
W4n25w17.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w17.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w17.label_edges()
W4n25w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w18'
	)
W4n25w18.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w18.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w18.label_edges()
W4n25w19 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w19'
	)
W4n25w19.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w19.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w19.label_edges()
W4n25w20 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w20'
	)
W4n25w20.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w20.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w20.label_edges()
W4n25w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w21'
	)
W4n25w21.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w21.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w21.label_edges()
W4n25w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w22'
	)
W4n25w22.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w22.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w22.label_edges()
W4n25w23 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w23'
	)
W4n25w23.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w23.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w23.label_edges()
W4n25w24 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w24'
	)
W4n25w24.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w24.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w24.label_edges()
W4n25w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w25'
	)
W4n25w25.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w25.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w25.label_edges()
W4n25w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w26'
	)
W4n25w26.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w26.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6)]
W4n25w26.label_edges()
W4n25w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w27'
	)
W4n25w27.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w27.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w27.label_edges()
W4n25w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w28'
	)
W4n25w28.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w28.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w28.label_edges()
W4n25w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w29'
	)
W4n25w29.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w29.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w29.label_edges()
W4n25w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w30'
	)
W4n25w30.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w30.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w30.label_edges()
W4n25w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w31'
	)
W4n25w31.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w31.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w31.label_edges()
W4n25w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w32'
	)
W4n25w32.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w32.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w32.label_edges()
W4n25w33 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w33'
	)
W4n25w33.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w33.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w33.label_edges()
W4n25w34 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w34'
	)
W4n25w34.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w34.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w34.label_edges()
W4n25w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w35'
	)
W4n25w35.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w35.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w35.label_edges()
W4n25w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w36'
	)
W4n25w36.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w36.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w36.label_edges()
W4n25w37 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w37'
	)
W4n25w37.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w37.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w37.label_edges()
W4n25w38 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w38'
	)
W4n25w38.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w38.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w38.label_edges()
W4n25w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w39'
	)
W4n25w39.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w39.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w39.label_edges()
W4n25w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w40'
	)
W4n25w40.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w40.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w40.label_edges()
W4n25w41 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w41'
	)
W4n25w41.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w41.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w41.label_edges()
W4n25w42 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w42'
	)
W4n25w42.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w42.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w42.label_edges()
W4n25w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w43'
	)
W4n25w43.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w43.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n25w43.label_edges()
W4n25w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n25w44'
	)
W4n25w44.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w44.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n25w44.label_edges()
W4n25w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w45'
	)
W4n25w45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w45.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w45.label_edges()
W4n25w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w46'
	)
W4n25w46.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w46.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w46.label_edges()
W4n25w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w47'
	)
W4n25w47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w47.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w47.label_edges()
W4n25w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w48'
	)
W4n25w48.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w48.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w48.label_edges()
W4n25w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w49'
	)
W4n25w49.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w49.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w49.label_edges()
W4n25w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w50'
	)
W4n25w50.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w50.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w50.label_edges()
W4n25w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w51'
	)
W4n25w51.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w51.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w51.label_edges()
W4n25w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w52'
	)
W4n25w52.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w52.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w52.label_edges()
W4n25w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w53'
	)
W4n25w53.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w53.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w53.label_edges()
W4n25w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w54'
	)
W4n25w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w54.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w54.label_edges()
W4n25w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w55'
	)
W4n25w55.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w55.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w55.label_edges()
W4n25w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n25w56'
	)
W4n25w56.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w56.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w56.label_edges()
W4n25w57 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w57'
	)
W4n25w57.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w57.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w57.label_edges()
W4n25w58 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w58'
	)
W4n25w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w58.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w58.label_edges()
W4n25w59 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w59'
	)
W4n25w59.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w59.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w59.label_edges()
W4n25w60 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w60'
	)
W4n25w60.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w60.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w60.label_edges()
W4n25w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w61'
	)
W4n25w61.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w61.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w61.label_edges()
W4n25w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w62'
	)
W4n25w62.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w62.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w62.label_edges()
W4n25w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w63'
	)
W4n25w63.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w63.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w63.label_edges()
W4n25w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n25w64'
	)
W4n25w64.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w64.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w64.label_edges()
W4n25w65 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w65'
	)
W4n25w65.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w65.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w65.label_edges()
W4n25w66 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w66'
	)
W4n25w66.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w66.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w66.label_edges()
W4n25w67 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w67'
	)
W4n25w67.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w67.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w67.label_edges()
W4n25w68 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w68'
	)
W4n25w68.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w68.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w68.label_edges()
W4n25w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w69'
	)
W4n25w69.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w69.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w69.label_edges()
W4n25w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w70'
	)
W4n25w70.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w70.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w70.label_edges()
W4n25w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w71'
	)
W4n25w71.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w71.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w71.label_edges()
W4n25w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n25w72'
	)
W4n25w72.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w72.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w72.label_edges()
W4n25w73 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w73'
	)
W4n25w73.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w73.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w73.label_edges()
W4n25w74 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w74'
	)
W4n25w74.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w74.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w74.label_edges()
W4n25w75 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w75'
	)
W4n25w75.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w75.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w75.label_edges()
W4n25w76 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n25w76'
	)
W4n25w76.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w76.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w76.label_edges()
W4n25w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w77'
	)
W4n25w77.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w77.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n25w77.label_edges()
W4n25w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n25w78'
	)
W4n25w78.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w78.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n25w78.label_edges()
W4n25w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w79'
	)
W4n25w79.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w79.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (2, 3), (3, 6)]
W4n25w79.label_edges()
W4n25w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n25w80'
	)
W4n25w80.incl_verts = [(2, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n25w80.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3), (3, 5)]
W4n25w80.label_edges()
W4n25w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w81'
	)
W4n25w81.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w81.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w81.label_edges()
W4n25w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w82'
	)
W4n25w82.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w82.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w82.label_edges()
W4n25w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w83'
	)
W4n25w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w83.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w83.label_edges()
W4n25w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w84'
	)
W4n25w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w84.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w84.label_edges()
W4n25w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w85'
	)
W4n25w85.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w85.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w85.label_edges()
W4n25w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w86'
	)
W4n25w86.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w86.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w86.label_edges()
W4n25w87 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w87'
	)
W4n25w87.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w87.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w87.label_edges()
W4n25w88 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w88'
	)
W4n25w88.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w88.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w88.label_edges()
W4n25w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w89'
	)
W4n25w89.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w89.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w89.label_edges()
W4n25w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w90'
	)
W4n25w90.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w90.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w90.label_edges()
W4n25w91 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w91'
	)
W4n25w91.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w91.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w91.label_edges()
W4n25w92 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w92'
	)
W4n25w92.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w92.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w92.label_edges()
W4n25w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w93'
	)
W4n25w93.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w93.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w93.label_edges()
W4n25w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w94'
	)
W4n25w94.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w94.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w94.label_edges()
W4n25w95 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w95'
	)
W4n25w95.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w95.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w95.label_edges()
W4n25w96 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w96'
	)
W4n25w96.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w96.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w96.label_edges()
W4n25w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w97'
	)
W4n25w97.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w97.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n25w97.label_edges()
W4n25w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w98'
	)
W4n25w98.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w98.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n25w98.label_edges()
W4n25w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w99'
	)
W4n25w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w99.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w99.label_edges()
W4n25w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w100'
	)
W4n25w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w100.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w100.label_edges()
W4n25w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w101'
	)
W4n25w101.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w101.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w101.label_edges()
W4n25w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w102'
	)
W4n25w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w102.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w102.label_edges()
W4n25w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w103'
	)
W4n25w103.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w103.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w103.label_edges()
W4n25w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w104'
	)
W4n25w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w104.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w104.label_edges()
W4n25w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w105'
	)
W4n25w105.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w105.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w105.label_edges()
W4n25w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w106'
	)
W4n25w106.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w106.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w106.label_edges()
W4n25w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w107'
	)
W4n25w107.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w107.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w107.label_edges()
W4n25w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w108'
	)
W4n25w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w108.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w108.label_edges()
W4n25w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w109'
	)
W4n25w109.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w109.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w109.label_edges()
W4n25w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w110'
	)
W4n25w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w110.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w110.label_edges()
W4n25w111 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w111'
	)
W4n25w111.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w111.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w111.label_edges()
W4n25w112 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w112'
	)
W4n25w112.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w112.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w112.label_edges()
W4n25w113 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w113'
	)
W4n25w113.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w113.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w113.label_edges()
W4n25w114 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w114'
	)
W4n25w114.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w114.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w114.label_edges()
W4n25w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w115'
	)
W4n25w115.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w115.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w115.label_edges()
W4n25w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w116'
	)
W4n25w116.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w116.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w116.label_edges()
W4n25w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w117'
	)
W4n25w117.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w117.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w117.label_edges()
W4n25w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w118'
	)
W4n25w118.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w118.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w118.label_edges()
W4n25w119 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w119'
	)
W4n25w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w119.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w119.label_edges()
W4n25w120 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w120'
	)
W4n25w120.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w120.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w120.label_edges()
W4n25w121 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w121'
	)
W4n25w121.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w121.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w121.label_edges()
W4n25w122 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w122'
	)
W4n25w122.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w122.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w122.label_edges()
W4n25w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w123'
	)
W4n25w123.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w123.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w123.label_edges()
W4n25w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w124'
	)
W4n25w124.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w124.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w124.label_edges()
W4n25w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w125'
	)
W4n25w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w125.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w125.label_edges()
W4n25w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w126'
	)
W4n25w126.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w126.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w126.label_edges()
W4n25w127 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w127'
	)
W4n25w127.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w127.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w127.label_edges()
W4n25w128 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w128'
	)
W4n25w128.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w128.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w128.label_edges()
W4n25w129 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w129'
	)
W4n25w129.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w129.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w129.label_edges()
W4n25w130 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w130'
	)
W4n25w130.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w130.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w130.label_edges()
W4n25w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w131'
	)
W4n25w131.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w131.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n25w131.label_edges()
W4n25w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w132'
	)
W4n25w132.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w132.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n25w132.label_edges()
W4n25w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w133'
	)
W4n25w133.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w133.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (3, 6)]
W4n25w133.label_edges()
W4n25w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n25w134'
	)
W4n25w134.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n25w134.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (2, 3)]
W4n25w134.label_edges()
W4n25w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w135'
	)
W4n25w135.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w135.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w135.label_edges()
W4n25w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w136'
	)
W4n25w136.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w136.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w136.label_edges()
W4n25w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w137'
	)
W4n25w137.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w137.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w137.label_edges()
W4n25w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w138'
	)
W4n25w138.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w138.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w138.label_edges()
W4n25w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w139'
	)
W4n25w139.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w139.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w139.label_edges()
W4n25w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w140'
	)
W4n25w140.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w140.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w140.label_edges()
W4n25w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w141'
	)
W4n25w141.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w141.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w141.label_edges()
W4n25w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w142'
	)
W4n25w142.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w142.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w142.label_edges()
W4n25w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w143'
	)
W4n25w143.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w143.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w143.label_edges()
W4n25w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w144'
	)
W4n25w144.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w144.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w144.label_edges()
W4n25w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w145'
	)
W4n25w145.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w145.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w145.label_edges()
W4n25w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w146'
	)
W4n25w146.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w146.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w146.label_edges()
W4n25w147 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w147'
	)
W4n25w147.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w147.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w147.label_edges()
W4n25w148 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w148'
	)
W4n25w148.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w148.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w148.label_edges()
W4n25w149 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w149'
	)
W4n25w149.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w149.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w149.label_edges()
W4n25w150 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w150'
	)
W4n25w150.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w150.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w150.label_edges()
W4n25w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w151'
	)
W4n25w151.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w151.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w151.label_edges()
W4n25w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w152'
	)
W4n25w152.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w152.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w152.label_edges()
W4n25w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w153'
	)
W4n25w153.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w153.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w153.label_edges()
W4n25w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w154'
	)
W4n25w154.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w154.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w154.label_edges()
W4n25w155 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w155'
	)
W4n25w155.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w155.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w155.label_edges()
W4n25w156 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w156'
	)
W4n25w156.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w156.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w156.label_edges()
W4n25w157 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w157'
	)
W4n25w157.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w157.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w157.label_edges()
W4n25w158 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w158'
	)
W4n25w158.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w158.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w158.label_edges()
W4n25w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w159'
	)
W4n25w159.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w159.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w159.label_edges()
W4n25w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w160'
	)
W4n25w160.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w160.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w160.label_edges()
W4n25w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w161'
	)
W4n25w161.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w161.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w161.label_edges()
W4n25w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w162'
	)
W4n25w162.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w162.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w162.label_edges()
W4n25w163 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w163'
	)
W4n25w163.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w163.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w163.label_edges()
W4n25w164 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w164'
	)
W4n25w164.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w164.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w164.label_edges()
W4n25w165 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w165'
	)
W4n25w165.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w165.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w165.label_edges()
W4n25w166 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w166'
	)
W4n25w166.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w166.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w166.label_edges()
W4n25w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w167'
	)
W4n25w167.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w167.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (3, 7)]
W4n25w167.label_edges()
W4n25w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w168'
	)
W4n25w168.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w168.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (2, 3)]
W4n25w168.label_edges()
W4n25w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n25w169'
	)
W4n25w169.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w169.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (3, 6)]
W4n25w169.label_edges()
W4n25w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n25w170'
	)
W4n25w170.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 4), (2, 3)]
W4n25w170.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (2, 3)]
W4n25w170.label_edges()
W4n25w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w171'
	)
W4n25w171.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w171.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w171.label_edges()
W4n25w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w172'
	)
W4n25w172.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w172.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w172.label_edges()
W4n25w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w173'
	)
W4n25w173.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w173.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w173.label_edges()
W4n25w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w174'
	)
W4n25w174.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w174.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w174.label_edges()
W4n25w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w175'
	)
W4n25w175.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w175.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w175.label_edges()
W4n25w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w176'
	)
W4n25w176.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w176.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w176.label_edges()
W4n25w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w177'
	)
W4n25w177.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w177.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w177.label_edges()
W4n25w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w178'
	)
W4n25w178.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w178.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w178.label_edges()
W4n25w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w179'
	)
W4n25w179.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w179.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w179.label_edges()
W4n25w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w180'
	)
W4n25w180.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w180.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w180.label_edges()
W4n25w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w181'
	)
W4n25w181.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w181.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w181.label_edges()
W4n25w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w182'
	)
W4n25w182.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w182.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w182.label_edges()
W4n25w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w183'
	)
W4n25w183.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w183.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w183.label_edges()
W4n25w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w184'
	)
W4n25w184.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w184.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w184.label_edges()
W4n25w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w185'
	)
W4n25w185.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w185.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w185.label_edges()
W4n25w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w186'
	)
W4n25w186.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w186.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w186.label_edges()
W4n25w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w187'
	)
W4n25w187.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w187.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (3, 8)]
W4n25w187.label_edges()
W4n25w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w188'
	)
W4n25w188.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w188.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (2, 3)]
W4n25w188.label_edges()
W4n25w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w189'
	)
W4n25w189.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w189.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (3, 7)]
W4n25w189.label_edges()
W4n25w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w190'
	)
W4n25w190.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w190.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (2, 3)]
W4n25w190.label_edges()
W4n25w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w191'
	)
W4n25w191.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w191.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (3, 7)]
W4n25w191.label_edges()
W4n25w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w192'
	)
W4n25w192.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w192.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (2, 3)]
W4n25w192.label_edges()
W4n25w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n25w193'
	)
W4n25w193.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w193.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (3, 6)]
W4n25w193.label_edges()
W4n25w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n25w194'
	)
W4n25w194.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n25w194.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (2, 3)]
W4n25w194.label_edges()
W4n25w195 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w195'
	)
W4n25w195.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w195.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w195.label_edges()
W4n25w196 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w196'
	)
W4n25w196.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w196.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w196.label_edges()
W4n25w197 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w197'
	)
W4n25w197.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w197.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w197.label_edges()
W4n25w198 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w198'
	)
W4n25w198.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w198.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w198.label_edges()
W4n25w199 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w199'
	)
W4n25w199.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w199.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w199.label_edges()
W4n25w200 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w200'
	)
W4n25w200.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w200.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w200.label_edges()
W4n25w201 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w201'
	)
W4n25w201.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w201.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w201.label_edges()
W4n25w202 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w202'
	)
W4n25w202.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w202.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w202.label_edges()
W4n25w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w203'
	)
W4n25w203.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w203.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (3, 8)]
W4n25w203.label_edges()
W4n25w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w204'
	)
W4n25w204.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w204.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (2, 3)]
W4n25w204.label_edges()
W4n25w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w205'
	)
W4n25w205.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w205.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (3, 7)]
W4n25w205.label_edges()
W4n25w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w206'
	)
W4n25w206.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w206.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (2, 3)]
W4n25w206.label_edges()
W4n25w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w207'
	)
W4n25w207.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w207.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (3, 7)]
W4n25w207.label_edges()
W4n25w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w208'
	)
W4n25w208.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w208.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (2, 3)]
W4n25w208.label_edges()
W4n25w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n25w209'
	)
W4n25w209.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w209.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (3, 6)]
W4n25w209.label_edges()
W4n25w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n25w210'
	)
W4n25w210.incl_verts = [(0, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w210.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w210.label_edges()
W4n25w211 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w211'
	)
W4n25w211.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w211.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w211.label_edges()
W4n25w212 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w212'
	)
W4n25w212.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w212.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w212.label_edges()
W4n25w213 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w213'
	)
W4n25w213.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w213.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w213.label_edges()
W4n25w214 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w214'
	)
W4n25w214.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w214.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w214.label_edges()
W4n25w215 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w215'
	)
W4n25w215.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w215.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w215.label_edges()
W4n25w216 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w216'
	)
W4n25w216.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w216.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w216.label_edges()
W4n25w217 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w217'
	)
W4n25w217.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w217.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w217.label_edges()
W4n25w218 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w218'
	)
W4n25w218.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w218.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w218.label_edges()
W4n25w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w219'
	)
W4n25w219.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w219.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (3, 8)]
W4n25w219.label_edges()
W4n25w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w220'
	)
W4n25w220.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w220.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (2, 3)]
W4n25w220.label_edges()
W4n25w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w221'
	)
W4n25w221.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w221.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (3, 7)]
W4n25w221.label_edges()
W4n25w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w222'
	)
W4n25w222.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w222.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (2, 3)]
W4n25w222.label_edges()
W4n25w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w223'
	)
W4n25w223.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w223.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (3, 7)]
W4n25w223.label_edges()
W4n25w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w224'
	)
W4n25w224.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w224.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (2, 3)]
W4n25w224.label_edges()
W4n25w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n25w225'
	)
W4n25w225.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w225.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (3, 6)]
W4n25w225.label_edges()
W4n25w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n25w226'
	)
W4n25w226.incl_verts = [(0, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w226.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w226.label_edges()
W4n25w227 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w227'
	)
W4n25w227.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w227.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (3, 8)]
W4n25w227.label_edges()
W4n25w228 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w228'
	)
W4n25w228.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w228.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (2, 3)]
W4n25w228.label_edges()
W4n25w229 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w229'
	)
W4n25w229.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w229.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (3, 7)]
W4n25w229.label_edges()
W4n25w230 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w230'
	)
W4n25w230.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w230.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (2, 3)]
W4n25w230.label_edges()
W4n25w231 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w231'
	)
W4n25w231.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w231.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (3, 7)]
W4n25w231.label_edges()
W4n25w232 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w232'
	)
W4n25w232.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w232.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (2, 3)]
W4n25w232.label_edges()
W4n25w233 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n25w233'
	)
W4n25w233.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w233.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (3, 6)]
W4n25w233.label_edges()
W4n25w234 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n25w234'
	)
W4n25w234.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n25w234.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (2, 3)]
W4n25w234.label_edges()
W4n25w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w235'
	)
W4n25w235.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w235.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (3, 7)]
W4n25w235.label_edges()
W4n25w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w236'
	)
W4n25w236.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w236.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (2, 3)]
W4n25w236.label_edges()
W4n25w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n25w237'
	)
W4n25w237.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w237.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (3, 6)]
W4n25w237.label_edges()
W4n25w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n25w238'
	)
W4n25w238.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 4), (2, 3)]
W4n25w238.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (2, 3)]
W4n25w238.label_edges()
W4n25w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w239'
	)
W4n25w239.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w239.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (3, 6)]
W4n25w239.label_edges()
W4n25w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n25w240'
	)
W4n25w240.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n25w240.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (2, 3)]
W4n25w240.label_edges()
W4n25w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5],
	},
	name = 'W4n25w241'
	)
W4n25w241.incl_verts = [(2, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n25w241.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (3, 5)]
W4n25w241.label_edges()
W4n25w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n25w242'
	)
W4n25w242.incl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w242.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w242.label_edges()
W4n25w_list = [W4n25w0, W4n25w1, W4n25w2, W4n25w3, W4n25w4, W4n25w5, W4n25w6, W4n25w7, W4n25w8, W4n25w9, W4n25w10, W4n25w11, W4n25w12, W4n25w13, W4n25w14, W4n25w15, W4n25w16, W4n25w17, W4n25w18, W4n25w19, W4n25w20, W4n25w21, W4n25w22, W4n25w23, W4n25w24, W4n25w25, W4n25w26, W4n25w27, W4n25w28, W4n25w29, W4n25w30, W4n25w31, W4n25w32, W4n25w33, W4n25w34, W4n25w35, W4n25w36, W4n25w37, W4n25w38, W4n25w39, W4n25w40, W4n25w41, W4n25w42, W4n25w43, W4n25w44, W4n25w45, W4n25w46, W4n25w47, W4n25w48, W4n25w49, W4n25w50, W4n25w51, W4n25w52, W4n25w53, W4n25w54, W4n25w55, W4n25w56, W4n25w57, W4n25w58, W4n25w59, W4n25w60, W4n25w61, W4n25w62, W4n25w63, W4n25w64, W4n25w65, W4n25w66, W4n25w67, W4n25w68, W4n25w69, W4n25w70, W4n25w71, W4n25w72, W4n25w73, W4n25w74, W4n25w75, W4n25w76, W4n25w77, W4n25w78, W4n25w79, W4n25w80, W4n25w81, W4n25w82, W4n25w83, W4n25w84, W4n25w85, W4n25w86, W4n25w87, W4n25w88, W4n25w89, W4n25w90, W4n25w91, W4n25w92, W4n25w93, W4n25w94, W4n25w95, W4n25w96, W4n25w97, W4n25w98, W4n25w99, W4n25w100, W4n25w101, W4n25w102, W4n25w103, W4n25w104, W4n25w105, W4n25w106, W4n25w107, W4n25w108, W4n25w109, W4n25w110, W4n25w111, W4n25w112, W4n25w113, W4n25w114, W4n25w115, W4n25w116, W4n25w117, W4n25w118, W4n25w119, W4n25w120, W4n25w121, W4n25w122, W4n25w123, W4n25w124, W4n25w125, W4n25w126, W4n25w127, W4n25w128, W4n25w129, W4n25w130, W4n25w131, W4n25w132, W4n25w133, W4n25w134, W4n25w135, W4n25w136, W4n25w137, W4n25w138, W4n25w139, W4n25w140, W4n25w141, W4n25w142, W4n25w143, W4n25w144, W4n25w145, W4n25w146, W4n25w147, W4n25w148, W4n25w149, W4n25w150, W4n25w151, W4n25w152, W4n25w153, W4n25w154, W4n25w155, W4n25w156, W4n25w157, W4n25w158, W4n25w159, W4n25w160, W4n25w161, W4n25w162, W4n25w163, W4n25w164, W4n25w165, W4n25w166, W4n25w167, W4n25w168, W4n25w169, W4n25w170, W4n25w171, W4n25w172, W4n25w173, W4n25w174, W4n25w175, W4n25w176, W4n25w177, W4n25w178, W4n25w179, W4n25w180, W4n25w181, W4n25w182, W4n25w183, W4n25w184, W4n25w185, W4n25w186, W4n25w187, W4n25w188, W4n25w189, W4n25w190, W4n25w191, W4n25w192, W4n25w193, W4n25w194, W4n25w195, W4n25w196, W4n25w197, W4n25w198, W4n25w199, W4n25w200, W4n25w201, W4n25w202, W4n25w203, W4n25w204, W4n25w205, W4n25w206, W4n25w207, W4n25w208, W4n25w209, W4n25w210, W4n25w211, W4n25w212, W4n25w213, W4n25w214, W4n25w215, W4n25w216, W4n25w217, W4n25w218, W4n25w219, W4n25w220, W4n25w221, W4n25w222, W4n25w223, W4n25w224, W4n25w225, W4n25w226, W4n25w227, W4n25w228, W4n25w229, W4n25w230, W4n25w231, W4n25w232, W4n25w233, W4n25w234, W4n25w235, W4n25w236, W4n25w237, W4n25w238, W4n25w239, W4n25w240, W4n25w241, W4n25w242]
W4n31w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w0'
	)
W4n31w0.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w0.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w0.label_edges()
W4n31w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w1'
	)
W4n31w1.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w1.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w1.label_edges()
W4n31w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w2'
	)
W4n31w2.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w2.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w2.label_edges()
W4n31w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w3'
	)
W4n31w3.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w3.label_edges()
W4n31w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w4'
	)
W4n31w4.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w4.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w4.label_edges()
W4n31w5 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w5'
	)
W4n31w5.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w5.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w5.label_edges()
W4n31w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w6'
	)
W4n31w6.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w6.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w6.label_edges()
W4n31w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w7'
	)
W4n31w7.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w7.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w7.label_edges()
W4n31w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w8'
	)
W4n31w8.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w8.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w8.label_edges()
W4n31w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w9'
	)
W4n31w9.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w9.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w9.label_edges()
W4n31w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w10'
	)
W4n31w10.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w10.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w10.label_edges()
W4n31w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w11'
	)
W4n31w11.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w11.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w11.label_edges()
W4n31w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w12'
	)
W4n31w12.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w12.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w12.label_edges()
W4n31w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w13'
	)
W4n31w13.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w13.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w13.label_edges()
W4n31w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w14'
	)
W4n31w14.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w14.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w14.label_edges()
W4n31w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w15'
	)
W4n31w15.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w15.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w15.label_edges()
W4n31w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w16'
	)
W4n31w16.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w16.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w16.label_edges()
W4n31w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w17'
	)
W4n31w17.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w17.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w17.label_edges()
W4n31w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w18'
	)
W4n31w18.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w18.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w18.label_edges()
W4n31w19 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w19'
	)
W4n31w19.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w19.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w19.label_edges()
W4n31w20 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w20'
	)
W4n31w20.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w20.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w20.label_edges()
W4n31w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w21'
	)
W4n31w21.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w21.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w21.label_edges()
W4n31w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w22'
	)
W4n31w22.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w22.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w22.label_edges()
W4n31w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w23'
	)
W4n31w23.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w23.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w23.label_edges()
W4n31w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w24'
	)
W4n31w24.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w24.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w24.label_edges()
W4n31w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w25'
	)
W4n31w25.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w25.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w25.label_edges()
W4n31w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n31w26'
	)
W4n31w26.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w26.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 5), (3, 4), (4, 6)]
W4n31w26.label_edges()
W4n31w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w27'
	)
W4n31w27.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w27.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w27.label_edges()
W4n31w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w28'
	)
W4n31w28.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w28.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w28.label_edges()
W4n31w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w29'
	)
W4n31w29.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w29.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w29.label_edges()
W4n31w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w30'
	)
W4n31w30.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w30.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w30.label_edges()
W4n31w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w31'
	)
W4n31w31.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w31.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w31.label_edges()
W4n31w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w32'
	)
W4n31w32.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w32.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w32.label_edges()
W4n31w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w33'
	)
W4n31w33.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w33.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w33.label_edges()
W4n31w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w34'
	)
W4n31w34.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w34.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w34.label_edges()
W4n31w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w35'
	)
W4n31w35.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w35.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w35.label_edges()
W4n31w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w36'
	)
W4n31w36.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w36.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w36.label_edges()
W4n31w37 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w37'
	)
W4n31w37.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w37.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w37.label_edges()
W4n31w38 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w38'
	)
W4n31w38.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w38.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w38.label_edges()
W4n31w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w39'
	)
W4n31w39.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w39.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w39.label_edges()
W4n31w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w40'
	)
W4n31w40.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w40.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w40.label_edges()
W4n31w41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w41'
	)
W4n31w41.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w41.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w41.label_edges()
W4n31w42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w42'
	)
W4n31w42.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w42.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w42.label_edges()
W4n31w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w43'
	)
W4n31w43.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w43.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n31w43.label_edges()
W4n31w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n31w44'
	)
W4n31w44.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w44.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n31w44.label_edges()
W4n31w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w45'
	)
W4n31w45.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w45.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w45.label_edges()
W4n31w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w46'
	)
W4n31w46.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w46.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w46.label_edges()
W4n31w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w47'
	)
W4n31w47.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w47.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w47.label_edges()
W4n31w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w48'
	)
W4n31w48.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w48.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w48.label_edges()
W4n31w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w49'
	)
W4n31w49.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w49.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w49.label_edges()
W4n31w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w50'
	)
W4n31w50.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w50.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w50.label_edges()
W4n31w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w51'
	)
W4n31w51.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w51.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w51.label_edges()
W4n31w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w52'
	)
W4n31w52.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w52.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w52.label_edges()
W4n31w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w53'
	)
W4n31w53.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w53.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w53.label_edges()
W4n31w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w54'
	)
W4n31w54.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w54.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w54.label_edges()
W4n31w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w55'
	)
W4n31w55.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w55.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w55.label_edges()
W4n31w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w56'
	)
W4n31w56.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w56.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w56.label_edges()
W4n31w57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w57'
	)
W4n31w57.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w57.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w57.label_edges()
W4n31w58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w58'
	)
W4n31w58.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w58.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w58.label_edges()
W4n31w59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w59'
	)
W4n31w59.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w59.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w59.label_edges()
W4n31w60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w60'
	)
W4n31w60.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w60.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w60.label_edges()
W4n31w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w61'
	)
W4n31w61.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w61.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w61.label_edges()
W4n31w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w62'
	)
W4n31w62.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w62.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w62.label_edges()
W4n31w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w63'
	)
W4n31w63.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w63.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w63.label_edges()
W4n31w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w64'
	)
W4n31w64.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w64.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w64.label_edges()
W4n31w65 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w65'
	)
W4n31w65.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w65.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w65.label_edges()
W4n31w66 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w66'
	)
W4n31w66.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w66.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w66.label_edges()
W4n31w67 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w67'
	)
W4n31w67.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w67.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w67.label_edges()
W4n31w68 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w68'
	)
W4n31w68.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w68.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w68.label_edges()
W4n31w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w69'
	)
W4n31w69.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w69.excl_verts = [(1, 5), (1, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w69.label_edges()
W4n31w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w70'
	)
W4n31w70.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w70.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w70.label_edges()
W4n31w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w71'
	)
W4n31w71.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w71.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w71.label_edges()
W4n31w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w72'
	)
W4n31w72.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w72.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w72.label_edges()
W4n31w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w73'
	)
W4n31w73.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w73.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w73.label_edges()
W4n31w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w74'
	)
W4n31w74.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w74.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w74.label_edges()
W4n31w75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w75'
	)
W4n31w75.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w75.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w75.label_edges()
W4n31w76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w76'
	)
W4n31w76.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w76.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w76.label_edges()
W4n31w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w77'
	)
W4n31w77.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w77.excl_verts = [(0, 1), (1, 2), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n31w77.label_edges()
W4n31w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n31w78'
	)
W4n31w78.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w78.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n31w78.label_edges()
W4n31w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n31w79'
	)
W4n31w79.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w79.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (3, 4), (4, 6)]
W4n31w79.label_edges()
W4n31w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n31w80'
	)
W4n31w80.incl_verts = [(3, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n31w80.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4), (4, 5)]
W4n31w80.label_edges()
W4n31w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w81'
	)
W4n31w81.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w81.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w81.label_edges()
W4n31w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w82'
	)
W4n31w82.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w82.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w82.label_edges()
W4n31w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w83'
	)
W4n31w83.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w83.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w83.label_edges()
W4n31w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w84'
	)
W4n31w84.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w84.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w84.label_edges()
W4n31w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w85'
	)
W4n31w85.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w85.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w85.label_edges()
W4n31w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w86'
	)
W4n31w86.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w86.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w86.label_edges()
W4n31w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w87'
	)
W4n31w87.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w87.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w87.label_edges()
W4n31w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w88'
	)
W4n31w88.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w88.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w88.label_edges()
W4n31w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w89'
	)
W4n31w89.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w89.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w89.label_edges()
W4n31w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w90'
	)
W4n31w90.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w90.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w90.label_edges()
W4n31w91 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w91'
	)
W4n31w91.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w91.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w91.label_edges()
W4n31w92 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w92'
	)
W4n31w92.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w92.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w92.label_edges()
W4n31w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w93'
	)
W4n31w93.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w93.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w93.label_edges()
W4n31w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w94'
	)
W4n31w94.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w94.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w94.label_edges()
W4n31w95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w95'
	)
W4n31w95.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w95.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w95.label_edges()
W4n31w96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w96'
	)
W4n31w96.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w96.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w96.label_edges()
W4n31w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n31w97'
	)
W4n31w97.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w97.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n31w97.label_edges()
W4n31w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n31w98'
	)
W4n31w98.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 2), (3, 4)]
W4n31w98.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n31w98.label_edges()
W4n31w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w99'
	)
W4n31w99.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w99.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w99.label_edges()
W4n31w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w100'
	)
W4n31w100.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w100.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w100.label_edges()
W4n31w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w101'
	)
W4n31w101.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w101.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n31w101.label_edges()
W4n31w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w102'
	)
W4n31w102.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w102.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n31w102.label_edges()
W4n31w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w103'
	)
W4n31w103.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w103.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w103.label_edges()
W4n31w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w104'
	)
W4n31w104.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w104.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w104.label_edges()
W4n31w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w105'
	)
W4n31w105.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w105.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n31w105.label_edges()
W4n31w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w106'
	)
W4n31w106.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w106.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n31w106.label_edges()
W4n31w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w107'
	)
W4n31w107.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w107.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w107.label_edges()
W4n31w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w108'
	)
W4n31w108.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w108.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w108.label_edges()
W4n31w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w109'
	)
W4n31w109.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w109.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n31w109.label_edges()
W4n31w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w110'
	)
W4n31w110.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n31w110.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n31w110.label_edges()
W4n31w111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w111'
	)
W4n31w111.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w111.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w111.label_edges()
W4n31w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w112'
	)
W4n31w112.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w112.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w112.label_edges()
W4n31w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w113'
	)
W4n31w113.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w113.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n31w113.label_edges()
W4n31w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w114'
	)
W4n31w114.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w114.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n31w114.label_edges()
W4n31w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w115'
	)
W4n31w115.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w115.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w115.label_edges()
W4n31w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w116'
	)
W4n31w116.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w116.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w116.label_edges()
W4n31w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w117'
	)
W4n31w117.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w117.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n31w117.label_edges()
W4n31w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w118'
	)
W4n31w118.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w118.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n31w118.label_edges()
W4n31w119 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w119'
	)
W4n31w119.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w119.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n31w119.label_edges()
W4n31w120 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w120'
	)
W4n31w120.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w120.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n31w120.label_edges()
W4n31w121 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w121'
	)
W4n31w121.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w121.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n31w121.label_edges()
W4n31w122 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w122'
	)
W4n31w122.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w122.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n31w122.label_edges()
W4n31w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w123'
	)
W4n31w123.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w123.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w123.label_edges()
W4n31w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w124'
	)
W4n31w124.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w124.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w124.label_edges()
W4n31w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w125'
	)
W4n31w125.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w125.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n31w125.label_edges()
W4n31w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w126'
	)
W4n31w126.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w126.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n31w126.label_edges()
W4n31w127 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w127'
	)
W4n31w127.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w127.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n31w127.label_edges()
W4n31w128 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w128'
	)
W4n31w128.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w128.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n31w128.label_edges()
W4n31w129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w129'
	)
W4n31w129.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w129.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n31w129.label_edges()
W4n31w130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w130'
	)
W4n31w130.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n31w130.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n31w130.label_edges()
W4n31w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n31w131'
	)
W4n31w131.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w131.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n31w131.label_edges()
W4n31w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n31w132'
	)
W4n31w132.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 2), (3, 4)]
W4n31w132.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n31w132.label_edges()
W4n31w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n31w133'
	)
W4n31w133.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w133.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 5), (4, 6)]
W4n31w133.label_edges()
W4n31w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5, 4],
	},
	name = 'W4n31w134'
	)
W4n31w134.incl_verts = [(2, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n31w134.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 5), (3, 4)]
W4n31w134.label_edges()
W4n31w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w135'
	)
W4n31w135.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w135.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w135.label_edges()
W4n31w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w136'
	)
W4n31w136.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w136.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w136.label_edges()
W4n31w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w137'
	)
W4n31w137.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w137.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w137.label_edges()
W4n31w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w138'
	)
W4n31w138.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w138.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w138.label_edges()
W4n31w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w139'
	)
W4n31w139.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w139.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w139.label_edges()
W4n31w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w140'
	)
W4n31w140.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w140.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w140.label_edges()
W4n31w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w141'
	)
W4n31w141.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w141.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w141.label_edges()
W4n31w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w142'
	)
W4n31w142.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w142.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w142.label_edges()
W4n31w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w143'
	)
W4n31w143.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w143.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w143.label_edges()
W4n31w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w144'
	)
W4n31w144.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w144.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w144.label_edges()
W4n31w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w145'
	)
W4n31w145.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w145.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w145.label_edges()
W4n31w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w146'
	)
W4n31w146.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w146.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w146.label_edges()
W4n31w147 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w147'
	)
W4n31w147.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w147.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w147.label_edges()
W4n31w148 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w148'
	)
W4n31w148.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w148.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w148.label_edges()
W4n31w149 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w149'
	)
W4n31w149.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w149.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w149.label_edges()
W4n31w150 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w150'
	)
W4n31w150.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w150.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w150.label_edges()
W4n31w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w151'
	)
W4n31w151.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w151.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w151.label_edges()
W4n31w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w152'
	)
W4n31w152.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w152.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w152.label_edges()
W4n31w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w153'
	)
W4n31w153.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w153.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w153.label_edges()
W4n31w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w154'
	)
W4n31w154.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w154.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w154.label_edges()
W4n31w155 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w155'
	)
W4n31w155.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w155.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w155.label_edges()
W4n31w156 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w156'
	)
W4n31w156.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w156.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w156.label_edges()
W4n31w157 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w157'
	)
W4n31w157.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w157.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w157.label_edges()
W4n31w158 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w158'
	)
W4n31w158.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w158.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w158.label_edges()
W4n31w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w159'
	)
W4n31w159.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w159.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w159.label_edges()
W4n31w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w160'
	)
W4n31w160.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w160.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w160.label_edges()
W4n31w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w161'
	)
W4n31w161.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w161.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w161.label_edges()
W4n31w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w162'
	)
W4n31w162.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w162.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w162.label_edges()
W4n31w163 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w163'
	)
W4n31w163.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w163.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w163.label_edges()
W4n31w164 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w164'
	)
W4n31w164.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w164.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w164.label_edges()
W4n31w165 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w165'
	)
W4n31w165.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w165.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w165.label_edges()
W4n31w166 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w166'
	)
W4n31w166.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w166.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w166.label_edges()
W4n31w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n31w167'
	)
W4n31w167.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w167.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (4, 7)]
W4n31w167.label_edges()
W4n31w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n31w168'
	)
W4n31w168.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 2), (3, 4)]
W4n31w168.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (3, 4)]
W4n31w168.label_edges()
W4n31w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n31w169'
	)
W4n31w169.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w169.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (4, 6)]
W4n31w169.label_edges()
W4n31w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n31w170'
	)
W4n31w170.incl_verts = [(1, 5), (0, 1), (1, 2), (2, 3), (3, 4)]
W4n31w170.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 4)]
W4n31w170.label_edges()
W4n31w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w171'
	)
W4n31w171.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w171.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w171.label_edges()
W4n31w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w172'
	)
W4n31w172.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w172.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w172.label_edges()
W4n31w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w173'
	)
W4n31w173.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w173.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n31w173.label_edges()
W4n31w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w174'
	)
W4n31w174.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w174.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w174.label_edges()
W4n31w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w175'
	)
W4n31w175.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w175.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w175.label_edges()
W4n31w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w176'
	)
W4n31w176.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w176.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w176.label_edges()
W4n31w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w177'
	)
W4n31w177.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w177.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w177.label_edges()
W4n31w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w178'
	)
W4n31w178.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w178.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w178.label_edges()
W4n31w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w179'
	)
W4n31w179.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w179.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w179.label_edges()
W4n31w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w180'
	)
W4n31w180.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w180.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w180.label_edges()
W4n31w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w181'
	)
W4n31w181.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w181.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n31w181.label_edges()
W4n31w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w182'
	)
W4n31w182.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w182.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w182.label_edges()
W4n31w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w183'
	)
W4n31w183.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w183.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w183.label_edges()
W4n31w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w184'
	)
W4n31w184.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w184.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w184.label_edges()
W4n31w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w185'
	)
W4n31w185.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w185.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w185.label_edges()
W4n31w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w186'
	)
W4n31w186.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w186.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w186.label_edges()
W4n31w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w187'
	)
W4n31w187.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w187.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n31w187.label_edges()
W4n31w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w188'
	)
W4n31w188.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w188.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n31w188.label_edges()
W4n31w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w189'
	)
W4n31w189.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w189.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (4, 7)]
W4n31w189.label_edges()
W4n31w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w190'
	)
W4n31w190.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w190.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n31w190.label_edges()
W4n31w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w191'
	)
W4n31w191.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w191.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n31w191.label_edges()
W4n31w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w192'
	)
W4n31w192.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n31w192.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n31w192.label_edges()
W4n31w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n31w193'
	)
W4n31w193.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w193.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n31w193.label_edges()
W4n31w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n31w194'
	)
W4n31w194.incl_verts = [(1, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n31w194.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n31w194.label_edges()
W4n31w195 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w195'
	)
W4n31w195.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w195.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w195.label_edges()
W4n31w196 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w196'
	)
W4n31w196.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w196.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w196.label_edges()
W4n31w197 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w197'
	)
W4n31w197.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w197.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n31w197.label_edges()
W4n31w198 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w198'
	)
W4n31w198.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w198.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w198.label_edges()
W4n31w199 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w199'
	)
W4n31w199.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w199.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w199.label_edges()
W4n31w200 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w200'
	)
W4n31w200.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w200.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w200.label_edges()
W4n31w201 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w201'
	)
W4n31w201.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w201.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w201.label_edges()
W4n31w202 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w202'
	)
W4n31w202.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w202.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w202.label_edges()
W4n31w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w203'
	)
W4n31w203.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w203.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (3, 7), (4, 8)]
W4n31w203.label_edges()
W4n31w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w204'
	)
W4n31w204.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w204.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (3, 7), (3, 4)]
W4n31w204.label_edges()
W4n31w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w205'
	)
W4n31w205.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w205.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (4, 7)]
W4n31w205.label_edges()
W4n31w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w206'
	)
W4n31w206.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w206.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 4)]
W4n31w206.label_edges()
W4n31w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w207'
	)
W4n31w207.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w207.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (4, 7)]
W4n31w207.label_edges()
W4n31w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n31w208'
	)
W4n31w208.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w208.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (3, 4)]
W4n31w208.label_edges()
W4n31w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n31w209'
	)
W4n31w209.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w209.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (4, 6)]
W4n31w209.label_edges()
W4n31w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n31w210'
	)
W4n31w210.incl_verts = [(0, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w210.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w210.label_edges()
W4n31w211 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w211'
	)
W4n31w211.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w211.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w211.label_edges()
W4n31w212 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w212'
	)
W4n31w212.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w212.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w212.label_edges()
W4n31w213 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w213'
	)
W4n31w213.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w213.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n31w213.label_edges()
W4n31w214 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w214'
	)
W4n31w214.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w214.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w214.label_edges()
W4n31w215 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w215'
	)
W4n31w215.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w215.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w215.label_edges()
W4n31w216 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w216'
	)
W4n31w216.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w216.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w216.label_edges()
W4n31w217 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w217'
	)
W4n31w217.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w217.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w217.label_edges()
W4n31w218 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w218'
	)
W4n31w218.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w218.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w218.label_edges()
W4n31w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w219'
	)
W4n31w219.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w219.excl_verts = [(1, 5), (1, 2), (4, 6), (3, 7), (4, 8)]
W4n31w219.label_edges()
W4n31w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w220'
	)
W4n31w220.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w220.excl_verts = [(1, 5), (1, 2), (4, 6), (3, 7), (3, 4)]
W4n31w220.label_edges()
W4n31w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w221'
	)
W4n31w221.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w221.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (4, 7)]
W4n31w221.label_edges()
W4n31w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w222'
	)
W4n31w222.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w222.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 4)]
W4n31w222.label_edges()
W4n31w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w223'
	)
W4n31w223.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w223.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (4, 7)]
W4n31w223.label_edges()
W4n31w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n31w224'
	)
W4n31w224.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w224.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (3, 4)]
W4n31w224.label_edges()
W4n31w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n31w225'
	)
W4n31w225.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w225.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (4, 6)]
W4n31w225.label_edges()
W4n31w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n31w226'
	)
W4n31w226.incl_verts = [(0, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w226.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w226.label_edges()
W4n31w227 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w227'
	)
W4n31w227.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w227.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n31w227.label_edges()
W4n31w228 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w228'
	)
W4n31w228.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w228.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n31w228.label_edges()
W4n31w229 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w229'
	)
W4n31w229.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w229.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (4, 7)]
W4n31w229.label_edges()
W4n31w230 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w230'
	)
W4n31w230.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w230.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n31w230.label_edges()
W4n31w231 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w231'
	)
W4n31w231.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w231.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n31w231.label_edges()
W4n31w232 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w232'
	)
W4n31w232.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n31w232.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n31w232.label_edges()
W4n31w233 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n31w233'
	)
W4n31w233.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w233.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n31w233.label_edges()
W4n31w234 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n31w234'
	)
W4n31w234.incl_verts = [(1, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n31w234.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n31w234.label_edges()
W4n31w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n31w235'
	)
W4n31w235.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w235.excl_verts = [(0, 1), (1, 2), (4, 5), (3, 6), (4, 7)]
W4n31w235.label_edges()
W4n31w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n31w236'
	)
W4n31w236.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 2), (3, 4)]
W4n31w236.excl_verts = [(0, 1), (1, 2), (4, 5), (3, 6), (3, 4)]
W4n31w236.label_edges()
W4n31w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n31w237'
	)
W4n31w237.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w237.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (4, 6)]
W4n31w237.label_edges()
W4n31w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n31w238'
	)
W4n31w238.incl_verts = [(1, 5), (0, 1), (1, 2), (2, 3), (3, 4)]
W4n31w238.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 4)]
W4n31w238.label_edges()
W4n31w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n31w239'
	)
W4n31w239.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w239.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (4, 6)]
W4n31w239.label_edges()
W4n31w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5, 4],
	},
	name = 'W4n31w240'
	)
W4n31w240.incl_verts = [(2, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n31w240.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (3, 4)]
W4n31w240.label_edges()
W4n31w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[5],
	4:[5]
	},
	name = 'W4n31w241'
	)
W4n31w241.incl_verts = [(3, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n31w241.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (4, 5)]
W4n31w241.label_edges()
W4n31w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 4]
	},
	name = 'W4n31w242'
	)
W4n31w242.incl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w242.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w242.label_edges()
W4n31w_list = [W4n31w0, W4n31w1, W4n31w2, W4n31w3, W4n31w4, W4n31w5, W4n31w6, W4n31w7, W4n31w8, W4n31w9, W4n31w10, W4n31w11, W4n31w12, W4n31w13, W4n31w14, W4n31w15, W4n31w16, W4n31w17, W4n31w18, W4n31w19, W4n31w20, W4n31w21, W4n31w22, W4n31w23, W4n31w24, W4n31w25, W4n31w26, W4n31w27, W4n31w28, W4n31w29, W4n31w30, W4n31w31, W4n31w32, W4n31w33, W4n31w34, W4n31w35, W4n31w36, W4n31w37, W4n31w38, W4n31w39, W4n31w40, W4n31w41, W4n31w42, W4n31w43, W4n31w44, W4n31w45, W4n31w46, W4n31w47, W4n31w48, W4n31w49, W4n31w50, W4n31w51, W4n31w52, W4n31w53, W4n31w54, W4n31w55, W4n31w56, W4n31w57, W4n31w58, W4n31w59, W4n31w60, W4n31w61, W4n31w62, W4n31w63, W4n31w64, W4n31w65, W4n31w66, W4n31w67, W4n31w68, W4n31w69, W4n31w70, W4n31w71, W4n31w72, W4n31w73, W4n31w74, W4n31w75, W4n31w76, W4n31w77, W4n31w78, W4n31w79, W4n31w80, W4n31w81, W4n31w82, W4n31w83, W4n31w84, W4n31w85, W4n31w86, W4n31w87, W4n31w88, W4n31w89, W4n31w90, W4n31w91, W4n31w92, W4n31w93, W4n31w94, W4n31w95, W4n31w96, W4n31w97, W4n31w98, W4n31w99, W4n31w100, W4n31w101, W4n31w102, W4n31w103, W4n31w104, W4n31w105, W4n31w106, W4n31w107, W4n31w108, W4n31w109, W4n31w110, W4n31w111, W4n31w112, W4n31w113, W4n31w114, W4n31w115, W4n31w116, W4n31w117, W4n31w118, W4n31w119, W4n31w120, W4n31w121, W4n31w122, W4n31w123, W4n31w124, W4n31w125, W4n31w126, W4n31w127, W4n31w128, W4n31w129, W4n31w130, W4n31w131, W4n31w132, W4n31w133, W4n31w134, W4n31w135, W4n31w136, W4n31w137, W4n31w138, W4n31w139, W4n31w140, W4n31w141, W4n31w142, W4n31w143, W4n31w144, W4n31w145, W4n31w146, W4n31w147, W4n31w148, W4n31w149, W4n31w150, W4n31w151, W4n31w152, W4n31w153, W4n31w154, W4n31w155, W4n31w156, W4n31w157, W4n31w158, W4n31w159, W4n31w160, W4n31w161, W4n31w162, W4n31w163, W4n31w164, W4n31w165, W4n31w166, W4n31w167, W4n31w168, W4n31w169, W4n31w170, W4n31w171, W4n31w172, W4n31w173, W4n31w174, W4n31w175, W4n31w176, W4n31w177, W4n31w178, W4n31w179, W4n31w180, W4n31w181, W4n31w182, W4n31w183, W4n31w184, W4n31w185, W4n31w186, W4n31w187, W4n31w188, W4n31w189, W4n31w190, W4n31w191, W4n31w192, W4n31w193, W4n31w194, W4n31w195, W4n31w196, W4n31w197, W4n31w198, W4n31w199, W4n31w200, W4n31w201, W4n31w202, W4n31w203, W4n31w204, W4n31w205, W4n31w206, W4n31w207, W4n31w208, W4n31w209, W4n31w210, W4n31w211, W4n31w212, W4n31w213, W4n31w214, W4n31w215, W4n31w216, W4n31w217, W4n31w218, W4n31w219, W4n31w220, W4n31w221, W4n31w222, W4n31w223, W4n31w224, W4n31w225, W4n31w226, W4n31w227, W4n31w228, W4n31w229, W4n31w230, W4n31w231, W4n31w232, W4n31w233, W4n31w234, W4n31w235, W4n31w236, W4n31w237, W4n31w238, W4n31w239, W4n31w240, W4n31w241, W4n31w242]
list_of_listnames = [W4n5w_list, W4n7w_list, W4n8w_list, W4n9w_list, W4n11w_list, W4n14w_list, W4n15w_list, W4n19w_list, W4n25w_list, W4n31w_list]


==> code/results/W4/W4_phase2_with_isom_check.sage <==
W4n5w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w0'
	)
W4n5w0.label_edges()
W4n5w0.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w1'
	)
W4n5w1.label_edges()
W4n5w1.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w2'
	)
W4n5w2.label_edges()
W4n5w2.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w3 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w3'
	)
W4n5w3.label_edges()
W4n5w3.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w3.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w4 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w4'
	)
W4n5w4.label_edges()
W4n5w4.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w4.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w5'
	)
W4n5w5.label_edges()
W4n5w5.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w5.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w6 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w6'
	)
W4n5w6.label_edges()
W4n5w6.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w6.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w7'
	)
W4n5w7.label_edges()
W4n5w7.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w7.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w8 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w8'
	)
W4n5w8.label_edges()
W4n5w8.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w8.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w9 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w9'
	)
W4n5w9.label_edges()
W4n5w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w9.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w10 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w10'
	)
W4n5w10.label_edges()
W4n5w10.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w10.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w11'
	)
W4n5w11.label_edges()
W4n5w11.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w11.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w12 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w12'
	)
W4n5w12.label_edges()
W4n5w12.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w12.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w13 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w13'
	)
W4n5w13.label_edges()
W4n5w13.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w13.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w14 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w14'
	)
W4n5w14.label_edges()
W4n5w14.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w14.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w15'
	)
W4n5w15.label_edges()
W4n5w15.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w15.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w16 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w16'
	)
W4n5w16.label_edges()
W4n5w16.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w16.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W4n5w17 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w17'
	)
W4n5w17.label_edges()
W4n5w17.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w17.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w18 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w18'
	)
W4n5w18.label_edges()
W4n5w18.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w18.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w19 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w19'
	)
W4n5w19.label_edges()
W4n5w19.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w19.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w20 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w20'
	)
W4n5w20.label_edges()
W4n5w20.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w20.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2), (2, 8)]
W4n5w21 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w21'
	)
W4n5w21.label_edges()
W4n5w21.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w21.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w22 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w22'
	)
W4n5w22.label_edges()
W4n5w22.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w22.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (1, 2), (2, 7)]
W4n5w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w23'
	)
W4n5w23.label_edges()
W4n5w23.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w23.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (1, 2), (2, 6)]
W4n5w24 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w24'
	)
W4n5w24.label_edges()
W4n5w24.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w24.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w25'
	)
W4n5w25.label_edges()
W4n5w25.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w25.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w26'
	)
W4n5w26.label_edges()
W4n5w26.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w26.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w27 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w27'
	)
W4n5w27.label_edges()
W4n5w27.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w27.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w28 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w28'
	)
W4n5w28.label_edges()
W4n5w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w28.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w29 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w29'
	)
W4n5w29.label_edges()
W4n5w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2), (2, 8)]
W4n5w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w30'
	)
W4n5w30.label_edges()
W4n5w30.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w31 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[2, 4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w31'
	)
W4n5w31.label_edges()
W4n5w31.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w31.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w32 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w32'
	)
W4n5w32.label_edges()
W4n5w32.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w32.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w33 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w33'
	)
W4n5w33.label_edges()
W4n5w33.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w33.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w34'
	)
W4n5w34.label_edges()
W4n5w34.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w34.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w35 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[2, 4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w35'
	)
W4n5w35.label_edges()
W4n5w35.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w35.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (1, 2), (2, 9)]
W4n5w36 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w36'
	)
W4n5w36.label_edges()
W4n5w36.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w36.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (1, 2), (2, 8)]
W4n5w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w37'
	)
W4n5w37.label_edges()
W4n5w37.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w37.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (1, 2), (2, 7)]
W4n5w38 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[2, 4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w38'
	)
W4n5w38.label_edges()
W4n5w38.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w38.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (1, 2), (2, 8)]
W4n5w39 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w39'
	)
W4n5w39.label_edges()
W4n5w39.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w39.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (1, 2), (2, 7)]
W4n5w40 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w40'
	)
W4n5w40.label_edges()
W4n5w40.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w40.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (1, 2), (2, 7)]
W4n5w41 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w41'
	)
W4n5w41.label_edges()
W4n5w41.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w41.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (1, 2), (2, 6)]
W4n5w42 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[2, 4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w42'
	)
W4n5w42.label_edges()
W4n5w42.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w42.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (1, 2), (2, 7)]
W4n5w43 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w43'
	)
W4n5w43.label_edges()
W4n5w43.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w43.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (1, 2), (2, 6)]
W4n5w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w44'
	)
W4n5w44.label_edges()
W4n5w44.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (0, 4)]
W4n5w44.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (2, 5)]
W4n5w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w45'
	)
W4n5w45.label_edges()
W4n5w45.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w46'
	)
W4n5w46.label_edges()
W4n5w46.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w47 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w47'
	)
W4n5w47.label_edges()
W4n5w47.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w47.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w48 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w48'
	)
W4n5w48.label_edges()
W4n5w48.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w48.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w49'
	)
W4n5w49.label_edges()
W4n5w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w49.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w50'
	)
W4n5w50.label_edges()
W4n5w50.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w50.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w51 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w51'
	)
W4n5w51.label_edges()
W4n5w51.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w51.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w52 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w52'
	)
W4n5w52.label_edges()
W4n5w52.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w52.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w53 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w53'
	)
W4n5w53.label_edges()
W4n5w53.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w53.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w54 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w54'
	)
W4n5w54.label_edges()
W4n5w54.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w54.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w55'
	)
W4n5w55.label_edges()
W4n5w55.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w55.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (2, 7)]
W4n5w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w56'
	)
W4n5w56.label_edges()
W4n5w56.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w56.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (0, 4), (4, 6), (1, 2)]
W4n5w57 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w57'
	)
W4n5w57.label_edges()
W4n5w57.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w57.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w58 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w58'
	)
W4n5w58.label_edges()
W4n5w58.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w58.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w59'
	)
W4n5w59.label_edges()
W4n5w59.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w59.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w60'
	)
W4n5w60.label_edges()
W4n5w60.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w60.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w61 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w61'
	)
W4n5w61.label_edges()
W4n5w61.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w61.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w62 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w62'
	)
W4n5w62.label_edges()
W4n5w62.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w62.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w63'
	)
W4n5w63.label_edges()
W4n5w63.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w63.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w64 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w64'
	)
W4n5w64.label_edges()
W4n5w64.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w64.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w65 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w65'
	)
W4n5w65.label_edges()
W4n5w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w65.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w66 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w66'
	)
W4n5w66.label_edges()
W4n5w66.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w66.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w67'
	)
W4n5w67.label_edges()
W4n5w67.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w67.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w68'
	)
W4n5w68.label_edges()
W4n5w68.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w68.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w69 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w69'
	)
W4n5w69.label_edges()
W4n5w69.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w69.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w70 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w70'
	)
W4n5w70.label_edges()
W4n5w70.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w70.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w71 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w71'
	)
W4n5w71.label_edges()
W4n5w71.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w71.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w72 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w72'
	)
W4n5w72.label_edges()
W4n5w72.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w72.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w73 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w73'
	)
W4n5w73.label_edges()
W4n5w73.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w73.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w74 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w74'
	)
W4n5w74.label_edges()
W4n5w74.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w74.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w75'
	)
W4n5w75.label_edges()
W4n5w75.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w75.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w76'
	)
W4n5w76.label_edges()
W4n5w76.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w76.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w77 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w77'
	)
W4n5w77.label_edges()
W4n5w77.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w77.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (2, 9)]
W4n5w78 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w78'
	)
W4n5w78.label_edges()
W4n5w78.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w78.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (4, 8), (1, 2)]
W4n5w79 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w79'
	)
W4n5w79.label_edges()
W4n5w79.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w79.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (2, 8)]
W4n5w80 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w80'
	)
W4n5w80.label_edges()
W4n5w80.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w80.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (4, 7), (1, 2)]
W4n5w81 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w81'
	)
W4n5w81.label_edges()
W4n5w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w81.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w82 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w82'
	)
W4n5w82.label_edges()
W4n5w82.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w82.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w83'
	)
W4n5w83.label_edges()
W4n5w83.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w83.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w84'
	)
W4n5w84.label_edges()
W4n5w84.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w84.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w85 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w85'
	)
W4n5w85.label_edges()
W4n5w85.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w85.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (2, 8)]
W4n5w86 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w86'
	)
W4n5w86.label_edges()
W4n5w86.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w86.excl_verts = [(0, 1), (2, 5), (3, 6), (0, 4), (4, 7), (1, 2)]
W4n5w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w87'
	)
W4n5w87.label_edges()
W4n5w87.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w87.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (2, 7)]
W4n5w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w88'
	)
W4n5w88.label_edges()
W4n5w88.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w88.excl_verts = [(0, 1), (2, 5), (0, 3), (0, 4), (4, 6), (1, 2)]
W4n5w89 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w89'
	)
W4n5w89.label_edges()
W4n5w89.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w89.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (2, 7)]
W4n5w90 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w90'
	)
W4n5w90.label_edges()
W4n5w90.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w90.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (4, 6), (1, 2)]
W4n5w91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[4, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W4n5w91'
	)
W4n5w91.label_edges()
W4n5w91.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n5w91.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (2, 6)]
W4n5w92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n5w92'
	)
W4n5w92.label_edges()
W4n5w92.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n5w92.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (4, 5), (1, 2)]
W4n5w93 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w93'
	)
W4n5w93.label_edges()
W4n5w93.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w93.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w94 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w94'
	)
W4n5w94.label_edges()
W4n5w94.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w94.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w95 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w95'
	)
W4n5w95.label_edges()
W4n5w95.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w95.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w96 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w96'
	)
W4n5w96.label_edges()
W4n5w96.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w96.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w97'
	)
W4n5w97.label_edges()
W4n5w97.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w97.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w98'
	)
W4n5w98.label_edges()
W4n5w98.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w98.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w99 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w99'
	)
W4n5w99.label_edges()
W4n5w99.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w99.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w100 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w100'
	)
W4n5w100.label_edges()
W4n5w100.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w100.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w101 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w101'
	)
W4n5w101.label_edges()
W4n5w101.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w101.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w102 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w102'
	)
W4n5w102.label_edges()
W4n5w102.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w102.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w103 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4],
	4:[7],
	},
	name = 'W4n5w103'
	)
W4n5w103.label_edges()
W4n5w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 3)]
W4n5w103.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (2, 8)]
W4n5w104 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 7, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n5w104'
	)
W4n5w104.label_edges()
W4n5w104.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 3), (1, 2)]
W4n5w104.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (1, 2)]
W4n5w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w105'
	)
W4n5w105.label_edges()
W4n5w105.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w106'
	)
W4n5w106.label_edges()
W4n5w106.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w107 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[4, 8],
	2:[3, 5, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w107'
	)
W4n5w107.label_edges()
W4n5w107.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 1)]
W4n5w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (2, 8)]
W4n5w108 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 7, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w108'
	)
W4n5w108.label_edges()
W4n5w108.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 1), (1, 2)]
W4n5w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (1, 2)]
W4n5w109 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n5w109'
	)
W4n5w109.label_edges()
W4n5w109.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 4)]
W4n5w109.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (2, 7)]
W4n5w110 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n5w110'
	)
W4n5w110.label_edges()
W4n5w110.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 4), (1, 2)]
W4n5w110.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (0, 4), (1, 2)]
W4n5w111 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w111'
	)
W4n5w111.label_edges()
W4n5w111.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 3)]
W4n5w111.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (2, 7)]
W4n5w112 = NewFeynmanGraph({
	0:[1, 2, 3, 5, 6, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n5w112'
	)
W4n5w112.label_edges()
W4n5w112.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 3), (1, 2)]
W4n5w112.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (1, 2)]
W4n5w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n5w113'
	)
W4n5w113.label_edges()
W4n5w113.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (0, 4)]
W4n5w113.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (2, 6)]
W4n5w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3, 4],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w114'
	)
W4n5w114.label_edges()
W4n5w114.incl_verts = [(0, 5), (0, 1), (0, 3), (0, 4), (1, 2)]
W4n5w114.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (0, 4), (1, 2)]
W4n5w115 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[4, 5, 9],
	2:[3, 6, 9],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w115'
	)
W4n5w115.label_edges()
W4n5w115.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 9)]
W4n5w115.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (2, 9)]
W4n5w116 = NewFeynmanGraph({
	0:[5, 6, 7, 8],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n5w116'
	)
W4n5w116.label_edges()
W4n5w116.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 8), (1, 2)]
W4n5w116.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (1, 2)]
W4n5w117 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n5w117'
	)
W4n5w117.label_edges()
W4n5w117.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 4)]
W4n5w117.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (2, 8)]
W4n5w118 = NewFeynmanGraph({
	0:[4, 5, 6, 7, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n5w118'
	)
W4n5w118.label_edges()
W4n5w118.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 4), (1, 2)]
W4n5w118.excl_verts = [(1, 5), (2, 6), (3, 7), (0, 4), (1, 2)]
W4n5w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n5w119'
	)
W4n5w119.label_edges()
W4n5w119.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (0, 4)]
W4n5w119.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (2, 7)]
W4n5w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3, 4],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w120'
	)
W4n5w120.label_edges()
W4n5w120.incl_verts = [(0, 5), (0, 6), (0, 3), (0, 4), (1, 2)]
W4n5w120.excl_verts = [(1, 5), (2, 6), (0, 3), (0, 4), (1, 2)]
W4n5w121 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[4, 5, 8],
	2:[3, 8],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w121'
	)
W4n5w121.label_edges()
W4n5w121.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (0, 2)]
W4n5w121.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (2, 8)]
W4n5w122 = NewFeynmanGraph({
	0:[2, 5, 6, 7, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n5w122'
	)
W4n5w122.label_edges()
W4n5w122.incl_verts = [(0, 5), (0, 6), (0, 7), (0, 2), (1, 2)]
W4n5w122.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (1, 2)]
W4n5w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n5w123'
	)
W4n5w123.label_edges()
W4n5w123.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 4)]
W4n5w123.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (2, 7)]
W4n5w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n5w124'
	)
W4n5w124.label_edges()
W4n5w124.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 4), (1, 2)]
W4n5w124.excl_verts = [(1, 5), (0, 2), (3, 6), (0, 4), (1, 2)]
W4n5w125 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4],
	4:[6],
	},
	name = 'W4n5w125'
	)
W4n5w125.label_edges()
W4n5w125.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (0, 3)]
W4n5w125.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (2, 7)]
W4n5w126 = NewFeynmanGraph({
	0:[2, 3, 5, 6, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n5w126'
	)
W4n5w126.label_edges()
W4n5w126.incl_verts = [(0, 5), (0, 6), (0, 2), (0, 3), (1, 2)]
W4n5w126.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (1, 2)]
W4n5w127 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n5w127'
	)
W4n5w127.label_edges()
W4n5w127.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (0, 4)]
W4n5w127.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (2, 6)]
W4n5w128 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3, 4],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	},
	name = 'W4n5w128'
	)
W4n5w128.label_edges()
W4n5w128.incl_verts = [(0, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w128.excl_verts = [(1, 5), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w129 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[4, 7],
	2:[3, 7],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w129'
	)
W4n5w129.label_edges()
W4n5w129.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (0, 2)]
W4n5w129.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (2, 7)]
W4n5w130 = NewFeynmanGraph({
	0:[1, 2, 5, 6, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n5w130'
	)
W4n5w130.label_edges()
W4n5w130.incl_verts = [(0, 5), (0, 6), (0, 1), (0, 2), (1, 2)]
W4n5w130.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (1, 2)]
W4n5w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n5w131'
	)
W4n5w131.label_edges()
W4n5w131.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (0, 4)]
W4n5w131.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (2, 6)]
W4n5w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2, 4],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n5w132'
	)
W4n5w132.label_edges()
W4n5w132.incl_verts = [(0, 5), (0, 1), (0, 2), (0, 4), (1, 2)]
W4n5w132.excl_verts = [(0, 1), (0, 2), (3, 5), (0, 4), (1, 2)]
W4n5w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[4, 5],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n5w133'
	)
W4n5w133.label_edges()
W4n5w133.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (0, 4)]
W4n5w133.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (2, 5)]
W4n5w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3, 4],
	1:[2, 4, 2],
	2:[3],
	3:[4]
	},
	name = 'W4n5w134'
	)
W4n5w134.label_edges()
W4n5w134.incl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w134.excl_verts = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2)]
W4n5w_list = [W4n5w0, W4n5w1, W4n5w2, W4n5w3, W4n5w4, W4n5w5, W4n5w6, W4n5w7, W4n5w8, W4n5w9, W4n5w10, W4n5w11, W4n5w12, W4n5w13, W4n5w14, W4n5w15, W4n5w16, W4n5w17, W4n5w18, W4n5w19, W4n5w20, W4n5w21, W4n5w22, W4n5w23, W4n5w24, W4n5w25, W4n5w26, W4n5w27, W4n5w28, W4n5w29, W4n5w30, W4n5w31, W4n5w32, W4n5w33, W4n5w34, W4n5w35, W4n5w36, W4n5w37, W4n5w38, W4n5w39, W4n5w40, W4n5w41, W4n5w42, W4n5w43, W4n5w44, W4n5w45, W4n5w46, W4n5w47, W4n5w48, W4n5w49, W4n5w50, W4n5w51, W4n5w52, W4n5w53, W4n5w54, W4n5w55, W4n5w56, W4n5w57, W4n5w58, W4n5w59, W4n5w60, W4n5w61, W4n5w62, W4n5w63, W4n5w64, W4n5w65, W4n5w66, W4n5w67, W4n5w68, W4n5w69, W4n5w70, W4n5w71, W4n5w72, W4n5w73, W4n5w74, W4n5w75, W4n5w76, W4n5w77, W4n5w78, W4n5w79, W4n5w80, W4n5w81, W4n5w82, W4n5w83, W4n5w84, W4n5w85, W4n5w86, W4n5w87, W4n5w88, W4n5w89, W4n5w90, W4n5w91, W4n5w92, W4n5w93, W4n5w94, W4n5w95, W4n5w96, W4n5w97, W4n5w98, W4n5w99, W4n5w100, W4n5w101, W4n5w102, W4n5w103, W4n5w104, W4n5w105, W4n5w106, W4n5w107, W4n5w108, W4n5w109, W4n5w110, W4n5w111, W4n5w112, W4n5w113, W4n5w114, W4n5w115, W4n5w116, W4n5w117, W4n5w118, W4n5w119, W4n5w120, W4n5w121, W4n5w122, W4n5w123, W4n5w124, W4n5w125, W4n5w126, W4n5w127, W4n5w128, W4n5w129, W4n5w130, W4n5w131, W4n5w132, W4n5w133, W4n5w134]
W4n7w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w0'
	)
W4n7w0.label_edges()
W4n7w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w1'
	)
W4n7w1.label_edges()
W4n7w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w2'
	)
W4n7w2.label_edges()
W4n7w2.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w3'
	)
W4n7w3.label_edges()
W4n7w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w4'
	)
W4n7w4.label_edges()
W4n7w4.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w5'
	)
W4n7w5.label_edges()
W4n7w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w6'
	)
W4n7w6.label_edges()
W4n7w6.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w7'
	)
W4n7w7.label_edges()
W4n7w7.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w8'
	)
W4n7w8.label_edges()
W4n7w8.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w9'
	)
W4n7w9.label_edges()
W4n7w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w10'
	)
W4n7w10.label_edges()
W4n7w10.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w11'
	)
W4n7w11.label_edges()
W4n7w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w12'
	)
W4n7w12.label_edges()
W4n7w12.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w13'
	)
W4n7w13.label_edges()
W4n7w13.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w14'
	)
W4n7w14.label_edges()
W4n7w14.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w15'
	)
W4n7w15.label_edges()
W4n7w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w16'
	)
W4n7w16.label_edges()
W4n7w16.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w17'
	)
W4n7w17.label_edges()
W4n7w17.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w18'
	)
W4n7w18.label_edges()
W4n7w18.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w19'
	)
W4n7w19.label_edges()
W4n7w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4), (4, 9)]
W4n7w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w20'
	)
W4n7w20.label_edges()
W4n7w20.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w21'
	)
W4n7w21.label_edges()
W4n7w21.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w22'
	)
W4n7w22.label_edges()
W4n7w22.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w23'
	)
W4n7w23.label_edges()
W4n7w23.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n7w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w24'
	)
W4n7w24.label_edges()
W4n7w24.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w25'
	)
W4n7w25.label_edges()
W4n7w25.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n7w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w26'
	)
W4n7w26.label_edges()
W4n7w26.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6)]
W4n7w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w27'
	)
W4n7w27.label_edges()
W4n7w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w28'
	)
W4n7w28.label_edges()
W4n7w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w29'
	)
W4n7w29.label_edges()
W4n7w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w30'
	)
W4n7w30.label_edges()
W4n7w30.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w31'
	)
W4n7w31.label_edges()
W4n7w31.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w32'
	)
W4n7w32.label_edges()
W4n7w32.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w33'
	)
W4n7w33.label_edges()
W4n7w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w34'
	)
W4n7w34.label_edges()
W4n7w34.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w35'
	)
W4n7w35.label_edges()
W4n7w35.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w36'
	)
W4n7w36.label_edges()
W4n7w36.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w37'
	)
W4n7w37.label_edges()
W4n7w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w38'
	)
W4n7w38.label_edges()
W4n7w38.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w39'
	)
W4n7w39.label_edges()
W4n7w39.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w40'
	)
W4n7w40.label_edges()
W4n7w40.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w41'
	)
W4n7w41.label_edges()
W4n7w41.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w42'
	)
W4n7w42.label_edges()
W4n7w42.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w43'
	)
W4n7w43.label_edges()
W4n7w43.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7)]
W4n7w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w44'
	)
W4n7w44.label_edges()
W4n7w44.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6)]
W4n7w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w45'
	)
W4n7w45.label_edges()
W4n7w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w46'
	)
W4n7w46.label_edges()
W4n7w46.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w47'
	)
W4n7w47.label_edges()
W4n7w47.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w48'
	)
W4n7w48.label_edges()
W4n7w48.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w49'
	)
W4n7w49.label_edges()
W4n7w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w50'
	)
W4n7w50.label_edges()
W4n7w50.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w51'
	)
W4n7w51.label_edges()
W4n7w51.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w52'
	)
W4n7w52.label_edges()
W4n7w52.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w53'
	)
W4n7w53.label_edges()
W4n7w53.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w54'
	)
W4n7w54.label_edges()
W4n7w54.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w55'
	)
W4n7w55.label_edges()
W4n7w55.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w56'
	)
W4n7w56.label_edges()
W4n7w56.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w57'
	)
W4n7w57.label_edges()
W4n7w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w58'
	)
W4n7w58.label_edges()
W4n7w58.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w59'
	)
W4n7w59.label_edges()
W4n7w59.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w60'
	)
W4n7w60.label_edges()
W4n7w60.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w61'
	)
W4n7w61.label_edges()
W4n7w61.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w62'
	)
W4n7w62.label_edges()
W4n7w62.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w63'
	)
W4n7w63.label_edges()
W4n7w63.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w64'
	)
W4n7w64.label_edges()
W4n7w64.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w65'
	)
W4n7w65.label_edges()
W4n7w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w65.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (1, 4), (4, 9)]
W4n7w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w66'
	)
W4n7w66.label_edges()
W4n7w66.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (1, 4), (4, 8)]
W4n7w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w67'
	)
W4n7w67.label_edges()
W4n7w67.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w67.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (1, 4), (4, 8)]
W4n7w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w68'
	)
W4n7w68.label_edges()
W4n7w68.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (1, 4), (4, 7)]
W4n7w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w69'
	)
W4n7w69.label_edges()
W4n7w69.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w69.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w70'
	)
W4n7w70.label_edges()
W4n7w70.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w71'
	)
W4n7w71.label_edges()
W4n7w71.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w71.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w72'
	)
W4n7w72.label_edges()
W4n7w72.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w73'
	)
W4n7w73.label_edges()
W4n7w73.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w73.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (1, 4), (4, 8)]
W4n7w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w74'
	)
W4n7w74.label_edges()
W4n7w74.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (1, 4), (4, 7)]
W4n7w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w75'
	)
W4n7w75.label_edges()
W4n7w75.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w75.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (1, 4), (4, 7)]
W4n7w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w76'
	)
W4n7w76.label_edges()
W4n7w76.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (1, 4), (4, 6)]
W4n7w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w77'
	)
W4n7w77.label_edges()
W4n7w77.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w77.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (1, 4), (4, 7)]
W4n7w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w78'
	)
W4n7w78.label_edges()
W4n7w78.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (1, 4), (4, 6)]
W4n7w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w79'
	)
W4n7w79.label_edges()
W4n7w79.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w79.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (1, 4), (4, 6)]
W4n7w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n7w80'
	)
W4n7w80.label_edges()
W4n7w80.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n7w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4), (4, 5)]
W4n7w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w81'
	)
W4n7w81.label_edges()
W4n7w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w82'
	)
W4n7w82.label_edges()
W4n7w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w83'
	)
W4n7w83.label_edges()
W4n7w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w84'
	)
W4n7w84.label_edges()
W4n7w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w85'
	)
W4n7w85.label_edges()
W4n7w85.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w86'
	)
W4n7w86.label_edges()
W4n7w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w87'
	)
W4n7w87.label_edges()
W4n7w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w88'
	)
W4n7w88.label_edges()
W4n7w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w89'
	)
W4n7w89.label_edges()
W4n7w89.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w90'
	)
W4n7w90.label_edges()
W4n7w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w91'
	)
W4n7w91.label_edges()
W4n7w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w92'
	)
W4n7w92.label_edges()
W4n7w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w93'
	)
W4n7w93.label_edges()
W4n7w93.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w94'
	)
W4n7w94.label_edges()
W4n7w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w95'
	)
W4n7w95.label_edges()
W4n7w95.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w96'
	)
W4n7w96.label_edges()
W4n7w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w97'
	)
W4n7w97.label_edges()
W4n7w97.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n7w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w98'
	)
W4n7w98.label_edges()
W4n7w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4)]
W4n7w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w99'
	)
W4n7w99.label_edges()
W4n7w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w100'
	)
W4n7w100.label_edges()
W4n7w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w101'
	)
W4n7w101.label_edges()
W4n7w101.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w102'
	)
W4n7w102.label_edges()
W4n7w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w103'
	)
W4n7w103.label_edges()
W4n7w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w104'
	)
W4n7w104.label_edges()
W4n7w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w105'
	)
W4n7w105.label_edges()
W4n7w105.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w106'
	)
W4n7w106.label_edges()
W4n7w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w107'
	)
W4n7w107.label_edges()
W4n7w107.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w108'
	)
W4n7w108.label_edges()
W4n7w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w109'
	)
W4n7w109.label_edges()
W4n7w109.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w110'
	)
W4n7w110.label_edges()
W4n7w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w111'
	)
W4n7w111.label_edges()
W4n7w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w112'
	)
W4n7w112.label_edges()
W4n7w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w113'
	)
W4n7w113.label_edges()
W4n7w113.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w114'
	)
W4n7w114.label_edges()
W4n7w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w115'
	)
W4n7w115.label_edges()
W4n7w115.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w116'
	)
W4n7w116.label_edges()
W4n7w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w117'
	)
W4n7w117.label_edges()
W4n7w117.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w118'
	)
W4n7w118.label_edges()
W4n7w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w119'
	)
W4n7w119.label_edges()
W4n7w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n7w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w120'
	)
W4n7w120.label_edges()
W4n7w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (1, 4)]
W4n7w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w121'
	)
W4n7w121.label_edges()
W4n7w121.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n7w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w122'
	)
W4n7w122.label_edges()
W4n7w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (1, 4)]
W4n7w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w123'
	)
W4n7w123.label_edges()
W4n7w123.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w124'
	)
W4n7w124.label_edges()
W4n7w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w125'
	)
W4n7w125.label_edges()
W4n7w125.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w126'
	)
W4n7w126.label_edges()
W4n7w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w127'
	)
W4n7w127.label_edges()
W4n7w127.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n7w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w128'
	)
W4n7w128.label_edges()
W4n7w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (1, 4)]
W4n7w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w129'
	)
W4n7w129.label_edges()
W4n7w129.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n7w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w130'
	)
W4n7w130.label_edges()
W4n7w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (1, 4)]
W4n7w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w131'
	)
W4n7w131.label_edges()
W4n7w131.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n7w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w132'
	)
W4n7w132.label_edges()
W4n7w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (1, 4)]
W4n7w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w133'
	)
W4n7w133.label_edges()
W4n7w133.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (4, 6)]
W4n7w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w134'
	)
W4n7w134.label_edges()
W4n7w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n7w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (1, 4)]
W4n7w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w135'
	)
W4n7w135.label_edges()
W4n7w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w136'
	)
W4n7w136.label_edges()
W4n7w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w137'
	)
W4n7w137.label_edges()
W4n7w137.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w138'
	)
W4n7w138.label_edges()
W4n7w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w139'
	)
W4n7w139.label_edges()
W4n7w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w140'
	)
W4n7w140.label_edges()
W4n7w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w141'
	)
W4n7w141.label_edges()
W4n7w141.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w142'
	)
W4n7w142.label_edges()
W4n7w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w143'
	)
W4n7w143.label_edges()
W4n7w143.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w144'
	)
W4n7w144.label_edges()
W4n7w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w145'
	)
W4n7w145.label_edges()
W4n7w145.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w146'
	)
W4n7w146.label_edges()
W4n7w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w147'
	)
W4n7w147.label_edges()
W4n7w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w148'
	)
W4n7w148.label_edges()
W4n7w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w149'
	)
W4n7w149.label_edges()
W4n7w149.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w150'
	)
W4n7w150.label_edges()
W4n7w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w151'
	)
W4n7w151.label_edges()
W4n7w151.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w152'
	)
W4n7w152.label_edges()
W4n7w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w153'
	)
W4n7w153.label_edges()
W4n7w153.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w154'
	)
W4n7w154.label_edges()
W4n7w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w155'
	)
W4n7w155.label_edges()
W4n7w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n7w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w156'
	)
W4n7w156.label_edges()
W4n7w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (1, 4)]
W4n7w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w157'
	)
W4n7w157.label_edges()
W4n7w157.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n7w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w158'
	)
W4n7w158.label_edges()
W4n7w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (1, 4)]
W4n7w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w159'
	)
W4n7w159.label_edges()
W4n7w159.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w160'
	)
W4n7w160.label_edges()
W4n7w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w161'
	)
W4n7w161.label_edges()
W4n7w161.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w162'
	)
W4n7w162.label_edges()
W4n7w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w163'
	)
W4n7w163.label_edges()
W4n7w163.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n7w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w164'
	)
W4n7w164.label_edges()
W4n7w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (1, 4)]
W4n7w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w165'
	)
W4n7w165.label_edges()
W4n7w165.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n7w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w166'
	)
W4n7w166.label_edges()
W4n7w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (1, 4)]
W4n7w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w167'
	)
W4n7w167.label_edges()
W4n7w167.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (4, 7)]
W4n7w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w168'
	)
W4n7w168.label_edges()
W4n7w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (1, 4)]
W4n7w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w169'
	)
W4n7w169.label_edges()
W4n7w169.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (4, 6)]
W4n7w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n7w170'
	)
W4n7w170.label_edges()
W4n7w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n7w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (1, 4)]
W4n7w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w171'
	)
W4n7w171.label_edges()
W4n7w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w172'
	)
W4n7w172.label_edges()
W4n7w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w173'
	)
W4n7w173.label_edges()
W4n7w173.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w174'
	)
W4n7w174.label_edges()
W4n7w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w175'
	)
W4n7w175.label_edges()
W4n7w175.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w176'
	)
W4n7w176.label_edges()
W4n7w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w177'
	)
W4n7w177.label_edges()
W4n7w177.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w178'
	)
W4n7w178.label_edges()
W4n7w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w179'
	)
W4n7w179.label_edges()
W4n7w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w180'
	)
W4n7w180.label_edges()
W4n7w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w181'
	)
W4n7w181.label_edges()
W4n7w181.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w182'
	)
W4n7w182.label_edges()
W4n7w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w183'
	)
W4n7w183.label_edges()
W4n7w183.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w184'
	)
W4n7w184.label_edges()
W4n7w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w185'
	)
W4n7w185.label_edges()
W4n7w185.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w186'
	)
W4n7w186.label_edges()
W4n7w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w187'
	)
W4n7w187.label_edges()
W4n7w187.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n7w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w188'
	)
W4n7w188.label_edges()
W4n7w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (1, 4)]
W4n7w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w189'
	)
W4n7w189.label_edges()
W4n7w189.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n7w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w190'
	)
W4n7w190.label_edges()
W4n7w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (1, 4)]
W4n7w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w191'
	)
W4n7w191.label_edges()
W4n7w191.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n7w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w192'
	)
W4n7w192.label_edges()
W4n7w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (1, 4)]
W4n7w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w193'
	)
W4n7w193.label_edges()
W4n7w193.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n7w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w194'
	)
W4n7w194.label_edges()
W4n7w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n7w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (1, 4)]
W4n7w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w195'
	)
W4n7w195.label_edges()
W4n7w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w196'
	)
W4n7w196.label_edges()
W4n7w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w197'
	)
W4n7w197.label_edges()
W4n7w197.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w198'
	)
W4n7w198.label_edges()
W4n7w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w199'
	)
W4n7w199.label_edges()
W4n7w199.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w200'
	)
W4n7w200.label_edges()
W4n7w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w201'
	)
W4n7w201.label_edges()
W4n7w201.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w202'
	)
W4n7w202.label_edges()
W4n7w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w203'
	)
W4n7w203.label_edges()
W4n7w203.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n7w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w204'
	)
W4n7w204.label_edges()
W4n7w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (1, 4)]
W4n7w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w205'
	)
W4n7w205.label_edges()
W4n7w205.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n7w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w206'
	)
W4n7w206.label_edges()
W4n7w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (1, 4)]
W4n7w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w207'
	)
W4n7w207.label_edges()
W4n7w207.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n7w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w208'
	)
W4n7w208.label_edges()
W4n7w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (1, 4)]
W4n7w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w209'
	)
W4n7w209.label_edges()
W4n7w209.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n7w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4],
	},
	name = 'W4n7w210'
	)
W4n7w210.label_edges()
W4n7w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[5, 8, 9],
	2:[3, 6, 8],
	3:[4, 7],
	4:[9],
	},
	name = 'W4n7w211'
	)
W4n7w211.label_edges()
W4n7w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 9)]
W4n7w211.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n7w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8, 4],
	2:[3, 6, 8],
	3:[4, 7],
	},
	name = 'W4n7w212'
	)
W4n7w212.label_edges()
W4n7w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 4)]
W4n7w212.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (1, 4)]
W4n7w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8, 2],
	2:[3, 6],
	3:[4, 7],
	4:[8],
	},
	name = 'W4n7w213'
	)
W4n7w213.label_edges()
W4n7w213.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (1, 2)]
W4n7w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n7w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	},
	name = 'W4n7w214'
	)
W4n7w214.label_edges()
W4n7w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (1, 4)]
W4n7w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n7w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4],
	4:[8],
	},
	name = 'W4n7w215'
	)
W4n7w215.label_edges()
W4n7w215.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 3)]
W4n7w215.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n7w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4],
	},
	name = 'W4n7w216'
	)
W4n7w216.label_edges()
W4n7w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 4)]
W4n7w216.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (1, 4)]
W4n7w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w217'
	)
W4n7w217.label_edges()
W4n7w217.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (1, 2)]
W4n7w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n7w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w218'
	)
W4n7w218.label_edges()
W4n7w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (1, 4)]
W4n7w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n7w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[5, 7, 8],
	2:[3, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w219'
	)
W4n7w219.label_edges()
W4n7w219.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 2)]
W4n7w219.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n7w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7, 4],
	2:[3, 7],
	3:[4, 6],
	},
	name = 'W4n7w220'
	)
W4n7w220.label_edges()
W4n7w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 4)]
W4n7w220.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (1, 4)]
W4n7w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7, 2],
	2:[3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w221'
	)
W4n7w221.label_edges()
W4n7w221.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (1, 2)]
W4n7w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n7w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	},
	name = 'W4n7w222'
	)
W4n7w222.label_edges()
W4n7w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (1, 4)]
W4n7w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (1, 4)]
W4n7w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w223'
	)
W4n7w223.label_edges()
W4n7w223.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (0, 3)]
W4n7w223.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n7w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4],
	},
	name = 'W4n7w224'
	)
W4n7w224.label_edges()
W4n7w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 4)]
W4n7w224.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (1, 4)]
W4n7w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4],
	4:[6],
	},
	name = 'W4n7w225'
	)
W4n7w225.label_edges()
W4n7w225.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (1, 2)]
W4n7w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n7w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4],
	},
	name = 'W4n7w226'
	)
W4n7w226.label_edges()
W4n7w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[7, 8],
	2:[3, 5, 7],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n7w227'
	)
W4n7w227.label_edges()
W4n7w227.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (0, 1)]
W4n7w227.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n7w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7, 4],
	2:[3, 5, 7],
	3:[4, 6],
	},
	name = 'W4n7w228'
	)
W4n7w228.label_edges()
W4n7w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 4)]
W4n7w228.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (1, 4)]
W4n7w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7, 2],
	2:[3, 5],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n7w229'
	)
W4n7w229.label_edges()
W4n7w229.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (1, 2)]
W4n7w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n7w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	},
	name = 'W4n7w230'
	)
W4n7w230.label_edges()
W4n7w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (1, 4)]
W4n7w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (1, 4)]
W4n7w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4],
	4:[7],
	},
	name = 'W4n7w231'
	)
W4n7w231.label_edges()
W4n7w231.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 3)]
W4n7w231.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n7w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4],
	},
	name = 'W4n7w232'
	)
W4n7w232.label_edges()
W4n7w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 4)]
W4n7w232.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (1, 4)]
W4n7w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w233'
	)
W4n7w233.label_edges()
W4n7w233.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (1, 2)]
W4n7w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n7w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w234'
	)
W4n7w234.label_edges()
W4n7w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n7w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (1, 4)]
W4n7w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[6, 7],
	2:[3, 6],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n7w235'
	)
W4n7w235.label_edges()
W4n7w235.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (0, 2)]
W4n7w235.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (4, 7)]
W4n7w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6, 4],
	2:[3, 6],
	3:[4, 5],
	},
	name = 'W4n7w236'
	)
W4n7w236.label_edges()
W4n7w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 4)]
W4n7w236.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (1, 4)]
W4n7w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6, 2],
	2:[3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n7w237'
	)
W4n7w237.label_edges()
W4n7w237.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (1, 2)]
W4n7w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (4, 6)]
W4n7w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	},
	name = 'W4n7w238'
	)
W4n7w238.label_edges()
W4n7w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n7w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (1, 4)]
W4n7w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[5, 6],
	2:[3, 5],
	3:[4],
	4:[6],
	},
	name = 'W4n7w239'
	)
W4n7w239.label_edges()
W4n7w239.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (0, 3)]
W4n7w239.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (4, 6)]
W4n7w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4],
	},
	name = 'W4n7w240'
	)
W4n7w240.label_edges()
W4n7w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n7w240.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (1, 4)]
W4n7w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5, 2],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W4n7w241'
	)
W4n7w241.label_edges()
W4n7w241.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n7w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (4, 5)]
W4n7w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4]
	},
	name = 'W4n7w242'
	)
W4n7w242.label_edges()
W4n7w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 4)]
W4n7w_list = [W4n7w0, W4n7w1, W4n7w2, W4n7w3, W4n7w4, W4n7w5, W4n7w6, W4n7w7, W4n7w8, W4n7w9, W4n7w10, W4n7w11, W4n7w12, W4n7w13, W4n7w14, W4n7w15, W4n7w16, W4n7w17, W4n7w18, W4n7w19, W4n7w20, W4n7w21, W4n7w22, W4n7w23, W4n7w24, W4n7w25, W4n7w26, W4n7w27, W4n7w28, W4n7w29, W4n7w30, W4n7w31, W4n7w32, W4n7w33, W4n7w34, W4n7w35, W4n7w36, W4n7w37, W4n7w38, W4n7w39, W4n7w40, W4n7w41, W4n7w42, W4n7w43, W4n7w44, W4n7w45, W4n7w46, W4n7w47, W4n7w48, W4n7w49, W4n7w50, W4n7w51, W4n7w52, W4n7w53, W4n7w54, W4n7w55, W4n7w56, W4n7w57, W4n7w58, W4n7w59, W4n7w60, W4n7w61, W4n7w62, W4n7w63, W4n7w64, W4n7w65, W4n7w66, W4n7w67, W4n7w68, W4n7w69, W4n7w70, W4n7w71, W4n7w72, W4n7w73, W4n7w74, W4n7w75, W4n7w76, W4n7w77, W4n7w78, W4n7w79, W4n7w80, W4n7w81, W4n7w82, W4n7w83, W4n7w84, W4n7w85, W4n7w86, W4n7w87, W4n7w88, W4n7w89, W4n7w90, W4n7w91, W4n7w92, W4n7w93, W4n7w94, W4n7w95, W4n7w96, W4n7w97, W4n7w98, W4n7w99, W4n7w100, W4n7w101, W4n7w102, W4n7w103, W4n7w104, W4n7w105, W4n7w106, W4n7w107, W4n7w108, W4n7w109, W4n7w110, W4n7w111, W4n7w112, W4n7w113, W4n7w114, W4n7w115, W4n7w116, W4n7w117, W4n7w118, W4n7w119, W4n7w120, W4n7w121, W4n7w122, W4n7w123, W4n7w124, W4n7w125, W4n7w126, W4n7w127, W4n7w128, W4n7w129, W4n7w130, W4n7w131, W4n7w132, W4n7w133, W4n7w134, W4n7w135, W4n7w136, W4n7w137, W4n7w138, W4n7w139, W4n7w140, W4n7w141, W4n7w142, W4n7w143, W4n7w144, W4n7w145, W4n7w146, W4n7w147, W4n7w148, W4n7w149, W4n7w150, W4n7w151, W4n7w152, W4n7w153, W4n7w154, W4n7w155, W4n7w156, W4n7w157, W4n7w158, W4n7w159, W4n7w160, W4n7w161, W4n7w162, W4n7w163, W4n7w164, W4n7w165, W4n7w166, W4n7w167, W4n7w168, W4n7w169, W4n7w170, W4n7w171, W4n7w172, W4n7w173, W4n7w174, W4n7w175, W4n7w176, W4n7w177, W4n7w178, W4n7w179, W4n7w180, W4n7w181, W4n7w182, W4n7w183, W4n7w184, W4n7w185, W4n7w186, W4n7w187, W4n7w188, W4n7w189, W4n7w190, W4n7w191, W4n7w192, W4n7w193, W4n7w194, W4n7w195, W4n7w196, W4n7w197, W4n7w198, W4n7w199, W4n7w200, W4n7w201, W4n7w202, W4n7w203, W4n7w204, W4n7w205, W4n7w206, W4n7w207, W4n7w208, W4n7w209, W4n7w210, W4n7w211, W4n7w212, W4n7w213, W4n7w214, W4n7w215, W4n7w216, W4n7w217, W4n7w218, W4n7w219, W4n7w220, W4n7w221, W4n7w222, W4n7w223, W4n7w224, W4n7w225, W4n7w226, W4n7w227, W4n7w228, W4n7w229, W4n7w230, W4n7w231, W4n7w232, W4n7w233, W4n7w234, W4n7w235, W4n7w236, W4n7w237, W4n7w238, W4n7w239, W4n7w240, W4n7w241, W4n7w242]
W4n8w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w0'
	)
W4n8w0.label_edges()
W4n8w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w1'
	)
W4n8w1.label_edges()
W4n8w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w2'
	)
W4n8w2.label_edges()
W4n8w2.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w3'
	)
W4n8w3.label_edges()
W4n8w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w4'
	)
W4n8w4.label_edges()
W4n8w4.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w5'
	)
W4n8w5.label_edges()
W4n8w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w6'
	)
W4n8w6.label_edges()
W4n8w6.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w7'
	)
W4n8w7.label_edges()
W4n8w7.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w8'
	)
W4n8w8.label_edges()
W4n8w8.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w9 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w9'
	)
W4n8w9.label_edges()
W4n8w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w9.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w10 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w10'
	)
W4n8w10.label_edges()
W4n8w10.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w10.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w11'
	)
W4n8w11.label_edges()
W4n8w11.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w11.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w12 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w12'
	)
W4n8w12.label_edges()
W4n8w12.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w12.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W4n8w13 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w13'
	)
W4n8w13.label_edges()
W4n8w13.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w13.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w14 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w14'
	)
W4n8w14.label_edges()
W4n8w14.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w14.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W4n8w15 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w15'
	)
W4n8w15.label_edges()
W4n8w15.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w15.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w16'
	)
W4n8w16.label_edges()
W4n8w16.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w16.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (2, 3), (3, 7)]
W4n8w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w17'
	)
W4n8w17.label_edges()
W4n8w17.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w17.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (2, 3), (3, 6)]
W4n8w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w18'
	)
W4n8w18.label_edges()
W4n8w18.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w18.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w19'
	)
W4n8w19.label_edges()
W4n8w19.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w19.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w20 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w20'
	)
W4n8w20.label_edges()
W4n8w20.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w20.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w21'
	)
W4n8w21.label_edges()
W4n8w21.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w21.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w22'
	)
W4n8w22.label_edges()
W4n8w22.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w22.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w23'
	)
W4n8w23.label_edges()
W4n8w23.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w23.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w24'
	)
W4n8w24.label_edges()
W4n8w24.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w24.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w25 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w25'
	)
W4n8w25.label_edges()
W4n8w25.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w25.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w26'
	)
W4n8w26.label_edges()
W4n8w26.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w26.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w27'
	)
W4n8w27.label_edges()
W4n8w27.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w27.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w28 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w28'
	)
W4n8w28.label_edges()
W4n8w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w28.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w29 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w29'
	)
W4n8w29.label_edges()
W4n8w29.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w29.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w30'
	)
W4n8w30.label_edges()
W4n8w30.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w30.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w31 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w31'
	)
W4n8w31.label_edges()
W4n8w31.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w31.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w32 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w32'
	)
W4n8w32.label_edges()
W4n8w32.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w32.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w33'
	)
W4n8w33.label_edges()
W4n8w33.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w33.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w34'
	)
W4n8w34.label_edges()
W4n8w34.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w34.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (2, 3), (3, 7)]
W4n8w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n8w35'
	)
W4n8w35.label_edges()
W4n8w35.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w35.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 3), (3, 6)]
W4n8w36 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w36'
	)
W4n8w36.label_edges()
W4n8w36.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w36.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w37 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w37'
	)
W4n8w37.label_edges()
W4n8w37.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w37.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w38'
	)
W4n8w38.label_edges()
W4n8w38.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w38.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w39'
	)
W4n8w39.label_edges()
W4n8w39.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w39.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w40 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w40'
	)
W4n8w40.label_edges()
W4n8w40.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w40.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w41 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w41'
	)
W4n8w41.label_edges()
W4n8w41.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w41.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w42 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w42'
	)
W4n8w42.label_edges()
W4n8w42.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w42.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w43 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w43'
	)
W4n8w43.label_edges()
W4n8w43.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w43.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w44 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w44'
	)
W4n8w44.label_edges()
W4n8w44.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w44.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w45'
	)
W4n8w45.label_edges()
W4n8w45.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w45.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w46'
	)
W4n8w46.label_edges()
W4n8w46.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w46.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w47'
	)
W4n8w47.label_edges()
W4n8w47.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w47.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w48 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w48'
	)
W4n8w48.label_edges()
W4n8w48.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w48.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w49 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w49'
	)
W4n8w49.label_edges()
W4n8w49.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w49.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w50 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w50'
	)
W4n8w50.label_edges()
W4n8w50.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w50.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w51 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w51'
	)
W4n8w51.label_edges()
W4n8w51.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w51.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w52 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w52'
	)
W4n8w52.label_edges()
W4n8w52.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w52.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w53'
	)
W4n8w53.label_edges()
W4n8w53.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w53.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w54'
	)
W4n8w54.label_edges()
W4n8w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w54.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n8w55'
	)
W4n8w55.label_edges()
W4n8w55.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w55.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w56 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w56'
	)
W4n8w56.label_edges()
W4n8w56.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w56.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (2, 3), (3, 9)]
W4n8w57 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w57'
	)
W4n8w57.label_edges()
W4n8w57.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w57.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 3), (3, 8)]
W4n8w58 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w58'
	)
W4n8w58.label_edges()
W4n8w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w58.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (2, 3), (3, 8)]
W4n8w59 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w59'
	)
W4n8w59.label_edges()
W4n8w59.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w59.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 3), (3, 7)]
W4n8w60 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w60'
	)
W4n8w60.label_edges()
W4n8w60.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w60.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w61 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w61'
	)
W4n8w61.label_edges()
W4n8w61.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w61.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w62 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w62'
	)
W4n8w62.label_edges()
W4n8w62.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w62.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n8w63'
	)
W4n8w63.label_edges()
W4n8w63.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w63.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w64 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w64'
	)
W4n8w64.label_edges()
W4n8w64.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w64.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (2, 3), (3, 8)]
W4n8w65 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w65'
	)
W4n8w65.label_edges()
W4n8w65.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w65.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 3), (3, 7)]
W4n8w66 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w66'
	)
W4n8w66.label_edges()
W4n8w66.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w66.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (2, 3), (3, 7)]
W4n8w67 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w67'
	)
W4n8w67.label_edges()
W4n8w67.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n8w67.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 3), (3, 6)]
W4n8w68 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w68'
	)
W4n8w68.label_edges()
W4n8w68.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w68.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (2, 3), (3, 7)]
W4n8w69 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n8w69'
	)
W4n8w69.label_edges()
W4n8w69.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w69.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 3), (3, 6)]
W4n8w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n8w70'
	)
W4n8w70.label_edges()
W4n8w70.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w70.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (2, 3), (3, 6)]
W4n8w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n8w71'
	)
W4n8w71.label_edges()
W4n8w71.incl_verts = [(2, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n8w71.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3), (3, 5)]
W4n8w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w72'
	)
W4n8w72.label_edges()
W4n8w72.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w72.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w73'
	)
W4n8w73.label_edges()
W4n8w73.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w73.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w74'
	)
W4n8w74.label_edges()
W4n8w74.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w74.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w75 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w75'
	)
W4n8w75.label_edges()
W4n8w75.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w75.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w76 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w76'
	)
W4n8w76.label_edges()
W4n8w76.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w76.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w77 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w77'
	)
W4n8w77.label_edges()
W4n8w77.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w77.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w78 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w78'
	)
W4n8w78.label_edges()
W4n8w78.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w78.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w79'
	)
W4n8w79.label_edges()
W4n8w79.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w79.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w80'
	)
W4n8w80.label_edges()
W4n8w80.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w80.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w81'
	)
W4n8w81.label_edges()
W4n8w81.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w81.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w82'
	)
W4n8w82.label_edges()
W4n8w82.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w82.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w83 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w83'
	)
W4n8w83.label_edges()
W4n8w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w83.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w84 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w84'
	)
W4n8w84.label_edges()
W4n8w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w84.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w85 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w85'
	)
W4n8w85.label_edges()
W4n8w85.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w85.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w86'
	)
W4n8w86.label_edges()
W4n8w86.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w86.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w87'
	)
W4n8w87.label_edges()
W4n8w87.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w87.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w88'
	)
W4n8w88.label_edges()
W4n8w88.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w88.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w89 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w89'
	)
W4n8w89.label_edges()
W4n8w89.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w89.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 9)]
W4n8w90 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w90'
	)
W4n8w90.label_edges()
W4n8w90.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w90.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (2, 3)]
W4n8w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[6, 8],
	3:[4, 7, 8],
	},
	name = 'W4n8w91'
	)
W4n8w91.label_edges()
W4n8w91.incl_verts = [(0, 5), (0, 6), (0, 7), (2, 8), (1, 2)]
W4n8w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 8)]
W4n8w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w92'
	)
W4n8w92.label_edges()
W4n8w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 3)]
W4n8w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w93'
	)
W4n8w93.label_edges()
W4n8w93.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w94'
	)
W4n8w94.label_edges()
W4n8w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w95 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n8w95'
	)
W4n8w95.label_edges()
W4n8w95.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 2), (1, 2)]
W4n8w95.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w96 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w96'
	)
W4n8w96.label_edges()
W4n8w96.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w96.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w97 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[5, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w97'
	)
W4n8w97.label_edges()
W4n8w97.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 1)]
W4n8w97.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 8)]
W4n8w98 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w98'
	)
W4n8w98.label_edges()
W4n8w98.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (2, 3)]
W4n8w98.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (2, 3)]
W4n8w99 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[5, 7],
	3:[4, 6, 7],
	},
	name = 'W4n8w99'
	)
W4n8w99.label_edges()
W4n8w99.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 1), (1, 2)]
W4n8w99.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 7)]
W4n8w100 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4, 6],
	},
	name = 'W4n8w100'
	)
W4n8w100.label_edges()
W4n8w100.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (2, 3)]
W4n8w100.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 3)]
W4n8w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n8w101'
	)
W4n8w101.label_edges()
W4n8w101.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n8w101.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 7)]
W4n8w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n8w102'
	)
W4n8w102.label_edges()
W4n8w102.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n8w102.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (2, 3)]
W4n8w103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n8w103'
	)
W4n8w103.label_edges()
W4n8w103.incl_verts = [(0, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n8w103.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 6)]
W4n8w104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n8w104'
	)
W4n8w104.label_edges()
W4n8w104.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n8w104.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 3)]
W4n8w105 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w105'
	)
W4n8w105.label_edges()
W4n8w105.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w105.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w106 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w106'
	)
W4n8w106.label_edges()
W4n8w106.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w106.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w107 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w107'
	)
W4n8w107.label_edges()
W4n8w107.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w107.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w108 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w108'
	)
W4n8w108.label_edges()
W4n8w108.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w108.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w109 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w109'
	)
W4n8w109.label_edges()
W4n8w109.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w109.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w110 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w110'
	)
W4n8w110.label_edges()
W4n8w110.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w110.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w111 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w111'
	)
W4n8w111.label_edges()
W4n8w111.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w111.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w112'
	)
W4n8w112.label_edges()
W4n8w112.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w112.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 7)]
W4n8w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w113'
	)
W4n8w113.label_edges()
W4n8w113.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w113.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (2, 3)]
W4n8w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w114'
	)
W4n8w114.label_edges()
W4n8w114.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n8w114.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 3)]
W4n8w115 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[6, 8, 9],
	3:[4, 7, 9],
	},
	name = 'W4n8w115'
	)
W4n8w115.label_edges()
W4n8w115.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 9)]
W4n8w115.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 9)]
W4n8w116 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8, 3],
	3:[4, 7],
	},
	name = 'W4n8w116'
	)
W4n8w116.label_edges()
W4n8w116.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (2, 3)]
W4n8w116.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (2, 3)]
W4n8w117 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4, 7],
	},
	name = 'W4n8w117'
	)
W4n8w117.label_edges()
W4n8w117.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (2, 3)]
W4n8w117.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 3)]
W4n8w118 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n8w118'
	)
W4n8w118.label_edges()
W4n8w118.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 3)]
W4n8w118.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 8)]
W4n8w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n8w119'
	)
W4n8w119.label_edges()
W4n8w119.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (2, 3)]
W4n8w119.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (2, 3)]
W4n8w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w120'
	)
W4n8w120.label_edges()
W4n8w120.incl_verts = [(0, 5), (0, 6), (2, 7), (0, 3), (1, 2)]
W4n8w120.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 7)]
W4n8w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w121'
	)
W4n8w121.label_edges()
W4n8w121.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (2, 3)]
W4n8w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 3)]
W4n8w122 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n8w122'
	)
W4n8w122.label_edges()
W4n8w122.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (0, 2)]
W4n8w122.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 8)]
W4n8w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n8w123'
	)
W4n8w123.label_edges()
W4n8w123.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (2, 3)]
W4n8w123.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (2, 3)]
W4n8w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n8w124'
	)
W4n8w124.label_edges()
W4n8w124.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (2, 3)]
W4n8w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 3)]
W4n8w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n8w125'
	)
W4n8w125.label_edges()
W4n8w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (0, 3)]
W4n8w125.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 7)]
W4n8w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n8w126'
	)
W4n8w126.label_edges()
W4n8w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (2, 3)]
W4n8w126.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (2, 3)]
W4n8w127 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n8w127'
	)
W4n8w127.label_edges()
W4n8w127.incl_verts = [(0, 5), (2, 6), (0, 2), (0, 3), (1, 2)]
W4n8w127.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 6)]
W4n8w128 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n8w128'
	)
W4n8w128.label_edges()
W4n8w128.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w128.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n8w129'
	)
W4n8w129.label_edges()
W4n8w129.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n8w129.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 7)]
W4n8w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n8w130'
	)
W4n8w130.label_edges()
W4n8w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n8w130.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (2, 3)]
W4n8w131 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w131'
	)
W4n8w131.label_edges()
W4n8w131.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n8w131.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 3)]
W4n8w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n8w132'
	)
W4n8w132.label_edges()
W4n8w132.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (0, 3)]
W4n8w132.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 6)]
W4n8w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n8w133'
	)
W4n8w133.label_edges()
W4n8w133.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (2, 3)]
W4n8w133.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (2, 3)]
W4n8w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n8w134'
	)
W4n8w134.label_edges()
W4n8w134.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 3)]
W4n8w_list = [W4n8w0, W4n8w1, W4n8w2, W4n8w3, W4n8w4, W4n8w5, W4n8w6, W4n8w7, W4n8w8, W4n8w9, W4n8w10, W4n8w11, W4n8w12, W4n8w13, W4n8w14, W4n8w15, W4n8w16, W4n8w17, W4n8w18, W4n8w19, W4n8w20, W4n8w21, W4n8w22, W4n8w23, W4n8w24, W4n8w25, W4n8w26, W4n8w27, W4n8w28, W4n8w29, W4n8w30, W4n8w31, W4n8w32, W4n8w33, W4n8w34, W4n8w35, W4n8w36, W4n8w37, W4n8w38, W4n8w39, W4n8w40, W4n8w41, W4n8w42, W4n8w43, W4n8w44, W4n8w45, W4n8w46, W4n8w47, W4n8w48, W4n8w49, W4n8w50, W4n8w51, W4n8w52, W4n8w53, W4n8w54, W4n8w55, W4n8w56, W4n8w57, W4n8w58, W4n8w59, W4n8w60, W4n8w61, W4n8w62, W4n8w63, W4n8w64, W4n8w65, W4n8w66, W4n8w67, W4n8w68, W4n8w69, W4n8w70, W4n8w71, W4n8w72, W4n8w73, W4n8w74, W4n8w75, W4n8w76, W4n8w77, W4n8w78, W4n8w79, W4n8w80, W4n8w81, W4n8w82, W4n8w83, W4n8w84, W4n8w85, W4n8w86, W4n8w87, W4n8w88, W4n8w89, W4n8w90, W4n8w91, W4n8w92, W4n8w93, W4n8w94, W4n8w95, W4n8w96, W4n8w97, W4n8w98, W4n8w99, W4n8w100, W4n8w101, W4n8w102, W4n8w103, W4n8w104, W4n8w105, W4n8w106, W4n8w107, W4n8w108, W4n8w109, W4n8w110, W4n8w111, W4n8w112, W4n8w113, W4n8w114, W4n8w115, W4n8w116, W4n8w117, W4n8w118, W4n8w119, W4n8w120, W4n8w121, W4n8w122, W4n8w123, W4n8w124, W4n8w125, W4n8w126, W4n8w127, W4n8w128, W4n8w129, W4n8w130, W4n8w131, W4n8w132, W4n8w133, W4n8w134]
W4n9w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w0'
	)
W4n9w0.label_edges()
W4n9w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w1'
	)
W4n9w1.label_edges()
W4n9w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w2'
	)
W4n9w2.label_edges()
W4n9w2.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w3'
	)
W4n9w3.label_edges()
W4n9w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w4'
	)
W4n9w4.label_edges()
W4n9w4.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w5'
	)
W4n9w5.label_edges()
W4n9w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w6'
	)
W4n9w6.label_edges()
W4n9w6.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w7'
	)
W4n9w7.label_edges()
W4n9w7.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w8'
	)
W4n9w8.label_edges()
W4n9w8.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w9 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w9'
	)
W4n9w9.label_edges()
W4n9w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w10'
	)
W4n9w10.label_edges()
W4n9w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w11 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w11'
	)
W4n9w11.label_edges()
W4n9w11.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w11.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w12'
	)
W4n9w12.label_edges()
W4n9w12.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w12.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w13 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w13'
	)
W4n9w13.label_edges()
W4n9w13.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w13.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w14'
	)
W4n9w14.label_edges()
W4n9w14.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w14.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w15 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w15'
	)
W4n9w15.label_edges()
W4n9w15.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w15.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w16'
	)
W4n9w16.label_edges()
W4n9w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w16.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w17 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w17'
	)
W4n9w17.label_edges()
W4n9w17.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w17.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w18'
	)
W4n9w18.label_edges()
W4n9w18.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w18.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w19 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w19'
	)
W4n9w19.label_edges()
W4n9w19.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w19.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W4n9w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w20'
	)
W4n9w20.label_edges()
W4n9w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w20.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w21 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w21'
	)
W4n9w21.label_edges()
W4n9w21.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w21.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w22'
	)
W4n9w22.label_edges()
W4n9w22.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w22.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w23 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w23'
	)
W4n9w23.label_edges()
W4n9w23.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w23.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W4n9w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w24'
	)
W4n9w24.label_edges()
W4n9w24.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w24.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w25 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w25'
	)
W4n9w25.label_edges()
W4n9w25.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w25.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (3, 4), (4, 7)]
W4n9w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w26'
	)
W4n9w26.label_edges()
W4n9w26.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w26.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (3, 4), (4, 6)]
W4n9w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w27'
	)
W4n9w27.label_edges()
W4n9w27.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w28'
	)
W4n9w28.label_edges()
W4n9w28.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w29'
	)
W4n9w29.label_edges()
W4n9w29.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w29.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w30'
	)
W4n9w30.label_edges()
W4n9w30.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w30.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w31'
	)
W4n9w31.label_edges()
W4n9w31.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w31.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w32'
	)
W4n9w32.label_edges()
W4n9w32.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w32.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w33'
	)
W4n9w33.label_edges()
W4n9w33.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w33.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w34'
	)
W4n9w34.label_edges()
W4n9w34.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w34.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w35'
	)
W4n9w35.label_edges()
W4n9w35.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w35.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w36'
	)
W4n9w36.label_edges()
W4n9w36.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w36.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w37'
	)
W4n9w37.label_edges()
W4n9w37.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w37.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w38'
	)
W4n9w38.label_edges()
W4n9w38.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w38.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w39'
	)
W4n9w39.label_edges()
W4n9w39.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w39.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w40'
	)
W4n9w40.label_edges()
W4n9w40.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w40.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w41'
	)
W4n9w41.label_edges()
W4n9w41.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w41.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w42'
	)
W4n9w42.label_edges()
W4n9w42.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w42.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w43'
	)
W4n9w43.label_edges()
W4n9w43.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w43.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 4), (4, 7)]
W4n9w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n9w44'
	)
W4n9w44.label_edges()
W4n9w44.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w44.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 4), (4, 6)]
W4n9w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w45'
	)
W4n9w45.label_edges()
W4n9w45.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w46 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w46'
	)
W4n9w46.label_edges()
W4n9w46.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w47'
	)
W4n9w47.label_edges()
W4n9w47.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w48'
	)
W4n9w48.label_edges()
W4n9w48.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w49 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w49'
	)
W4n9w49.label_edges()
W4n9w49.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w49.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w50 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w50'
	)
W4n9w50.label_edges()
W4n9w50.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w50.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w51'
	)
W4n9w51.label_edges()
W4n9w51.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w51.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w52'
	)
W4n9w52.label_edges()
W4n9w52.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w52.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w53'
	)
W4n9w53.label_edges()
W4n9w53.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w53.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w54 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w54'
	)
W4n9w54.label_edges()
W4n9w54.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w54.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w55'
	)
W4n9w55.label_edges()
W4n9w55.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w55.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w56'
	)
W4n9w56.label_edges()
W4n9w56.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w56.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w57 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w57'
	)
W4n9w57.label_edges()
W4n9w57.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w57.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w58 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w58'
	)
W4n9w58.label_edges()
W4n9w58.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w58.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w59'
	)
W4n9w59.label_edges()
W4n9w59.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w59.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w60'
	)
W4n9w60.label_edges()
W4n9w60.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w60.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w61 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w61'
	)
W4n9w61.label_edges()
W4n9w61.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w61.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w62 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w62'
	)
W4n9w62.label_edges()
W4n9w62.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w62.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w63'
	)
W4n9w63.label_edges()
W4n9w63.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w63.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w64'
	)
W4n9w64.label_edges()
W4n9w64.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w64.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w65 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 9],
	4:[9],
	},
	name = 'W4n9w65'
	)
W4n9w65.label_edges()
W4n9w65.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w65.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 4), (4, 9)]
W4n9w66 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n9w66'
	)
W4n9w66.label_edges()
W4n9w66.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w66.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (3, 4), (4, 8)]
W4n9w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n9w67'
	)
W4n9w67.label_edges()
W4n9w67.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w67.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 4), (4, 8)]
W4n9w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w68'
	)
W4n9w68.label_edges()
W4n9w68.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w68.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 4), (4, 7)]
W4n9w69 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w69'
	)
W4n9w69.label_edges()
W4n9w69.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w69.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w70 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w70'
	)
W4n9w70.label_edges()
W4n9w70.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w70.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w71'
	)
W4n9w71.label_edges()
W4n9w71.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w71.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w72'
	)
W4n9w72.label_edges()
W4n9w72.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w72.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w73 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 8],
	4:[8],
	},
	name = 'W4n9w73'
	)
W4n9w73.label_edges()
W4n9w73.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w73.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (3, 4), (4, 8)]
W4n9w74 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n9w74'
	)
W4n9w74.label_edges()
W4n9w74.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w74.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (3, 4), (4, 7)]
W4n9w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n9w75'
	)
W4n9w75.label_edges()
W4n9w75.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w75.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 4), (4, 7)]
W4n9w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w76'
	)
W4n9w76.label_edges()
W4n9w76.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w76.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (3, 4), (4, 6)]
W4n9w77 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 7],
	4:[7],
	},
	name = 'W4n9w77'
	)
W4n9w77.label_edges()
W4n9w77.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w77.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (3, 4), (4, 7)]
W4n9w78 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n9w78'
	)
W4n9w78.label_edges()
W4n9w78.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w78.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (3, 4), (4, 6)]
W4n9w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n9w79'
	)
W4n9w79.label_edges()
W4n9w79.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w79.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 4), (4, 6)]
W4n9w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n9w80'
	)
W4n9w80.label_edges()
W4n9w80.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n9w80.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4), (4, 5)]
W4n9w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w81'
	)
W4n9w81.label_edges()
W4n9w81.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w82'
	)
W4n9w82.label_edges()
W4n9w82.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w83'
	)
W4n9w83.label_edges()
W4n9w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w83.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w84'
	)
W4n9w84.label_edges()
W4n9w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w84.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w85'
	)
W4n9w85.label_edges()
W4n9w85.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w85.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w86'
	)
W4n9w86.label_edges()
W4n9w86.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w86.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w87'
	)
W4n9w87.label_edges()
W4n9w87.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w87.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w88'
	)
W4n9w88.label_edges()
W4n9w88.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w88.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w89'
	)
W4n9w89.label_edges()
W4n9w89.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w89.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w90'
	)
W4n9w90.label_edges()
W4n9w90.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w90.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w91'
	)
W4n9w91.label_edges()
W4n9w91.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w92'
	)
W4n9w92.label_edges()
W4n9w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w93'
	)
W4n9w93.label_edges()
W4n9w93.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w94'
	)
W4n9w94.label_edges()
W4n9w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w95'
	)
W4n9w95.label_edges()
W4n9w95.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w95.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w96'
	)
W4n9w96.label_edges()
W4n9w96.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w96.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w97'
	)
W4n9w97.label_edges()
W4n9w97.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w97.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n9w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w98'
	)
W4n9w98.label_edges()
W4n9w98.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w98.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (2, 6), (3, 4)]
W4n9w99 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w99'
	)
W4n9w99.label_edges()
W4n9w99.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w100 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w100'
	)
W4n9w100.label_edges()
W4n9w100.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w101'
	)
W4n9w101.label_edges()
W4n9w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w102'
	)
W4n9w102.label_edges()
W4n9w102.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w103 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w103'
	)
W4n9w103.label_edges()
W4n9w103.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w103.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w104 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w104'
	)
W4n9w104.label_edges()
W4n9w104.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w104.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w105'
	)
W4n9w105.label_edges()
W4n9w105.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w105.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w106'
	)
W4n9w106.label_edges()
W4n9w106.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w106.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w107 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w107'
	)
W4n9w107.label_edges()
W4n9w107.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w107.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w108 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w108'
	)
W4n9w108.label_edges()
W4n9w108.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w108.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w109'
	)
W4n9w109.label_edges()
W4n9w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w109.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w110'
	)
W4n9w110.label_edges()
W4n9w110.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w110.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w111 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w111'
	)
W4n9w111.label_edges()
W4n9w111.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w111.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w112 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w112'
	)
W4n9w112.label_edges()
W4n9w112.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w112.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w113'
	)
W4n9w113.label_edges()
W4n9w113.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w113.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w114'
	)
W4n9w114.label_edges()
W4n9w114.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w114.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w115 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w115'
	)
W4n9w115.label_edges()
W4n9w115.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w115.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w116 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w116'
	)
W4n9w116.label_edges()
W4n9w116.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w116.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w117'
	)
W4n9w117.label_edges()
W4n9w117.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w117.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w118'
	)
W4n9w118.label_edges()
W4n9w118.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w118.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w119 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w119'
	)
W4n9w119.label_edges()
W4n9w119.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w119.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (4, 9)]
W4n9w120 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w120'
	)
W4n9w120.label_edges()
W4n9w120.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w120.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (2, 8), (3, 4)]
W4n9w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w121'
	)
W4n9w121.label_edges()
W4n9w121.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (4, 8)]
W4n9w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w122'
	)
W4n9w122.label_edges()
W4n9w122.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w122.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (2, 7), (3, 4)]
W4n9w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w123'
	)
W4n9w123.label_edges()
W4n9w123.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w123.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w124'
	)
W4n9w124.label_edges()
W4n9w124.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w125'
	)
W4n9w125.label_edges()
W4n9w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w125.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w126'
	)
W4n9w126.label_edges()
W4n9w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w126.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w127 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w127'
	)
W4n9w127.label_edges()
W4n9w127.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w127.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (4, 8)]
W4n9w128 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w128'
	)
W4n9w128.label_edges()
W4n9w128.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w128.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (2, 7), (3, 4)]
W4n9w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w129'
	)
W4n9w129.label_edges()
W4n9w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w129.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (4, 7)]
W4n9w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w130'
	)
W4n9w130.label_edges()
W4n9w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w130.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (2, 6), (3, 4)]
W4n9w131 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w131'
	)
W4n9w131.label_edges()
W4n9w131.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w131.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (4, 7)]
W4n9w132 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w132'
	)
W4n9w132.label_edges()
W4n9w132.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w132.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (2, 6), (3, 4)]
W4n9w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w133'
	)
W4n9w133.label_edges()
W4n9w133.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w133.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (4, 6)]
W4n9w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w134'
	)
W4n9w134.label_edges()
W4n9w134.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n9w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (2, 5), (3, 4)]
W4n9w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w135'
	)
W4n9w135.label_edges()
W4n9w135.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w136'
	)
W4n9w136.label_edges()
W4n9w136.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w137'
	)
W4n9w137.label_edges()
W4n9w137.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w138'
	)
W4n9w138.label_edges()
W4n9w138.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w139'
	)
W4n9w139.label_edges()
W4n9w139.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w139.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w140'
	)
W4n9w140.label_edges()
W4n9w140.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w140.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w141'
	)
W4n9w141.label_edges()
W4n9w141.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w141.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w142'
	)
W4n9w142.label_edges()
W4n9w142.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w142.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w143'
	)
W4n9w143.label_edges()
W4n9w143.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w143.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w144'
	)
W4n9w144.label_edges()
W4n9w144.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w144.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w145'
	)
W4n9w145.label_edges()
W4n9w145.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w145.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w146'
	)
W4n9w146.label_edges()
W4n9w146.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w146.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w147'
	)
W4n9w147.label_edges()
W4n9w147.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w147.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w148'
	)
W4n9w148.label_edges()
W4n9w148.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w148.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w149'
	)
W4n9w149.label_edges()
W4n9w149.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w149.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w150'
	)
W4n9w150.label_edges()
W4n9w150.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w150.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w151'
	)
W4n9w151.label_edges()
W4n9w151.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w151.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w152'
	)
W4n9w152.label_edges()
W4n9w152.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w152.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w153'
	)
W4n9w153.label_edges()
W4n9w153.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w153.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w154'
	)
W4n9w154.label_edges()
W4n9w154.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w154.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w155'
	)
W4n9w155.label_edges()
W4n9w155.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w155.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (4, 9)]
W4n9w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w156'
	)
W4n9w156.label_edges()
W4n9w156.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w156.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (2, 8), (3, 4)]
W4n9w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w157'
	)
W4n9w157.label_edges()
W4n9w157.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w157.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (4, 8)]
W4n9w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w158'
	)
W4n9w158.label_edges()
W4n9w158.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w158.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 2), (3, 4)]
W4n9w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w159'
	)
W4n9w159.label_edges()
W4n9w159.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w159.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w160'
	)
W4n9w160.label_edges()
W4n9w160.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w160.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w161'
	)
W4n9w161.label_edges()
W4n9w161.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w161.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w162'
	)
W4n9w162.label_edges()
W4n9w162.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w162.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w163'
	)
W4n9w163.label_edges()
W4n9w163.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w163.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (4, 8)]
W4n9w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w164'
	)
W4n9w164.label_edges()
W4n9w164.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w164.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (2, 7), (3, 4)]
W4n9w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w165'
	)
W4n9w165.label_edges()
W4n9w165.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w165.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (4, 7)]
W4n9w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w166'
	)
W4n9w166.label_edges()
W4n9w166.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w166.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 2), (3, 4)]
W4n9w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w167'
	)
W4n9w167.label_edges()
W4n9w167.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w167.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (4, 7)]
W4n9w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w168'
	)
W4n9w168.label_edges()
W4n9w168.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w168.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (2, 6), (3, 4)]
W4n9w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n9w169'
	)
W4n9w169.label_edges()
W4n9w169.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w169.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (4, 6)]
W4n9w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n9w170'
	)
W4n9w170.label_edges()
W4n9w170.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n9w170.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 2), (3, 4)]
W4n9w171 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w171'
	)
W4n9w171.label_edges()
W4n9w171.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w172 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w172'
	)
W4n9w172.label_edges()
W4n9w172.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w173 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w173'
	)
W4n9w173.label_edges()
W4n9w173.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w174 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w174'
	)
W4n9w174.label_edges()
W4n9w174.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w175'
	)
W4n9w175.label_edges()
W4n9w175.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w176'
	)
W4n9w176.label_edges()
W4n9w176.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w177'
	)
W4n9w177.label_edges()
W4n9w177.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w178'
	)
W4n9w178.label_edges()
W4n9w178.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w179 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w179'
	)
W4n9w179.label_edges()
W4n9w179.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w179.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w180 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w180'
	)
W4n9w180.label_edges()
W4n9w180.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w180.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w181 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w181'
	)
W4n9w181.label_edges()
W4n9w181.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w181.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w182 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w182'
	)
W4n9w182.label_edges()
W4n9w182.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w182.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w183'
	)
W4n9w183.label_edges()
W4n9w183.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w183.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w184'
	)
W4n9w184.label_edges()
W4n9w184.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w184.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w185'
	)
W4n9w185.label_edges()
W4n9w185.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w185.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w186'
	)
W4n9w186.label_edges()
W4n9w186.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w186.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w187 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w187'
	)
W4n9w187.label_edges()
W4n9w187.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w187.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n9w188 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w188'
	)
W4n9w188.label_edges()
W4n9w188.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w188.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (2, 7), (3, 4)]
W4n9w189 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w189'
	)
W4n9w189.label_edges()
W4n9w189.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w189.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n9w190 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w190'
	)
W4n9w190.label_edges()
W4n9w190.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w190.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 2), (3, 4)]
W4n9w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w191'
	)
W4n9w191.label_edges()
W4n9w191.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w191.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n9w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w192'
	)
W4n9w192.label_edges()
W4n9w192.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w192.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (2, 6), (3, 4)]
W4n9w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w193'
	)
W4n9w193.label_edges()
W4n9w193.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w193.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n9w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w194'
	)
W4n9w194.label_edges()
W4n9w194.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (3, 4)]
W4n9w194.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 2), (3, 4)]
W4n9w195 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w195'
	)
W4n9w195.label_edges()
W4n9w195.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w195.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w196 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w196'
	)
W4n9w196.label_edges()
W4n9w196.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w196.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w197 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w197'
	)
W4n9w197.label_edges()
W4n9w197.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w197.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w198 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w198'
	)
W4n9w198.label_edges()
W4n9w198.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w198.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w199'
	)
W4n9w199.label_edges()
W4n9w199.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w199.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w200'
	)
W4n9w200.label_edges()
W4n9w200.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w200.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w201'
	)
W4n9w201.label_edges()
W4n9w201.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w201.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w202'
	)
W4n9w202.label_edges()
W4n9w202.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w202.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w203 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w203'
	)
W4n9w203.label_edges()
W4n9w203.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w203.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n9w204 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w204'
	)
W4n9w204.label_edges()
W4n9w204.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w204.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (2, 7), (3, 4)]
W4n9w205 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w205'
	)
W4n9w205.label_edges()
W4n9w205.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w205.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n9w206 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w206'
	)
W4n9w206.label_edges()
W4n9w206.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w206.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 2), (3, 4)]
W4n9w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w207'
	)
W4n9w207.label_edges()
W4n9w207.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w207.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n9w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w208'
	)
W4n9w208.label_edges()
W4n9w208.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w208.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (2, 6), (3, 4)]
W4n9w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n9w209'
	)
W4n9w209.label_edges()
W4n9w209.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w209.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n9w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n9w210'
	)
W4n9w210.label_edges()
W4n9w210.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w210.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w211 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[7, 9],
	4:[9],
	},
	name = 'W4n9w211'
	)
W4n9w211.label_edges()
W4n9w211.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n9w211.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (4, 9)]
W4n9w212 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[4, 5, 8],
	2:[3, 6, 8],
	3:[4, 7, 4],
	},
	name = 'W4n9w212'
	)
W4n9w212.label_edges()
W4n9w212.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n9w212.excl_verts = [(1, 5), (2, 6), (3, 7), (2, 8), (3, 4)]
W4n9w213 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n9w213'
	)
W4n9w213.label_edges()
W4n9w213.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 2)]
W4n9w213.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (4, 8)]
W4n9w214 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n9w214'
	)
W4n9w214.label_edges()
W4n9w214.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 2), (3, 4)]
W4n9w214.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 2), (3, 4)]
W4n9w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n9w215'
	)
W4n9w215.label_edges()
W4n9w215.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n9w215.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (4, 8)]
W4n9w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[4, 5, 7],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n9w216'
	)
W4n9w216.label_edges()
W4n9w216.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n9w216.excl_verts = [(1, 5), (2, 6), (0, 3), (2, 7), (3, 4)]
W4n9w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w217'
	)
W4n9w217.label_edges()
W4n9w217.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 2)]
W4n9w217.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (4, 7)]
W4n9w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w218'
	)
W4n9w218.label_edges()
W4n9w218.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 2), (3, 4)]
W4n9w218.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 2), (3, 4)]
W4n9w219 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w219'
	)
W4n9w219.label_edges()
W4n9w219.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n9w219.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (4, 8)]
W4n9w220 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[4, 5, 7],
	2:[3, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w220'
	)
W4n9w220.label_edges()
W4n9w220.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n9w220.excl_verts = [(1, 5), (0, 2), (3, 6), (2, 7), (3, 4)]
W4n9w221 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w221'
	)
W4n9w221.label_edges()
W4n9w221.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 2)]
W4n9w221.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (4, 7)]
W4n9w222 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n9w222'
	)
W4n9w222.label_edges()
W4n9w222.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 2), (3, 4)]
W4n9w222.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 2), (3, 4)]
W4n9w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w223'
	)
W4n9w223.label_edges()
W4n9w223.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n9w223.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (4, 7)]
W4n9w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[4, 5, 6],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n9w224'
	)
W4n9w224.label_edges()
W4n9w224.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n9w224.excl_verts = [(1, 5), (0, 2), (0, 3), (2, 6), (3, 4)]
W4n9w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n9w225'
	)
W4n9w225.label_edges()
W4n9w225.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 2)]
W4n9w225.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (4, 6)]
W4n9w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n9w226'
	)
W4n9w226.label_edges()
W4n9w226.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w226.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w227 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[6, 8],
	4:[8],
	},
	name = 'W4n9w227'
	)
W4n9w227.label_edges()
W4n9w227.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n9w227.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (4, 8)]
W4n9w228 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[4, 7],
	2:[3, 5, 7],
	3:[4, 6, 4],
	},
	name = 'W4n9w228'
	)
W4n9w228.label_edges()
W4n9w228.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n9w228.excl_verts = [(0, 1), (2, 5), (3, 6), (2, 7), (3, 4)]
W4n9w229 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n9w229'
	)
W4n9w229.label_edges()
W4n9w229.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 2)]
W4n9w229.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (4, 7)]
W4n9w230 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n9w230'
	)
W4n9w230.label_edges()
W4n9w230.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 2), (3, 4)]
W4n9w230.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 2), (3, 4)]
W4n9w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n9w231'
	)
W4n9w231.label_edges()
W4n9w231.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n9w231.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (4, 7)]
W4n9w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[4, 6],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n9w232'
	)
W4n9w232.label_edges()
W4n9w232.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n9w232.excl_verts = [(0, 1), (2, 5), (0, 3), (2, 6), (3, 4)]
W4n9w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w233'
	)
W4n9w233.label_edges()
W4n9w233.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 2)]
W4n9w233.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (4, 6)]
W4n9w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 2],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w234'
	)
W4n9w234.label_edges()
W4n9w234.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 2), (3, 4)]
W4n9w234.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 2), (3, 4)]
W4n9w235 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[5, 7],
	4:[7],
	},
	name = 'W4n9w235'
	)
W4n9w235.label_edges()
W4n9w235.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n9w235.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (4, 7)]
W4n9w236 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[4, 6],
	2:[3, 6],
	3:[4, 5, 4],
	},
	name = 'W4n9w236'
	)
W4n9w236.label_edges()
W4n9w236.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n9w236.excl_verts = [(0, 1), (0, 2), (3, 5), (2, 6), (3, 4)]
W4n9w237 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n9w237'
	)
W4n9w237.label_edges()
W4n9w237.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n9w237.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (4, 6)]
W4n9w238 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 2],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n9w238'
	)
W4n9w238.label_edges()
W4n9w238.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n9w238.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 2), (3, 4)]
W4n9w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n9w239'
	)
W4n9w239.label_edges()
W4n9w239.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n9w239.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (4, 6)]
W4n9w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[4, 5],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n9w240'
	)
W4n9w240.label_edges()
W4n9w240.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n9w240.excl_verts = [(0, 1), (0, 2), (0, 3), (2, 5), (3, 4)]
W4n9w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[5],
	4:[5]
	},
	name = 'W4n9w241'
	)
W4n9w241.label_edges()
W4n9w241.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 2)]
W4n9w241.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (4, 5)]
W4n9w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 2],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n9w242'
	)
W4n9w242.label_edges()
W4n9w242.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w242.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 2), (3, 4)]
W4n9w_list = [W4n9w0, W4n9w1, W4n9w2, W4n9w3, W4n9w4, W4n9w5, W4n9w6, W4n9w7, W4n9w8, W4n9w9, W4n9w10, W4n9w11, W4n9w12, W4n9w13, W4n9w14, W4n9w15, W4n9w16, W4n9w17, W4n9w18, W4n9w19, W4n9w20, W4n9w21, W4n9w22, W4n9w23, W4n9w24, W4n9w25, W4n9w26, W4n9w27, W4n9w28, W4n9w29, W4n9w30, W4n9w31, W4n9w32, W4n9w33, W4n9w34, W4n9w35, W4n9w36, W4n9w37, W4n9w38, W4n9w39, W4n9w40, W4n9w41, W4n9w42, W4n9w43, W4n9w44, W4n9w45, W4n9w46, W4n9w47, W4n9w48, W4n9w49, W4n9w50, W4n9w51, W4n9w52, W4n9w53, W4n9w54, W4n9w55, W4n9w56, W4n9w57, W4n9w58, W4n9w59, W4n9w60, W4n9w61, W4n9w62, W4n9w63, W4n9w64, W4n9w65, W4n9w66, W4n9w67, W4n9w68, W4n9w69, W4n9w70, W4n9w71, W4n9w72, W4n9w73, W4n9w74, W4n9w75, W4n9w76, W4n9w77, W4n9w78, W4n9w79, W4n9w80, W4n9w81, W4n9w82, W4n9w83, W4n9w84, W4n9w85, W4n9w86, W4n9w87, W4n9w88, W4n9w89, W4n9w90, W4n9w91, W4n9w92, W4n9w93, W4n9w94, W4n9w95, W4n9w96, W4n9w97, W4n9w98, W4n9w99, W4n9w100, W4n9w101, W4n9w102, W4n9w103, W4n9w104, W4n9w105, W4n9w106, W4n9w107, W4n9w108, W4n9w109, W4n9w110, W4n9w111, W4n9w112, W4n9w113, W4n9w114, W4n9w115, W4n9w116, W4n9w117, W4n9w118, W4n9w119, W4n9w120, W4n9w121, W4n9w122, W4n9w123, W4n9w124, W4n9w125, W4n9w126, W4n9w127, W4n9w128, W4n9w129, W4n9w130, W4n9w131, W4n9w132, W4n9w133, W4n9w134, W4n9w135, W4n9w136, W4n9w137, W4n9w138, W4n9w139, W4n9w140, W4n9w141, W4n9w142, W4n9w143, W4n9w144, W4n9w145, W4n9w146, W4n9w147, W4n9w148, W4n9w149, W4n9w150, W4n9w151, W4n9w152, W4n9w153, W4n9w154, W4n9w155, W4n9w156, W4n9w157, W4n9w158, W4n9w159, W4n9w160, W4n9w161, W4n9w162, W4n9w163, W4n9w164, W4n9w165, W4n9w166, W4n9w167, W4n9w168, W4n9w169, W4n9w170, W4n9w171, W4n9w172, W4n9w173, W4n9w174, W4n9w175, W4n9w176, W4n9w177, W4n9w178, W4n9w179, W4n9w180, W4n9w181, W4n9w182, W4n9w183, W4n9w184, W4n9w185, W4n9w186, W4n9w187, W4n9w188, W4n9w189, W4n9w190, W4n9w191, W4n9w192, W4n9w193, W4n9w194, W4n9w195, W4n9w196, W4n9w197, W4n9w198, W4n9w199, W4n9w200, W4n9w201, W4n9w202, W4n9w203, W4n9w204, W4n9w205, W4n9w206, W4n9w207, W4n9w208, W4n9w209, W4n9w210, W4n9w211, W4n9w212, W4n9w213, W4n9w214, W4n9w215, W4n9w216, W4n9w217, W4n9w218, W4n9w219, W4n9w220, W4n9w221, W4n9w222, W4n9w223, W4n9w224, W4n9w225, W4n9w226, W4n9w227, W4n9w228, W4n9w229, W4n9w230, W4n9w231, W4n9w232, W4n9w233, W4n9w234, W4n9w235, W4n9w236, W4n9w237, W4n9w238, W4n9w239, W4n9w240, W4n9w241, W4n9w242]
W4n11w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w0'
	)
W4n11w0.label_edges()
W4n11w0.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w1'
	)
W4n11w1.label_edges()
W4n11w1.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w1.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w2'
	)
W4n11w2.label_edges()
W4n11w2.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w2.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w3'
	)
W4n11w3.label_edges()
W4n11w3.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w3.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w4'
	)
W4n11w4.label_edges()
W4n11w4.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w4.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w5'
	)
W4n11w5.label_edges()
W4n11w5.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w5.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w6'
	)
W4n11w6.label_edges()
W4n11w6.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w6.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w7'
	)
W4n11w7.label_edges()
W4n11w7.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w7.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w8'
	)
W4n11w8.label_edges()
W4n11w8.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w8.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w9 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w9'
	)
W4n11w9.label_edges()
W4n11w9.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w9.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w10 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w10'
	)
W4n11w10.label_edges()
W4n11w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w10.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w11'
	)
W4n11w11.label_edges()
W4n11w11.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w11.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w12 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w12'
	)
W4n11w12.label_edges()
W4n11w12.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w12.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n11w13 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w13'
	)
W4n11w13.label_edges()
W4n11w13.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w13.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w14 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w14'
	)
W4n11w14.label_edges()
W4n11w14.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w14.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n11w15 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w15'
	)
W4n11w15.label_edges()
W4n11w15.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w15.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w16'
	)
W4n11w16.label_edges()
W4n11w16.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w16.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n11w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 5],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n11w17'
	)
W4n11w17.label_edges()
W4n11w17.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w17.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (4, 5), (3, 4), (4, 6)]
W4n11w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w18'
	)
W4n11w18.label_edges()
W4n11w18.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w18.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w19'
	)
W4n11w19.label_edges()
W4n11w19.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w19.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w20 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w20'
	)
W4n11w20.label_edges()
W4n11w20.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w20.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w21'
	)
W4n11w21.label_edges()
W4n11w21.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w21.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w22'
	)
W4n11w22.label_edges()
W4n11w22.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w22.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w23'
	)
W4n11w23.label_edges()
W4n11w23.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w23.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w24'
	)
W4n11w24.label_edges()
W4n11w24.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w24.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w25 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w25'
	)
W4n11w25.label_edges()
W4n11w25.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w25.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w26'
	)
W4n11w26.label_edges()
W4n11w26.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w26.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w27'
	)
W4n11w27.label_edges()
W4n11w27.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w27.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w28 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w28'
	)
W4n11w28.label_edges()
W4n11w28.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w28.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w29 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w29'
	)
W4n11w29.label_edges()
W4n11w29.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w29.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w30'
	)
W4n11w30.label_edges()
W4n11w30.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w30.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w31 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w31'
	)
W4n11w31.label_edges()
W4n11w31.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w31.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w32 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w32'
	)
W4n11w32.label_edges()
W4n11w32.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w32.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w33'
	)
W4n11w33.label_edges()
W4n11w33.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w33.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w34'
	)
W4n11w34.label_edges()
W4n11w34.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w34.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (3, 4), (4, 7)]
W4n11w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n11w35'
	)
W4n11w35.label_edges()
W4n11w35.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w35.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (3, 4), (4, 6)]
W4n11w36 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w36'
	)
W4n11w36.label_edges()
W4n11w36.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w36.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w37 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w37'
	)
W4n11w37.label_edges()
W4n11w37.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w37.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w38'
	)
W4n11w38.label_edges()
W4n11w38.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w38.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w39'
	)
W4n11w39.label_edges()
W4n11w39.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w39.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w40 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w40'
	)
W4n11w40.label_edges()
W4n11w40.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w40.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w41 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w41'
	)
W4n11w41.label_edges()
W4n11w41.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w41.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w42 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w42'
	)
W4n11w42.label_edges()
W4n11w42.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w42.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w43 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w43'
	)
W4n11w43.label_edges()
W4n11w43.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w43.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w44 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w44'
	)
W4n11w44.label_edges()
W4n11w44.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w44.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w45 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w45'
	)
W4n11w45.label_edges()
W4n11w45.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w45.excl_verts = [(0, 1), (0, 2), (2, 5), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w46'
	)
W4n11w46.label_edges()
W4n11w46.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w46.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w47'
	)
W4n11w47.label_edges()
W4n11w47.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w47.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w48 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w48'
	)
W4n11w48.label_edges()
W4n11w48.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w48.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w49 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w49'
	)
W4n11w49.label_edges()
W4n11w49.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w49.excl_verts = [(0, 1), (1, 5), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w50 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w50'
	)
W4n11w50.label_edges()
W4n11w50.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w50.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w51 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w51'
	)
W4n11w51.label_edges()
W4n11w51.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w51.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w52 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w52'
	)
W4n11w52.label_edges()
W4n11w52.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w52.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w53 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w53'
	)
W4n11w53.label_edges()
W4n11w53.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w53.excl_verts = [(0, 1), (1, 5), (0, 2), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w54'
	)
W4n11w54.label_edges()
W4n11w54.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w54.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w55'
	)
W4n11w55.label_edges()
W4n11w55.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w55.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w56 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 9],
	4:[8, 9],
	},
	name = 'W4n11w56'
	)
W4n11w56.label_edges()
W4n11w56.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w56.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (3, 4), (4, 9)]
W4n11w57 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n11w57'
	)
W4n11w57.label_edges()
W4n11w57.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w57.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (3, 4), (4, 8)]
W4n11w58 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n11w58'
	)
W4n11w58.label_edges()
W4n11w58.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w58.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (3, 4), (4, 8)]
W4n11w59 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n11w59'
	)
W4n11w59.label_edges()
W4n11w59.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w59.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (3, 4), (4, 7)]
W4n11w60 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w60'
	)
W4n11w60.label_edges()
W4n11w60.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w60.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w61 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w61'
	)
W4n11w61.label_edges()
W4n11w61.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w61.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w62 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w62'
	)
W4n11w62.label_edges()
W4n11w62.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w62.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w63'
	)
W4n11w63.label_edges()
W4n11w63.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w63.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w64 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 8],
	4:[7, 8],
	},
	name = 'W4n11w64'
	)
W4n11w64.label_edges()
W4n11w64.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w64.excl_verts = [(0, 1), (2, 5), (3, 6), (4, 7), (3, 4), (4, 8)]
W4n11w65 = NewFeynmanGraph({
	0:[1, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n11w65'
	)
W4n11w65.label_edges()
W4n11w65.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w65.excl_verts = [(0, 1), (2, 5), (3, 6), (1, 4), (3, 4), (4, 7)]
W4n11w66 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n11w66'
	)
W4n11w66.label_edges()
W4n11w66.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w66.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (3, 4), (4, 7)]
W4n11w67 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n11w67'
	)
W4n11w67.label_edges()
W4n11w67.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 3), (1, 4)]
W4n11w67.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (3, 4), (4, 6)]
W4n11w68 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 7],
	4:[6, 7],
	},
	name = 'W4n11w68'
	)
W4n11w68.label_edges()
W4n11w68.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w68.excl_verts = [(0, 1), (0, 2), (3, 5), (4, 6), (3, 4), (4, 7)]
W4n11w69 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n11w69'
	)
W4n11w69.label_edges()
W4n11w69.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w69.excl_verts = [(0, 1), (0, 2), (3, 5), (1, 4), (3, 4), (4, 6)]
W4n11w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n11w70'
	)
W4n11w70.label_edges()
W4n11w70.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w70.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (3, 4), (4, 6)]
W4n11w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n11w71'
	)
W4n11w71.label_edges()
W4n11w71.incl_verts = [(3, 5), (0, 1), (0, 2), (0, 3), (1, 4)]
W4n11w71.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4), (4, 5)]
W4n11w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w72'
	)
W4n11w72.label_edges()
W4n11w72.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w72.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w73'
	)
W4n11w73.label_edges()
W4n11w73.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w73.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w74'
	)
W4n11w74.label_edges()
W4n11w74.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w74.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w75 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w75'
	)
W4n11w75.label_edges()
W4n11w75.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w75.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w76 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w76'
	)
W4n11w76.label_edges()
W4n11w76.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w76.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w77 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w77'
	)
W4n11w77.label_edges()
W4n11w77.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w77.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w78 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w78'
	)
W4n11w78.label_edges()
W4n11w78.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w78.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w79'
	)
W4n11w79.label_edges()
W4n11w79.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w79.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w80'
	)
W4n11w80.label_edges()
W4n11w80.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w80.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w81'
	)
W4n11w81.label_edges()
W4n11w81.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w81.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w82'
	)
W4n11w82.label_edges()
W4n11w82.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w82.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w83 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w83'
	)
W4n11w83.label_edges()
W4n11w83.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w83.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w84 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w84'
	)
W4n11w84.label_edges()
W4n11w84.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w84.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w85 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w85'
	)
W4n11w85.label_edges()
W4n11w85.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w85.excl_verts = [(0, 1), (1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w86'
	)
W4n11w86.label_edges()
W4n11w86.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w86.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w87'
	)
W4n11w87.label_edges()
W4n11w87.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w87.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w88'
	)
W4n11w88.label_edges()
W4n11w88.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w88.excl_verts = [(0, 1), (1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w89 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w89'
	)
W4n11w89.label_edges()
W4n11w89.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w89.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (4, 9)]
W4n11w90 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w90'
	)
W4n11w90.label_edges()
W4n11w90.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w90.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (4, 8), (3, 4)]
W4n11w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n11w91'
	)
W4n11w91.label_edges()
W4n11w91.incl_verts = [(0, 5), (0, 6), (0, 7), (3, 8), (1, 4)]
W4n11w91.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (4, 8)]
W4n11w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w92'
	)
W4n11w92.label_edges()
W4n11w92.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w92.excl_verts = [(1, 5), (2, 6), (0, 3), (3, 7), (1, 4), (3, 4)]
W4n11w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w93'
	)
W4n11w93.label_edges()
W4n11w93.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w93.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w94'
	)
W4n11w94.label_edges()
W4n11w94.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w94.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w95 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w95'
	)
W4n11w95.label_edges()
W4n11w95.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 2), (1, 4)]
W4n11w95.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w96 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w96'
	)
W4n11w96.label_edges()
W4n11w96.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w96.excl_verts = [(1, 5), (0, 2), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w97 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w97'
	)
W4n11w97.label_edges()
W4n11w97.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 1)]
W4n11w97.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (4, 8)]
W4n11w98 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 7],
	2:[3, 5],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w98'
	)
W4n11w98.label_edges()
W4n11w98.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 1), (3, 4)]
W4n11w98.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (4, 7), (3, 4)]
W4n11w99 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n11w99'
	)
W4n11w99.label_edges()
W4n11w99.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 1), (1, 4)]
W4n11w99.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (4, 7)]
W4n11w100 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6, 1],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 6, 4],
	},
	name = 'W4n11w100'
	)
W4n11w100.label_edges()
W4n11w100.incl_verts = [(0, 5), (0, 6), (0, 1), (1, 4), (3, 4)]
W4n11w100.excl_verts = [(0, 1), (2, 5), (0, 3), (3, 6), (1, 4), (3, 4)]
W4n11w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[5, 7],
	4:[6, 7],
	},
	name = 'W4n11w101'
	)
W4n11w101.label_edges()
W4n11w101.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n11w101.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (4, 7)]
W4n11w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 6],
	2:[3],
	3:[4, 5, 4],
	4:[6],
	},
	name = 'W4n11w102'
	)
W4n11w102.label_edges()
W4n11w102.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n11w102.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (4, 6), (3, 4)]
W4n11w103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n11w103'
	)
W4n11w103.label_edges()
W4n11w103.incl_verts = [(0, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n11w103.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (4, 6)]
W4n11w104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 2],
	1:[2, 4, 4],
	2:[3],
	3:[4, 5, 4],
	},
	name = 'W4n11w104'
	)
W4n11w104.label_edges()
W4n11w104.incl_verts = [(0, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n11w104.excl_verts = [(0, 1), (0, 2), (0, 3), (3, 5), (1, 4), (3, 4)]
W4n11w105 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w105'
	)
W4n11w105.label_edges()
W4n11w105.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w105.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w106 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w106'
	)
W4n11w106.label_edges()
W4n11w106.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w106.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w107 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w107'
	)
W4n11w107.label_edges()
W4n11w107.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w107.excl_verts = [(1, 5), (0, 2), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w108 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w108'
	)
W4n11w108.label_edges()
W4n11w108.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w108.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w109 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w109'
	)
W4n11w109.label_edges()
W4n11w109.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w109.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w110 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w110'
	)
W4n11w110.label_edges()
W4n11w110.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w110.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w111 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w111'
	)
W4n11w111.label_edges()
W4n11w111.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w111.excl_verts = [(1, 5), (0, 2), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w112'
	)
W4n11w112.label_edges()
W4n11w112.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w112.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (4, 7)]
W4n11w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w113'
	)
W4n11w113.label_edges()
W4n11w113.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w113.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (4, 6), (3, 4)]
W4n11w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n11w114'
	)
W4n11w114.label_edges()
W4n11w114.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 4), (3, 4)]
W4n11w114.excl_verts = [(0, 1), (0, 2), (2, 5), (0, 3), (1, 4), (3, 4)]
W4n11w115 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[7, 9],
	4:[8, 9],
	},
	name = 'W4n11w115'
	)
W4n11w115.label_edges()
W4n11w115.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 9)]
W4n11w115.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (4, 9)]
W4n11w116 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 5, 8],
	2:[3, 6],
	3:[4, 7, 4],
	4:[8],
	},
	name = 'W4n11w116'
	)
W4n11w116.label_edges()
W4n11w116.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 8), (3, 4)]
W4n11w116.excl_verts = [(1, 5), (2, 6), (3, 7), (4, 8), (3, 4)]
W4n11w117 = NewFeynmanGraph({
	0:[4, 5, 6, 7],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 7, 4],
	},
	name = 'W4n11w117'
	)
W4n11w117.label_edges()
W4n11w117.incl_verts = [(0, 5), (0, 6), (0, 7), (1, 4), (3, 4)]
W4n11w117.excl_verts = [(1, 5), (2, 6), (3, 7), (1, 4), (3, 4)]
W4n11w118 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n11w118'
	)
W4n11w118.label_edges()
W4n11w118.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 3)]
W4n11w118.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (4, 8)]
W4n11w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 5, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n11w119'
	)
W4n11w119.label_edges()
W4n11w119.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 3), (3, 4)]
W4n11w119.excl_verts = [(1, 5), (2, 6), (0, 3), (4, 7), (3, 4)]
W4n11w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n11w120'
	)
W4n11w120.label_edges()
W4n11w120.incl_verts = [(0, 5), (0, 6), (3, 7), (0, 3), (1, 4)]
W4n11w120.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (4, 7)]
W4n11w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6, 3],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n11w121'
	)
W4n11w121.label_edges()
W4n11w121.incl_verts = [(0, 5), (0, 6), (0, 3), (1, 4), (3, 4)]
W4n11w121.excl_verts = [(1, 5), (2, 6), (0, 3), (1, 4), (3, 4)]
W4n11w122 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[6, 8],
	4:[7, 8],
	},
	name = 'W4n11w122'
	)
W4n11w122.label_edges()
W4n11w122.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (0, 2)]
W4n11w122.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (4, 8)]
W4n11w123 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 5, 7],
	2:[3],
	3:[4, 6, 4],
	4:[7],
	},
	name = 'W4n11w123'
	)
W4n11w123.label_edges()
W4n11w123.incl_verts = [(0, 5), (0, 6), (1, 7), (0, 2), (3, 4)]
W4n11w123.excl_verts = [(1, 5), (0, 2), (3, 6), (4, 7), (3, 4)]
W4n11w124 = NewFeynmanGraph({
	0:[2, 4, 5, 6, 2],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 6, 4],
	},
	name = 'W4n11w124'
	)
W4n11w124.label_edges()
W4n11w124.incl_verts = [(0, 5), (0, 6), (0, 2), (1, 4), (3, 4)]
W4n11w124.excl_verts = [(1, 5), (0, 2), (3, 6), (1, 4), (3, 4)]
W4n11w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w125'
	)
W4n11w125.label_edges()
W4n11w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (0, 3)]
W4n11w125.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (4, 7)]
W4n11w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 5, 6],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w126'
	)
W4n11w126.label_edges()
W4n11w126.incl_verts = [(0, 5), (1, 6), (0, 2), (0, 3), (3, 4)]
W4n11w126.excl_verts = [(1, 5), (0, 2), (0, 3), (4, 6), (3, 4)]
W4n11w127 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n11w127'
	)
W4n11w127.label_edges()
W4n11w127.incl_verts = [(0, 5), (3, 6), (0, 2), (0, 3), (1, 4)]
W4n11w127.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (4, 6)]
W4n11w128 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2, 3],
	1:[2, 4, 5, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n11w128'
	)
W4n11w128.label_edges()
W4n11w128.incl_verts = [(0, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w128.excl_verts = [(1, 5), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n11w129'
	)
W4n11w129.label_edges()
W4n11w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (0, 3)]
W4n11w129.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (4, 7)]
W4n11w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n11w130'
	)
W4n11w130.label_edges()
W4n11w130.incl_verts = [(0, 5), (1, 6), (0, 1), (0, 3), (3, 4)]
W4n11w130.excl_verts = [(0, 1), (2, 5), (0, 3), (4, 6), (3, 4)]
W4n11w131 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1, 3],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n11w131'
	)
W4n11w131.label_edges()
W4n11w131.incl_verts = [(0, 5), (0, 1), (0, 3), (1, 4), (3, 4)]
W4n11w131.excl_verts = [(0, 1), (2, 5), (0, 3), (1, 4), (3, 4)]
W4n11w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n11w132'
	)
W4n11w132.label_edges()
W4n11w132.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (0, 3)]
W4n11w132.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (4, 6)]
W4n11w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 5],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n11w133'
	)
W4n11w133.label_edges()
W4n11w133.incl_verts = [(1, 5), (0, 1), (0, 2), (0, 3), (3, 4)]
W4n11w133.excl_verts = [(0, 1), (0, 2), (0, 3), (4, 5), (3, 4)]
W4n11w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2, 3],
	1:[2, 4, 4],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n11w134'
	)
W4n11w134.label_edges()
W4n11w134.incl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w134.excl_verts = [(0, 1), (0, 2), (0, 3), (1, 4), (3, 4)]
W4n11w_list = [W4n11w0, W4n11w1, W4n11w2, W4n11w3, W4n11w4, W4n11w5, W4n11w6, W4n11w7, W4n11w8, W4n11w9, W4n11w10, W4n11w11, W4n11w12, W4n11w13, W4n11w14, W4n11w15, W4n11w16, W4n11w17, W4n11w18, W4n11w19, W4n11w20, W4n11w21, W4n11w22, W4n11w23, W4n11w24, W4n11w25, W4n11w26, W4n11w27, W4n11w28, W4n11w29, W4n11w30, W4n11w31, W4n11w32, W4n11w33, W4n11w34, W4n11w35, W4n11w36, W4n11w37, W4n11w38, W4n11w39, W4n11w40, W4n11w41, W4n11w42, W4n11w43, W4n11w44, W4n11w45, W4n11w46, W4n11w47, W4n11w48, W4n11w49, W4n11w50, W4n11w51, W4n11w52, W4n11w53, W4n11w54, W4n11w55, W4n11w56, W4n11w57, W4n11w58, W4n11w59, W4n11w60, W4n11w61, W4n11w62, W4n11w63, W4n11w64, W4n11w65, W4n11w66, W4n11w67, W4n11w68, W4n11w69, W4n11w70, W4n11w71, W4n11w72, W4n11w73, W4n11w74, W4n11w75, W4n11w76, W4n11w77, W4n11w78, W4n11w79, W4n11w80, W4n11w81, W4n11w82, W4n11w83, W4n11w84, W4n11w85, W4n11w86, W4n11w87, W4n11w88, W4n11w89, W4n11w90, W4n11w91, W4n11w92, W4n11w93, W4n11w94, W4n11w95, W4n11w96, W4n11w97, W4n11w98, W4n11w99, W4n11w100, W4n11w101, W4n11w102, W4n11w103, W4n11w104, W4n11w105, W4n11w106, W4n11w107, W4n11w108, W4n11w109, W4n11w110, W4n11w111, W4n11w112, W4n11w113, W4n11w114, W4n11w115, W4n11w116, W4n11w117, W4n11w118, W4n11w119, W4n11w120, W4n11w121, W4n11w122, W4n11w123, W4n11w124, W4n11w125, W4n11w126, W4n11w127, W4n11w128, W4n11w129, W4n11w130, W4n11w131, W4n11w132, W4n11w133, W4n11w134]
W4n14w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w0'
	)
W4n14w0.label_edges()
W4n14w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w1'
	)
W4n14w1.label_edges()
W4n14w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w2'
	)
W4n14w2.label_edges()
W4n14w2.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w3 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w3'
	)
W4n14w3.label_edges()
W4n14w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w3.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w4 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w4'
	)
W4n14w4.label_edges()
W4n14w4.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w4.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w5'
	)
W4n14w5.label_edges()
W4n14w5.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w5.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w6'
	)
W4n14w6.label_edges()
W4n14w6.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w6.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w7'
	)
W4n14w7.label_edges()
W4n14w7.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w7.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w8 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w8'
	)
W4n14w8.label_edges()
W4n14w8.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w8.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w9 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w9'
	)
W4n14w9.label_edges()
W4n14w9.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w9.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w10'
	)
W4n14w10.label_edges()
W4n14w10.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w10.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w11'
	)
W4n14w11.label_edges()
W4n14w11.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w11.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w12 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w12'
	)
W4n14w12.label_edges()
W4n14w12.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w12.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n14w13 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w13'
	)
W4n14w13.label_edges()
W4n14w13.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w13.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w14 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w14'
	)
W4n14w14.label_edges()
W4n14w14.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w14.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n14w15 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w15'
	)
W4n14w15.label_edges()
W4n14w15.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w15.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w16'
	)
W4n14w16.label_edges()
W4n14w16.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w16.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n14w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w17'
	)
W4n14w17.label_edges()
W4n14w17.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w17.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6)]
W4n14w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w18'
	)
W4n14w18.label_edges()
W4n14w18.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w18.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w19'
	)
W4n14w19.label_edges()
W4n14w19.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w19.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w20 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w20'
	)
W4n14w20.label_edges()
W4n14w20.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w20.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w21'
	)
W4n14w21.label_edges()
W4n14w21.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w21.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w22'
	)
W4n14w22.label_edges()
W4n14w22.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w22.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w23'
	)
W4n14w23.label_edges()
W4n14w23.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w23.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w24'
	)
W4n14w24.label_edges()
W4n14w24.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w24.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w25 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w25'
	)
W4n14w25.label_edges()
W4n14w25.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w25.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w26'
	)
W4n14w26.label_edges()
W4n14w26.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w26.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w27'
	)
W4n14w27.label_edges()
W4n14w27.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w27.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w28 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w28'
	)
W4n14w28.label_edges()
W4n14w28.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w28.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w29 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w29'
	)
W4n14w29.label_edges()
W4n14w29.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w29.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w30'
	)
W4n14w30.label_edges()
W4n14w30.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w30.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w31 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w31'
	)
W4n14w31.label_edges()
W4n14w31.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w31.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w32 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w32'
	)
W4n14w32.label_edges()
W4n14w32.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w32.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w33'
	)
W4n14w33.label_edges()
W4n14w33.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w33.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w34'
	)
W4n14w34.label_edges()
W4n14w34.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w34.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n14w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w35'
	)
W4n14w35.label_edges()
W4n14w35.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w35.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n14w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w36'
	)
W4n14w36.label_edges()
W4n14w36.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w36.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w37'
	)
W4n14w37.label_edges()
W4n14w37.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w37.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w38'
	)
W4n14w38.label_edges()
W4n14w38.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w38.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w39'
	)
W4n14w39.label_edges()
W4n14w39.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w39.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w40'
	)
W4n14w40.label_edges()
W4n14w40.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w40.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w41 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w41'
	)
W4n14w41.label_edges()
W4n14w41.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w41.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w42 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w42'
	)
W4n14w42.label_edges()
W4n14w42.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w42.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w43 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w43'
	)
W4n14w43.label_edges()
W4n14w43.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w43.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w44'
	)
W4n14w44.label_edges()
W4n14w44.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w44.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w45'
	)
W4n14w45.label_edges()
W4n14w45.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w45.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w46'
	)
W4n14w46.label_edges()
W4n14w46.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w46.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w47'
	)
W4n14w47.label_edges()
W4n14w47.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w47.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w48 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w48'
	)
W4n14w48.label_edges()
W4n14w48.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w48.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w49 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w49'
	)
W4n14w49.label_edges()
W4n14w49.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w49.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w50 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w50'
	)
W4n14w50.label_edges()
W4n14w50.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w50.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w51 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w51'
	)
W4n14w51.label_edges()
W4n14w51.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w51.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w52'
	)
W4n14w52.label_edges()
W4n14w52.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w52.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w53'
	)
W4n14w53.label_edges()
W4n14w53.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w53.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w54'
	)
W4n14w54.label_edges()
W4n14w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w54.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n14w55'
	)
W4n14w55.label_edges()
W4n14w55.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w55.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w56 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w56'
	)
W4n14w56.label_edges()
W4n14w56.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w56.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n14w57 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w57'
	)
W4n14w57.label_edges()
W4n14w57.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w57.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n14w58 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w58'
	)
W4n14w58.label_edges()
W4n14w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w58.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n14w59 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w59'
	)
W4n14w59.label_edges()
W4n14w59.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w59.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n14w60 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w60'
	)
W4n14w60.label_edges()
W4n14w60.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w60.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w61 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w61'
	)
W4n14w61.label_edges()
W4n14w61.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w61.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w62 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w62'
	)
W4n14w62.label_edges()
W4n14w62.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w62.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n14w63'
	)
W4n14w63.label_edges()
W4n14w63.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w63.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w64 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w64'
	)
W4n14w64.label_edges()
W4n14w64.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w64.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n14w65 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w65'
	)
W4n14w65.label_edges()
W4n14w65.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w65.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n14w66 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w66'
	)
W4n14w66.label_edges()
W4n14w66.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w66.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n14w67 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w67'
	)
W4n14w67.label_edges()
W4n14w67.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w67.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n14w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w68'
	)
W4n14w68.label_edges()
W4n14w68.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w68.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n14w69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n14w69'
	)
W4n14w69.label_edges()
W4n14w69.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 4)]
W4n14w69.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n14w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w70'
	)
W4n14w70.label_edges()
W4n14w70.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w70.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (2, 3), (3, 6)]
W4n14w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n14w71'
	)
W4n14w71.label_edges()
W4n14w71.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n14w71.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3), (3, 5)]
W4n14w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w72'
	)
W4n14w72.label_edges()
W4n14w72.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w72.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w73'
	)
W4n14w73.label_edges()
W4n14w73.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w73.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w74'
	)
W4n14w74.label_edges()
W4n14w74.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w74.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w75 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w75'
	)
W4n14w75.label_edges()
W4n14w75.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w75.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w76 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w76'
	)
W4n14w76.label_edges()
W4n14w76.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w76.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w77 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w77'
	)
W4n14w77.label_edges()
W4n14w77.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w77.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n14w78 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w78'
	)
W4n14w78.label_edges()
W4n14w78.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w78.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w79'
	)
W4n14w79.label_edges()
W4n14w79.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w79.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w80'
	)
W4n14w80.label_edges()
W4n14w80.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w80.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w81'
	)
W4n14w81.label_edges()
W4n14w81.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w81.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w82'
	)
W4n14w82.label_edges()
W4n14w82.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w82.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w83 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w83'
	)
W4n14w83.label_edges()
W4n14w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w83.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n14w84 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w84'
	)
W4n14w84.label_edges()
W4n14w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w84.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n14w85 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w85'
	)
W4n14w85.label_edges()
W4n14w85.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w85.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n14w86 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w86'
	)
W4n14w86.label_edges()
W4n14w86.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w86.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n14w87 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w87'
	)
W4n14w87.label_edges()
W4n14w87.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w87.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n14w88 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w88'
	)
W4n14w88.label_edges()
W4n14w88.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w88.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n14w89 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w89'
	)
W4n14w89.label_edges()
W4n14w89.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w89.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n14w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w90'
	)
W4n14w90.label_edges()
W4n14w90.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w90.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 7)]
W4n14w91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w91'
	)
W4n14w91.label_edges()
W4n14w91.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w91.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (2, 3)]
W4n14w92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w92'
	)
W4n14w92.label_edges()
W4n14w92.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n14w92.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (2, 3)]
W4n14w93 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w93'
	)
W4n14w93.label_edges()
W4n14w93.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w93.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w94 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w94'
	)
W4n14w94.label_edges()
W4n14w94.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w94.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w95'
	)
W4n14w95.label_edges()
W4n14w95.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w95.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w96'
	)
W4n14w96.label_edges()
W4n14w96.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w96.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w97'
	)
W4n14w97.label_edges()
W4n14w97.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w97.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w98'
	)
W4n14w98.label_edges()
W4n14w98.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w98.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w99 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w99'
	)
W4n14w99.label_edges()
W4n14w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w99.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w100 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w100'
	)
W4n14w100.label_edges()
W4n14w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w100.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w101 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[6, 7, 8],
	3:[4, 8],
	},
	name = 'W4n14w101'
	)
W4n14w101.label_edges()
W4n14w101.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n14w101.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 8)]
W4n14w102 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w102'
	)
W4n14w102.label_edges()
W4n14w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w102.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w103'
	)
W4n14w103.label_edges()
W4n14w103.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w103.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w104'
	)
W4n14w104.label_edges()
W4n14w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w104.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w105'
	)
W4n14w105.label_edges()
W4n14w105.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n14w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 7)]
W4n14w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w106'
	)
W4n14w106.label_edges()
W4n14w106.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[5, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w107'
	)
W4n14w107.label_edges()
W4n14w107.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n14w107.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 8)]
W4n14w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w108'
	)
W4n14w108.label_edges()
W4n14w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n14w108.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (2, 3)]
W4n14w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[5, 6, 7],
	3:[4, 7],
	},
	name = 'W4n14w109'
	)
W4n14w109.label_edges()
W4n14w109.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n14w109.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 7)]
W4n14w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6, 3],
	3:[4],
	},
	name = 'W4n14w110'
	)
W4n14w110.label_edges()
W4n14w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n14w110.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (2, 3)]
W4n14w111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w111'
	)
W4n14w111.label_edges()
W4n14w111.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n14w111.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 7)]
W4n14w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w112'
	)
W4n14w112.label_edges()
W4n14w112.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n14w112.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (2, 3)]
W4n14w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n14w113'
	)
W4n14w113.label_edges()
W4n14w113.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n14w113.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 6)]
W4n14w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w114'
	)
W4n14w114.label_edges()
W4n14w114.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n14w114.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (2, 3)]
W4n14w115 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[6, 7, 9],
	3:[4, 9],
	4:[8],
	},
	name = 'W4n14w115'
	)
W4n14w115.label_edges()
W4n14w115.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n14w115.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 9)]
W4n14w116 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7, 3],
	3:[4],
	4:[8],
	},
	name = 'W4n14w116'
	)
W4n14w116.label_edges()
W4n14w116.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n14w116.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (2, 3)]
W4n14w117 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7, 3],
	3:[4],
	},
	name = 'W4n14w117'
	)
W4n14w117.label_edges()
W4n14w117.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n14w117.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (2, 3)]
W4n14w118 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w118'
	)
W4n14w118.label_edges()
W4n14w118.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n14w118.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 8)]
W4n14w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w119'
	)
W4n14w119.label_edges()
W4n14w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n14w119.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (2, 3)]
W4n14w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w120'
	)
W4n14w120.label_edges()
W4n14w120.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n14w120.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (2, 3)]
W4n14w121 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n14w121'
	)
W4n14w121.label_edges()
W4n14w121.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 2)]
W4n14w121.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8)]
W4n14w122 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n14w122'
	)
W4n14w122.label_edges()
W4n14w122.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (2, 3)]
W4n14w122.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3)]
W4n14w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n14w123'
	)
W4n14w123.label_edges()
W4n14w123.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 4)]
W4n14w123.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7)]
W4n14w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n14w124'
	)
W4n14w124.label_edges()
W4n14w124.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (2, 3)]
W4n14w124.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3)]
W4n14w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w125'
	)
W4n14w125.label_edges()
W4n14w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (1, 2)]
W4n14w125.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 7)]
W4n14w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w126'
	)
W4n14w126.label_edges()
W4n14w126.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (2, 3)]
W4n14w126.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (2, 3)]
W4n14w127 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n14w127'
	)
W4n14w127.label_edges()
W4n14w127.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 2), (1, 4)]
W4n14w127.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 6)]
W4n14w128 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n14w128'
	)
W4n14w128.label_edges()
W4n14w128.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w128.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n14w129'
	)
W4n14w129.label_edges()
W4n14w129.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 2)]
W4n14w129.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7)]
W4n14w130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n14w130'
	)
W4n14w130.label_edges()
W4n14w130.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (2, 3)]
W4n14w130.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3)]
W4n14w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n14w131'
	)
W4n14w131.label_edges()
W4n14w131.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n14w131.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3)]
W4n14w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n14w132'
	)
W4n14w132.label_edges()
W4n14w132.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (1, 2)]
W4n14w132.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 6)]
W4n14w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n14w133'
	)
W4n14w133.label_edges()
W4n14w133.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (2, 3)]
W4n14w133.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (2, 3)]
W4n14w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n14w134'
	)
W4n14w134.label_edges()
W4n14w134.incl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w134.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (2, 3)]
W4n14w_list = [W4n14w0, W4n14w1, W4n14w2, W4n14w3, W4n14w4, W4n14w5, W4n14w6, W4n14w7, W4n14w8, W4n14w9, W4n14w10, W4n14w11, W4n14w12, W4n14w13, W4n14w14, W4n14w15, W4n14w16, W4n14w17, W4n14w18, W4n14w19, W4n14w20, W4n14w21, W4n14w22, W4n14w23, W4n14w24, W4n14w25, W4n14w26, W4n14w27, W4n14w28, W4n14w29, W4n14w30, W4n14w31, W4n14w32, W4n14w33, W4n14w34, W4n14w35, W4n14w36, W4n14w37, W4n14w38, W4n14w39, W4n14w40, W4n14w41, W4n14w42, W4n14w43, W4n14w44, W4n14w45, W4n14w46, W4n14w47, W4n14w48, W4n14w49, W4n14w50, W4n14w51, W4n14w52, W4n14w53, W4n14w54, W4n14w55, W4n14w56, W4n14w57, W4n14w58, W4n14w59, W4n14w60, W4n14w61, W4n14w62, W4n14w63, W4n14w64, W4n14w65, W4n14w66, W4n14w67, W4n14w68, W4n14w69, W4n14w70, W4n14w71, W4n14w72, W4n14w73, W4n14w74, W4n14w75, W4n14w76, W4n14w77, W4n14w78, W4n14w79, W4n14w80, W4n14w81, W4n14w82, W4n14w83, W4n14w84, W4n14w85, W4n14w86, W4n14w87, W4n14w88, W4n14w89, W4n14w90, W4n14w91, W4n14w92, W4n14w93, W4n14w94, W4n14w95, W4n14w96, W4n14w97, W4n14w98, W4n14w99, W4n14w100, W4n14w101, W4n14w102, W4n14w103, W4n14w104, W4n14w105, W4n14w106, W4n14w107, W4n14w108, W4n14w109, W4n14w110, W4n14w111, W4n14w112, W4n14w113, W4n14w114, W4n14w115, W4n14w116, W4n14w117, W4n14w118, W4n14w119, W4n14w120, W4n14w121, W4n14w122, W4n14w123, W4n14w124, W4n14w125, W4n14w126, W4n14w127, W4n14w128, W4n14w129, W4n14w130, W4n14w131, W4n14w132, W4n14w133, W4n14w134]
W4n15w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w0'
	)
W4n15w0.label_edges()
W4n15w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w1'
	)
W4n15w1.label_edges()
W4n15w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w2'
	)
W4n15w2.label_edges()
W4n15w2.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w3 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w3'
	)
W4n15w3.label_edges()
W4n15w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w4'
	)
W4n15w4.label_edges()
W4n15w4.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w4.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w5 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w5'
	)
W4n15w5.label_edges()
W4n15w5.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w5.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w6'
	)
W4n15w6.label_edges()
W4n15w6.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w6.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w7 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w7'
	)
W4n15w7.label_edges()
W4n15w7.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w7.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w8'
	)
W4n15w8.label_edges()
W4n15w8.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w8.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w9'
	)
W4n15w9.label_edges()
W4n15w9.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w9.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w10'
	)
W4n15w10.label_edges()
W4n15w10.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w10.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w11'
	)
W4n15w11.label_edges()
W4n15w11.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w11.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w12'
	)
W4n15w12.label_edges()
W4n15w12.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w12.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w13'
	)
W4n15w13.label_edges()
W4n15w13.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w13.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w14'
	)
W4n15w14.label_edges()
W4n15w14.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w14.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w15 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w15'
	)
W4n15w15.label_edges()
W4n15w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w15.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w16 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w16'
	)
W4n15w16.label_edges()
W4n15w16.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w16.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w17'
	)
W4n15w17.label_edges()
W4n15w17.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w17.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w18'
	)
W4n15w18.label_edges()
W4n15w18.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w18.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w19 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w19'
	)
W4n15w19.label_edges()
W4n15w19.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w19.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4), (4, 9)]
W4n15w20 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w20'
	)
W4n15w20.label_edges()
W4n15w20.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w20.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w21'
	)
W4n15w21.label_edges()
W4n15w21.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w21.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w22'
	)
W4n15w22.label_edges()
W4n15w22.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w22.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w23 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w23'
	)
W4n15w23.label_edges()
W4n15w23.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w23.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4), (4, 8)]
W4n15w24 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w24'
	)
W4n15w24.label_edges()
W4n15w24.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w24.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w25'
	)
W4n15w25.label_edges()
W4n15w25.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w25.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 4), (4, 7)]
W4n15w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n15w26'
	)
W4n15w26.label_edges()
W4n15w26.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w26.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (3, 4), (4, 6)]
W4n15w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w27'
	)
W4n15w27.label_edges()
W4n15w27.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w27.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w28'
	)
W4n15w28.label_edges()
W4n15w28.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w28.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w29'
	)
W4n15w29.label_edges()
W4n15w29.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w29.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w30'
	)
W4n15w30.label_edges()
W4n15w30.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w30.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w31'
	)
W4n15w31.label_edges()
W4n15w31.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w31.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w32'
	)
W4n15w32.label_edges()
W4n15w32.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w32.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w33 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w33'
	)
W4n15w33.label_edges()
W4n15w33.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w33.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w34 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w34'
	)
W4n15w34.label_edges()
W4n15w34.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w34.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w35'
	)
W4n15w35.label_edges()
W4n15w35.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w35.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w36'
	)
W4n15w36.label_edges()
W4n15w36.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w36.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w37'
	)
W4n15w37.label_edges()
W4n15w37.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w37.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w38 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w38'
	)
W4n15w38.label_edges()
W4n15w38.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w38.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w39'
	)
W4n15w39.label_edges()
W4n15w39.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w39.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w40'
	)
W4n15w40.label_edges()
W4n15w40.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w40.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w41 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w41'
	)
W4n15w41.label_edges()
W4n15w41.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w41.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w42 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w42'
	)
W4n15w42.label_edges()
W4n15w42.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w42.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w43'
	)
W4n15w43.label_edges()
W4n15w43.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w43.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 4), (4, 7)]
W4n15w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w44'
	)
W4n15w44.label_edges()
W4n15w44.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w44.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (3, 4), (4, 6)]
W4n15w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w45'
	)
W4n15w45.label_edges()
W4n15w45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w46'
	)
W4n15w46.label_edges()
W4n15w46.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w47'
	)
W4n15w47.label_edges()
W4n15w47.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w47.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w48'
	)
W4n15w48.label_edges()
W4n15w48.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w48.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w49'
	)
W4n15w49.label_edges()
W4n15w49.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w49.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w50'
	)
W4n15w50.label_edges()
W4n15w50.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w50.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w51'
	)
W4n15w51.label_edges()
W4n15w51.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w51.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w52'
	)
W4n15w52.label_edges()
W4n15w52.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w52.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w53'
	)
W4n15w53.label_edges()
W4n15w53.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w53.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w54'
	)
W4n15w54.label_edges()
W4n15w54.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w54.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w55'
	)
W4n15w55.label_edges()
W4n15w55.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w55.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w56'
	)
W4n15w56.label_edges()
W4n15w56.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w56.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w57 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w57'
	)
W4n15w57.label_edges()
W4n15w57.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w57.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w58 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w58'
	)
W4n15w58.label_edges()
W4n15w58.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w58.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w59 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w59'
	)
W4n15w59.label_edges()
W4n15w59.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w59.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w60 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w60'
	)
W4n15w60.label_edges()
W4n15w60.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w60.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w61'
	)
W4n15w61.label_edges()
W4n15w61.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w61.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w62'
	)
W4n15w62.label_edges()
W4n15w62.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w62.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w63'
	)
W4n15w63.label_edges()
W4n15w63.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w63.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w64'
	)
W4n15w64.label_edges()
W4n15w64.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w64.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w65 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 9],
	4:[8, 9],
	},
	name = 'W4n15w65'
	)
W4n15w65.label_edges()
W4n15w65.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w65.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 4), (4, 9)]
W4n15w66 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 8],
	4:[8],
	},
	name = 'W4n15w66'
	)
W4n15w66.label_edges()
W4n15w66.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w66.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (3, 4), (4, 8)]
W4n15w67 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w67'
	)
W4n15w67.label_edges()
W4n15w67.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w67.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 4), (4, 8)]
W4n15w68 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w68'
	)
W4n15w68.label_edges()
W4n15w68.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w68.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (3, 4), (4, 7)]
W4n15w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w69'
	)
W4n15w69.label_edges()
W4n15w69.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w69.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w70'
	)
W4n15w70.label_edges()
W4n15w70.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w70.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w71'
	)
W4n15w71.label_edges()
W4n15w71.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w71.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w72'
	)
W4n15w72.label_edges()
W4n15w72.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w72.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w73 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n15w73'
	)
W4n15w73.label_edges()
W4n15w73.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w73.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (3, 4), (4, 8)]
W4n15w74 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n15w74'
	)
W4n15w74.label_edges()
W4n15w74.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w74.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (3, 4), (4, 7)]
W4n15w75 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w75'
	)
W4n15w75.label_edges()
W4n15w75.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w75.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (3, 4), (4, 7)]
W4n15w76 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w76'
	)
W4n15w76.label_edges()
W4n15w76.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w76.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (3, 4), (4, 6)]
W4n15w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n15w77'
	)
W4n15w77.label_edges()
W4n15w77.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w77.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 4), (4, 7)]
W4n15w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n15w78'
	)
W4n15w78.label_edges()
W4n15w78.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w78.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 4), (4, 6)]
W4n15w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n15w79'
	)
W4n15w79.label_edges()
W4n15w79.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w79.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 4), (4, 6)]
W4n15w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n15w80'
	)
W4n15w80.label_edges()
W4n15w80.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n15w80.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4), (4, 5)]
W4n15w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w81'
	)
W4n15w81.label_edges()
W4n15w81.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w81.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w82'
	)
W4n15w82.label_edges()
W4n15w82.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w82.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w83'
	)
W4n15w83.label_edges()
W4n15w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w83.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w84'
	)
W4n15w84.label_edges()
W4n15w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w84.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w85'
	)
W4n15w85.label_edges()
W4n15w85.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w85.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w86'
	)
W4n15w86.label_edges()
W4n15w86.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w86.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w87'
	)
W4n15w87.label_edges()
W4n15w87.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w87.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w88'
	)
W4n15w88.label_edges()
W4n15w88.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w88.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w89'
	)
W4n15w89.label_edges()
W4n15w89.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w89.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w90'
	)
W4n15w90.label_edges()
W4n15w90.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w90.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w91 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w91'
	)
W4n15w91.label_edges()
W4n15w91.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w91.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w92 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w92'
	)
W4n15w92.label_edges()
W4n15w92.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w92.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w93'
	)
W4n15w93.label_edges()
W4n15w93.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w93.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w94'
	)
W4n15w94.label_edges()
W4n15w94.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w94.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w95 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w95'
	)
W4n15w95.label_edges()
W4n15w95.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w95.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w96 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w96'
	)
W4n15w96.label_edges()
W4n15w96.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w96.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w97'
	)
W4n15w97.label_edges()
W4n15w97.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w97.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (4, 7)]
W4n15w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w98'
	)
W4n15w98.label_edges()
W4n15w98.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w98.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6), (3, 4)]
W4n15w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w99'
	)
W4n15w99.label_edges()
W4n15w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w99.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w100'
	)
W4n15w100.label_edges()
W4n15w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w100.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w101'
	)
W4n15w101.label_edges()
W4n15w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w101.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w102'
	)
W4n15w102.label_edges()
W4n15w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w102.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w103'
	)
W4n15w103.label_edges()
W4n15w103.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w103.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w104'
	)
W4n15w104.label_edges()
W4n15w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w104.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w105'
	)
W4n15w105.label_edges()
W4n15w105.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w106'
	)
W4n15w106.label_edges()
W4n15w106.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w107'
	)
W4n15w107.label_edges()
W4n15w107.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w107.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w108'
	)
W4n15w108.label_edges()
W4n15w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w108.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w109'
	)
W4n15w109.label_edges()
W4n15w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w109.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w110'
	)
W4n15w110.label_edges()
W4n15w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w110.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w111 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w111'
	)
W4n15w111.label_edges()
W4n15w111.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w111.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w112 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w112'
	)
W4n15w112.label_edges()
W4n15w112.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w112.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w113 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w113'
	)
W4n15w113.label_edges()
W4n15w113.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w113.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w114 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w114'
	)
W4n15w114.label_edges()
W4n15w114.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w114.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w115'
	)
W4n15w115.label_edges()
W4n15w115.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w115.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w116'
	)
W4n15w116.label_edges()
W4n15w116.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w116.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w117'
	)
W4n15w117.label_edges()
W4n15w117.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w117.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w118'
	)
W4n15w118.label_edges()
W4n15w118.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w118.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w119'
	)
W4n15w119.label_edges()
W4n15w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w119.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (4, 9)]
W4n15w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w120'
	)
W4n15w120.label_edges()
W4n15w120.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w120.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8), (3, 4)]
W4n15w121 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w121'
	)
W4n15w121.label_edges()
W4n15w121.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w121.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (4, 8)]
W4n15w122 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w122'
	)
W4n15w122.label_edges()
W4n15w122.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w122.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7), (3, 4)]
W4n15w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w123'
	)
W4n15w123.label_edges()
W4n15w123.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w123.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w124'
	)
W4n15w124.label_edges()
W4n15w124.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w124.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w125'
	)
W4n15w125.label_edges()
W4n15w125.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w125.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w126'
	)
W4n15w126.label_edges()
W4n15w126.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w126.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w127 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w127'
	)
W4n15w127.label_edges()
W4n15w127.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w127.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (4, 8)]
W4n15w128 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w128'
	)
W4n15w128.label_edges()
W4n15w128.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w128.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7), (3, 4)]
W4n15w129 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w129'
	)
W4n15w129.label_edges()
W4n15w129.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w129.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (4, 7)]
W4n15w130 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w130'
	)
W4n15w130.label_edges()
W4n15w130.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w130.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6), (3, 4)]
W4n15w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w131'
	)
W4n15w131.label_edges()
W4n15w131.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w131.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (4, 7)]
W4n15w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w132'
	)
W4n15w132.label_edges()
W4n15w132.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w132.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (3, 4)]
W4n15w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n15w133'
	)
W4n15w133.label_edges()
W4n15w133.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w133.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (4, 6)]
W4n15w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 2],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n15w134'
	)
W4n15w134.label_edges()
W4n15w134.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n15w134.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5), (3, 4)]
W4n15w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w135'
	)
W4n15w135.label_edges()
W4n15w135.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w135.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w136'
	)
W4n15w136.label_edges()
W4n15w136.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w136.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w137'
	)
W4n15w137.label_edges()
W4n15w137.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w137.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w138'
	)
W4n15w138.label_edges()
W4n15w138.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w138.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w139'
	)
W4n15w139.label_edges()
W4n15w139.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w139.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w140'
	)
W4n15w140.label_edges()
W4n15w140.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w140.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w141'
	)
W4n15w141.label_edges()
W4n15w141.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w141.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w142'
	)
W4n15w142.label_edges()
W4n15w142.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w142.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w143'
	)
W4n15w143.label_edges()
W4n15w143.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w143.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w144'
	)
W4n15w144.label_edges()
W4n15w144.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w144.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w145'
	)
W4n15w145.label_edges()
W4n15w145.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w145.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w146'
	)
W4n15w146.label_edges()
W4n15w146.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w146.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w147 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w147'
	)
W4n15w147.label_edges()
W4n15w147.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w147.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w148 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w148'
	)
W4n15w148.label_edges()
W4n15w148.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w148.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w149 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w149'
	)
W4n15w149.label_edges()
W4n15w149.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w149.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w150 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w150'
	)
W4n15w150.label_edges()
W4n15w150.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w150.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w151'
	)
W4n15w151.label_edges()
W4n15w151.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w151.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w152'
	)
W4n15w152.label_edges()
W4n15w152.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w152.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w153'
	)
W4n15w153.label_edges()
W4n15w153.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w153.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w154'
	)
W4n15w154.label_edges()
W4n15w154.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w154.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w155 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w155'
	)
W4n15w155.label_edges()
W4n15w155.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w155.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (4, 9)]
W4n15w156 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w156'
	)
W4n15w156.label_edges()
W4n15w156.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w156.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (4, 8), (3, 4)]
W4n15w157 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w157'
	)
W4n15w157.label_edges()
W4n15w157.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w157.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (4, 8)]
W4n15w158 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w158'
	)
W4n15w158.label_edges()
W4n15w158.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w158.excl_verts = [(1, 5), (2, 6), (1, 2), (2, 7), (1, 4), (3, 4)]
W4n15w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w159'
	)
W4n15w159.label_edges()
W4n15w159.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w159.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w160'
	)
W4n15w160.label_edges()
W4n15w160.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w160.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w161'
	)
W4n15w161.label_edges()
W4n15w161.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w161.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w162'
	)
W4n15w162.label_edges()
W4n15w162.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w162.excl_verts = [(1, 5), (0, 2), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w163 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w163'
	)
W4n15w163.label_edges()
W4n15w163.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w163.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (4, 8)]
W4n15w164 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w164'
	)
W4n15w164.label_edges()
W4n15w164.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w164.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (4, 7), (3, 4)]
W4n15w165 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w165'
	)
W4n15w165.label_edges()
W4n15w165.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w165.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (4, 7)]
W4n15w166 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w166'
	)
W4n15w166.label_edges()
W4n15w166.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w166.excl_verts = [(0, 1), (2, 5), (1, 2), (2, 6), (1, 4), (3, 4)]
W4n15w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w167'
	)
W4n15w167.label_edges()
W4n15w167.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w167.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (4, 7)]
W4n15w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w168'
	)
W4n15w168.label_edges()
W4n15w168.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w168.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (4, 6), (3, 4)]
W4n15w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w169'
	)
W4n15w169.label_edges()
W4n15w169.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w169.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (4, 6)]
W4n15w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w170'
	)
W4n15w170.label_edges()
W4n15w170.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n15w170.excl_verts = [(0, 1), (0, 2), (1, 2), (2, 5), (1, 4), (3, 4)]
W4n15w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w171'
	)
W4n15w171.label_edges()
W4n15w171.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w171.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w172'
	)
W4n15w172.label_edges()
W4n15w172.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w172.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w173'
	)
W4n15w173.label_edges()
W4n15w173.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w173.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w174'
	)
W4n15w174.label_edges()
W4n15w174.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w174.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w175'
	)
W4n15w175.label_edges()
W4n15w175.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w175.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w176'
	)
W4n15w176.label_edges()
W4n15w176.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w176.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w177'
	)
W4n15w177.label_edges()
W4n15w177.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w177.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w178'
	)
W4n15w178.label_edges()
W4n15w178.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w178.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w179'
	)
W4n15w179.label_edges()
W4n15w179.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w179.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w180'
	)
W4n15w180.label_edges()
W4n15w180.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w180.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w181'
	)
W4n15w181.label_edges()
W4n15w181.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w181.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w182'
	)
W4n15w182.label_edges()
W4n15w182.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w182.excl_verts = [(1, 5), (0, 2), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w183'
	)
W4n15w183.label_edges()
W4n15w183.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w183.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w184'
	)
W4n15w184.label_edges()
W4n15w184.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w184.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w185'
	)
W4n15w185.label_edges()
W4n15w185.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w185.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w186'
	)
W4n15w186.label_edges()
W4n15w186.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w186.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w187'
	)
W4n15w187.label_edges()
W4n15w187.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w187.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (4, 8)]
W4n15w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w188'
	)
W4n15w188.label_edges()
W4n15w188.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w188.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (4, 7), (3, 4)]
W4n15w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w189'
	)
W4n15w189.label_edges()
W4n15w189.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w189.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (4, 7)]
W4n15w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w190'
	)
W4n15w190.label_edges()
W4n15w190.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w190.excl_verts = [(0, 1), (0, 2), (2, 5), (2, 6), (1, 4), (3, 4)]
W4n15w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w191'
	)
W4n15w191.label_edges()
W4n15w191.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w191.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (4, 7)]
W4n15w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w192'
	)
W4n15w192.label_edges()
W4n15w192.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w192.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (4, 6), (3, 4)]
W4n15w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w193'
	)
W4n15w193.label_edges()
W4n15w193.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w193.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (4, 6)]
W4n15w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w194'
	)
W4n15w194.label_edges()
W4n15w194.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n15w194.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 2), (1, 4), (3, 4)]
W4n15w195 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w195'
	)
W4n15w195.label_edges()
W4n15w195.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w195.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w196 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w196'
	)
W4n15w196.label_edges()
W4n15w196.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w196.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w197 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w197'
	)
W4n15w197.label_edges()
W4n15w197.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w197.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w198 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w198'
	)
W4n15w198.label_edges()
W4n15w198.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w198.excl_verts = [(0, 1), (1, 5), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w199 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w199'
	)
W4n15w199.label_edges()
W4n15w199.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w199.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w200 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w200'
	)
W4n15w200.label_edges()
W4n15w200.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w200.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w201 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w201'
	)
W4n15w201.label_edges()
W4n15w201.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w201.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w202 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w202'
	)
W4n15w202.label_edges()
W4n15w202.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w202.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w203'
	)
W4n15w203.label_edges()
W4n15w203.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w203.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (4, 8)]
W4n15w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w204'
	)
W4n15w204.label_edges()
W4n15w204.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w204.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 4)]
W4n15w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w205'
	)
W4n15w205.label_edges()
W4n15w205.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w205.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
W4n15w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w206'
	)
W4n15w206.label_edges()
W4n15w206.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w206.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (3, 4)]
W4n15w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w207'
	)
W4n15w207.label_edges()
W4n15w207.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w207.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (4, 7)]
W4n15w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w208'
	)
W4n15w208.label_edges()
W4n15w208.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w208.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (4, 6), (3, 4)]
W4n15w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n15w209'
	)
W4n15w209.label_edges()
W4n15w209.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w209.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (4, 6)]
W4n15w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n15w210'
	)
W4n15w210.label_edges()
W4n15w210.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w210.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w211 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[9],
	4:[8, 9],
	},
	name = 'W4n15w211'
	)
W4n15w211.label_edges()
W4n15w211.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 9)]
W4n15w211.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (4, 9)]
W4n15w212 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 6, 7],
	3:[4, 4],
	4:[8],
	},
	name = 'W4n15w212'
	)
W4n15w212.label_edges()
W4n15w212.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (3, 4)]
W4n15w212.excl_verts = [(1, 5), (2, 6), (2, 7), (4, 8), (3, 4)]
W4n15w213 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[8],
	4:[8],
	},
	name = 'W4n15w213'
	)
W4n15w213.label_edges()
W4n15w213.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 4)]
W4n15w213.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (4, 8)]
W4n15w214 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 6, 7],
	3:[4, 4],
	},
	name = 'W4n15w214'
	)
W4n15w214.label_edges()
W4n15w214.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (3, 4)]
W4n15w214.excl_verts = [(1, 5), (2, 6), (2, 7), (1, 4), (3, 4)]
W4n15w215 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w215'
	)
W4n15w215.label_edges()
W4n15w215.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (1, 2)]
W4n15w215.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (4, 8)]
W4n15w216 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w216'
	)
W4n15w216.label_edges()
W4n15w216.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (3, 4)]
W4n15w216.excl_verts = [(1, 5), (2, 6), (1, 2), (4, 7), (3, 4)]
W4n15w217 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w217'
	)
W4n15w217.label_edges()
W4n15w217.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 2), (1, 4)]
W4n15w217.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (4, 7)]
W4n15w218 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w218'
	)
W4n15w218.label_edges()
W4n15w218.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (3, 4)]
W4n15w218.excl_verts = [(1, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n15w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w219'
	)
W4n15w219.label_edges()
W4n15w219.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 2)]
W4n15w219.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (4, 8)]
W4n15w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[5, 6, 7],
	2:[3, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w220'
	)
W4n15w220.label_edges()
W4n15w220.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 2), (3, 4)]
W4n15w220.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 4)]
W4n15w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w221'
	)
W4n15w221.label_edges()
W4n15w221.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 4)]
W4n15w221.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7)]
W4n15w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[4, 5, 6, 4],
	2:[3, 6],
	3:[4, 4],
	},
	name = 'W4n15w222'
	)
W4n15w222.label_edges()
W4n15w222.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 4), (3, 4)]
W4n15w222.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 4)]
W4n15w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w223'
	)
W4n15w223.label_edges()
W4n15w223.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (1, 2)]
W4n15w223.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (4, 7)]
W4n15w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6, 2],
	2:[3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w224'
	)
W4n15w224.label_edges()
W4n15w224.incl_verts = [(0, 5), (1, 6), (0, 2), (1, 2), (3, 4)]
W4n15w224.excl_verts = [(1, 5), (0, 2), (1, 2), (4, 6), (3, 4)]
W4n15w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[6],
	4:[6],
	},
	name = 'W4n15w225'
	)
W4n15w225.label_edges()
W4n15w225.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 2), (1, 4)]
W4n15w225.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (4, 6)]
W4n15w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 2, 4],
	2:[3],
	3:[4, 4],
	},
	name = 'W4n15w226'
	)
W4n15w226.label_edges()
W4n15w226.incl_verts = [(0, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w226.excl_verts = [(1, 5), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w227 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n15w227'
	)
W4n15w227.label_edges()
W4n15w227.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (0, 1)]
W4n15w227.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (4, 8)]
W4n15w228 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 5, 6],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n15w228'
	)
W4n15w228.label_edges()
W4n15w228.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (3, 4)]
W4n15w228.excl_verts = [(0, 1), (2, 5), (2, 6), (4, 7), (3, 4)]
W4n15w229 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[7],
	4:[7],
	},
	name = 'W4n15w229'
	)
W4n15w229.label_edges()
W4n15w229.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 4)]
W4n15w229.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (4, 7)]
W4n15w230 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 5, 6],
	3:[4, 4],
	},
	name = 'W4n15w230'
	)
W4n15w230.label_edges()
W4n15w230.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (3, 4)]
W4n15w230.excl_verts = [(0, 1), (2, 5), (2, 6), (1, 4), (3, 4)]
W4n15w231 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w231'
	)
W4n15w231.label_edges()
W4n15w231.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (1, 2)]
W4n15w231.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (4, 7)]
W4n15w232 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w232'
	)
W4n15w232.label_edges()
W4n15w232.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (3, 4)]
W4n15w232.excl_verts = [(0, 1), (2, 5), (1, 2), (4, 6), (3, 4)]
W4n15w233 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w233'
	)
W4n15w233.label_edges()
W4n15w233.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n15w233.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (4, 6)]
W4n15w234 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w234'
	)
W4n15w234.label_edges()
W4n15w234.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n15w234.excl_verts = [(0, 1), (2, 5), (1, 2), (1, 4), (3, 4)]
W4n15w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n15w235'
	)
W4n15w235.label_edges()
W4n15w235.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (0, 2)]
W4n15w235.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (4, 7)]
W4n15w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[5, 6],
	2:[3, 5],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n15w236'
	)
W4n15w236.label_edges()
W4n15w236.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 2), (3, 4)]
W4n15w236.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 4)]
W4n15w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[6],
	4:[6],
	},
	name = 'W4n15w237'
	)
W4n15w237.label_edges()
W4n15w237.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n15w237.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6)]
W4n15w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[4, 5, 4],
	2:[3, 5],
	3:[4, 4],
	},
	name = 'W4n15w238'
	)
W4n15w238.label_edges()
W4n15w238.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n15w238.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 4)]
W4n15w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n15w239'
	)
W4n15w239.label_edges()
W4n15w239.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (1, 2)]
W4n15w239.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (4, 6)]
W4n15w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5, 2],
	2:[3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n15w240'
	)
W4n15w240.label_edges()
W4n15w240.incl_verts = [(1, 5), (0, 1), (0, 2), (1, 2), (3, 4)]
W4n15w240.excl_verts = [(0, 1), (0, 2), (1, 2), (4, 5), (3, 4)]
W4n15w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[5],
	4:[5]
	},
	name = 'W4n15w241'
	)
W4n15w241.label_edges()
W4n15w241.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 2), (1, 4)]
W4n15w241.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (4, 5)]
W4n15w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 2, 4],
	2:[3],
	3:[4, 4]
	},
	name = 'W4n15w242'
	)
W4n15w242.label_edges()
W4n15w242.incl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w242.excl_verts = [(0, 1), (0, 2), (1, 2), (1, 4), (3, 4)]
W4n15w_list = [W4n15w0, W4n15w1, W4n15w2, W4n15w3, W4n15w4, W4n15w5, W4n15w6, W4n15w7, W4n15w8, W4n15w9, W4n15w10, W4n15w11, W4n15w12, W4n15w13, W4n15w14, W4n15w15, W4n15w16, W4n15w17, W4n15w18, W4n15w19, W4n15w20, W4n15w21, W4n15w22, W4n15w23, W4n15w24, W4n15w25, W4n15w26, W4n15w27, W4n15w28, W4n15w29, W4n15w30, W4n15w31, W4n15w32, W4n15w33, W4n15w34, W4n15w35, W4n15w36, W4n15w37, W4n15w38, W4n15w39, W4n15w40, W4n15w41, W4n15w42, W4n15w43, W4n15w44, W4n15w45, W4n15w46, W4n15w47, W4n15w48, W4n15w49, W4n15w50, W4n15w51, W4n15w52, W4n15w53, W4n15w54, W4n15w55, W4n15w56, W4n15w57, W4n15w58, W4n15w59, W4n15w60, W4n15w61, W4n15w62, W4n15w63, W4n15w64, W4n15w65, W4n15w66, W4n15w67, W4n15w68, W4n15w69, W4n15w70, W4n15w71, W4n15w72, W4n15w73, W4n15w74, W4n15w75, W4n15w76, W4n15w77, W4n15w78, W4n15w79, W4n15w80, W4n15w81, W4n15w82, W4n15w83, W4n15w84, W4n15w85, W4n15w86, W4n15w87, W4n15w88, W4n15w89, W4n15w90, W4n15w91, W4n15w92, W4n15w93, W4n15w94, W4n15w95, W4n15w96, W4n15w97, W4n15w98, W4n15w99, W4n15w100, W4n15w101, W4n15w102, W4n15w103, W4n15w104, W4n15w105, W4n15w106, W4n15w107, W4n15w108, W4n15w109, W4n15w110, W4n15w111, W4n15w112, W4n15w113, W4n15w114, W4n15w115, W4n15w116, W4n15w117, W4n15w118, W4n15w119, W4n15w120, W4n15w121, W4n15w122, W4n15w123, W4n15w124, W4n15w125, W4n15w126, W4n15w127, W4n15w128, W4n15w129, W4n15w130, W4n15w131, W4n15w132, W4n15w133, W4n15w134, W4n15w135, W4n15w136, W4n15w137, W4n15w138, W4n15w139, W4n15w140, W4n15w141, W4n15w142, W4n15w143, W4n15w144, W4n15w145, W4n15w146, W4n15w147, W4n15w148, W4n15w149, W4n15w150, W4n15w151, W4n15w152, W4n15w153, W4n15w154, W4n15w155, W4n15w156, W4n15w157, W4n15w158, W4n15w159, W4n15w160, W4n15w161, W4n15w162, W4n15w163, W4n15w164, W4n15w165, W4n15w166, W4n15w167, W4n15w168, W4n15w169, W4n15w170, W4n15w171, W4n15w172, W4n15w173, W4n15w174, W4n15w175, W4n15w176, W4n15w177, W4n15w178, W4n15w179, W4n15w180, W4n15w181, W4n15w182, W4n15w183, W4n15w184, W4n15w185, W4n15w186, W4n15w187, W4n15w188, W4n15w189, W4n15w190, W4n15w191, W4n15w192, W4n15w193, W4n15w194, W4n15w195, W4n15w196, W4n15w197, W4n15w198, W4n15w199, W4n15w200, W4n15w201, W4n15w202, W4n15w203, W4n15w204, W4n15w205, W4n15w206, W4n15w207, W4n15w208, W4n15w209, W4n15w210, W4n15w211, W4n15w212, W4n15w213, W4n15w214, W4n15w215, W4n15w216, W4n15w217, W4n15w218, W4n15w219, W4n15w220, W4n15w221, W4n15w222, W4n15w223, W4n15w224, W4n15w225, W4n15w226, W4n15w227, W4n15w228, W4n15w229, W4n15w230, W4n15w231, W4n15w232, W4n15w233, W4n15w234, W4n15w235, W4n15w236, W4n15w237, W4n15w238, W4n15w239, W4n15w240, W4n15w241, W4n15w242]
W4n19w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w0'
	)
W4n19w0.label_edges()
W4n19w0.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w0.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w1'
	)
W4n19w1.label_edges()
W4n19w1.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w1.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w2'
	)
W4n19w2.label_edges()
W4n19w2.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w2.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w3 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w3'
	)
W4n19w3.label_edges()
W4n19w3.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w3.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w4 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w4'
	)
W4n19w4.label_edges()
W4n19w4.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w4.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w5'
	)
W4n19w5.label_edges()
W4n19w5.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w5.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w6'
	)
W4n19w6.label_edges()
W4n19w6.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w6.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w7'
	)
W4n19w7.label_edges()
W4n19w7.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w7.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w8 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w8'
	)
W4n19w8.label_edges()
W4n19w8.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w8.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w9 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w9'
	)
W4n19w9.label_edges()
W4n19w9.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w9.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w10'
	)
W4n19w10.label_edges()
W4n19w10.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w10.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w11'
	)
W4n19w11.label_edges()
W4n19w11.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w11.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w12 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w12'
	)
W4n19w12.label_edges()
W4n19w12.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w12.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w13 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w13'
	)
W4n19w13.label_edges()
W4n19w13.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w13.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w14'
	)
W4n19w14.label_edges()
W4n19w14.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w14.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w15'
	)
W4n19w15.label_edges()
W4n19w15.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w15.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w16 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w16'
	)
W4n19w16.label_edges()
W4n19w16.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w16.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n19w17 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w17'
	)
W4n19w17.label_edges()
W4n19w17.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w17.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w18 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w18'
	)
W4n19w18.label_edges()
W4n19w18.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w18.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w19 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w19'
	)
W4n19w19.label_edges()
W4n19w19.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w19.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w20 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w20'
	)
W4n19w20.label_edges()
W4n19w20.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w20.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n19w21 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w21'
	)
W4n19w21.label_edges()
W4n19w21.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w21.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w22'
	)
W4n19w22.label_edges()
W4n19w22.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w22.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n19w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n19w23'
	)
W4n19w23.label_edges()
W4n19w23.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w23.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (3, 4), (4, 6)]
W4n19w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w24'
	)
W4n19w24.label_edges()
W4n19w24.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w24.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w25'
	)
W4n19w25.label_edges()
W4n19w25.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w25.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w26'
	)
W4n19w26.label_edges()
W4n19w26.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w26.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w27 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w27'
	)
W4n19w27.label_edges()
W4n19w27.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w27.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w28 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w28'
	)
W4n19w28.label_edges()
W4n19w28.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w28.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n19w29'
	)
W4n19w29.label_edges()
W4n19w29.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w29.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n19w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w30'
	)
W4n19w30.label_edges()
W4n19w30.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w30.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w31'
	)
W4n19w31.label_edges()
W4n19w31.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w31.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w32'
	)
W4n19w32.label_edges()
W4n19w32.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w32.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w33'
	)
W4n19w33.label_edges()
W4n19w33.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w33.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w34'
	)
W4n19w34.label_edges()
W4n19w34.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w34.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w35 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n19w35'
	)
W4n19w35.label_edges()
W4n19w35.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w35.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n19w36 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n19w36'
	)
W4n19w36.label_edges()
W4n19w36.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w36.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n19w37 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n19w37'
	)
W4n19w37.label_edges()
W4n19w37.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w37.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n19w38 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n19w38'
	)
W4n19w38.label_edges()
W4n19w38.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w38.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n19w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n19w39'
	)
W4n19w39.label_edges()
W4n19w39.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w39.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n19w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n19w40'
	)
W4n19w40.label_edges()
W4n19w40.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w40.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n19w41 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n19w41'
	)
W4n19w41.label_edges()
W4n19w41.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w41.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n19w42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n19w42'
	)
W4n19w42.label_edges()
W4n19w42.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w42.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n19w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n19w43'
	)
W4n19w43.label_edges()
W4n19w43.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w43.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n19w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n19w44'
	)
W4n19w44.label_edges()
W4n19w44.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n19w44.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4), (4, 5)]
W4n19w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w45'
	)
W4n19w45.label_edges()
W4n19w45.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w45.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w46'
	)
W4n19w46.label_edges()
W4n19w46.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w46.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w47 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w47'
	)
W4n19w47.label_edges()
W4n19w47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w47.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w48 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w48'
	)
W4n19w48.label_edges()
W4n19w48.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w48.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w49'
	)
W4n19w49.label_edges()
W4n19w49.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w49.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w50'
	)
W4n19w50.label_edges()
W4n19w50.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w50.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w51 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w51'
	)
W4n19w51.label_edges()
W4n19w51.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w51.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w52 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w52'
	)
W4n19w52.label_edges()
W4n19w52.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w52.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w53 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w53'
	)
W4n19w53.label_edges()
W4n19w53.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w53.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w54 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w54'
	)
W4n19w54.label_edges()
W4n19w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w54.excl_verts = [(1, 5), (0, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w55'
	)
W4n19w55.label_edges()
W4n19w55.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w55.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n19w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 5],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w56'
	)
W4n19w56.label_edges()
W4n19w56.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w56.excl_verts = [(0, 1), (0, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n19w57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w57'
	)
W4n19w57.label_edges()
W4n19w57.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w57.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w58'
	)
W4n19w58.label_edges()
W4n19w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w58.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w59'
	)
W4n19w59.label_edges()
W4n19w59.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w59.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w60'
	)
W4n19w60.label_edges()
W4n19w60.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w60.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w61 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w61'
	)
W4n19w61.label_edges()
W4n19w61.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w61.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w62 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w62'
	)
W4n19w62.label_edges()
W4n19w62.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w62.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w63'
	)
W4n19w63.label_edges()
W4n19w63.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w63.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w64 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w64'
	)
W4n19w64.label_edges()
W4n19w64.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w64.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w65'
	)
W4n19w65.label_edges()
W4n19w65.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w65.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w66'
	)
W4n19w66.label_edges()
W4n19w66.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w66.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w67'
	)
W4n19w67.label_edges()
W4n19w67.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w67.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w68'
	)
W4n19w68.label_edges()
W4n19w68.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w68.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w69 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w69'
	)
W4n19w69.label_edges()
W4n19w69.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w69.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w70 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w70'
	)
W4n19w70.label_edges()
W4n19w70.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w70.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w71 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w71'
	)
W4n19w71.label_edges()
W4n19w71.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w71.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w72 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w72'
	)
W4n19w72.label_edges()
W4n19w72.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w72.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w73'
	)
W4n19w73.label_edges()
W4n19w73.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w73.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w74'
	)
W4n19w74.label_edges()
W4n19w74.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w74.excl_verts = [(0, 1), (1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w75'
	)
W4n19w75.label_edges()
W4n19w75.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w75.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w76'
	)
W4n19w76.label_edges()
W4n19w76.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w76.excl_verts = [(0, 1), (1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w77 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w77'
	)
W4n19w77.label_edges()
W4n19w77.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w77.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (4, 9)]
W4n19w78 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w78'
	)
W4n19w78.label_edges()
W4n19w78.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w78.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4)]
W4n19w79 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w79'
	)
W4n19w79.label_edges()
W4n19w79.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w79.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (4, 8)]
W4n19w80 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w80'
	)
W4n19w80.label_edges()
W4n19w80.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w80.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4)]
W4n19w81 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w81'
	)
W4n19w81.label_edges()
W4n19w81.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w81.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w82 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w82'
	)
W4n19w82.label_edges()
W4n19w82.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w82.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w83'
	)
W4n19w83.label_edges()
W4n19w83.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w83.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w84'
	)
W4n19w84.label_edges()
W4n19w84.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w84.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w85 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w85'
	)
W4n19w85.label_edges()
W4n19w85.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w85.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (4, 8)]
W4n19w86 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w86'
	)
W4n19w86.label_edges()
W4n19w86.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w86.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4)]
W4n19w87 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w87'
	)
W4n19w87.label_edges()
W4n19w87.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w87.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (4, 7)]
W4n19w88 = NewFeynmanGraph({
	0:[1, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w88'
	)
W4n19w88.label_edges()
W4n19w88.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w88.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4)]
W4n19w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w89'
	)
W4n19w89.label_edges()
W4n19w89.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w89.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (4, 7)]
W4n19w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w90'
	)
W4n19w90.label_edges()
W4n19w90.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w90.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 6), (3, 4)]
W4n19w91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n19w91'
	)
W4n19w91.label_edges()
W4n19w91.incl_verts = [(2, 5), (3, 6), (0, 1), (0, 2), (1, 4)]
W4n19w91.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (4, 6)]
W4n19w92 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 5],
	3:[4, 5, 4],
	},
	name = 'W4n19w92'
	)
W4n19w92.label_edges()
W4n19w92.incl_verts = [(2, 5), (0, 1), (0, 2), (1, 4), (3, 4)]
W4n19w92.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 5), (3, 4)]
W4n19w93 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w93'
	)
W4n19w93.label_edges()
W4n19w93.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w93.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w94 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w94'
	)
W4n19w94.label_edges()
W4n19w94.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w94.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w95 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w95'
	)
W4n19w95.label_edges()
W4n19w95.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w95.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w96 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w96'
	)
W4n19w96.label_edges()
W4n19w96.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w96.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w97'
	)
W4n19w97.label_edges()
W4n19w97.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w97.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w98'
	)
W4n19w98.label_edges()
W4n19w98.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w98.excl_verts = [(0, 1), (1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w99 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w99'
	)
W4n19w99.label_edges()
W4n19w99.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w99.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w100 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w100'
	)
W4n19w100.label_edges()
W4n19w100.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w100.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w101 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w101'
	)
W4n19w101.label_edges()
W4n19w101.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w101.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w102 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w102'
	)
W4n19w102.label_edges()
W4n19w102.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w102.excl_verts = [(1, 5), (0, 2), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n19w103'
	)
W4n19w103.label_edges()
W4n19w103.incl_verts = [(0, 5), (0, 6), (2, 7), (3, 8), (1, 4)]
W4n19w103.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n19w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n19w104'
	)
W4n19w104.label_edges()
W4n19w104.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 4), (3, 4)]
W4n19w104.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n19w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w105'
	)
W4n19w105.label_edges()
W4n19w105.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w105.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w106'
	)
W4n19w106.label_edges()
W4n19w106.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w106.excl_verts = [(1, 5), (0, 2), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w107'
	)
W4n19w107.label_edges()
W4n19w107.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n19w107.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n19w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w108'
	)
W4n19w108.label_edges()
W4n19w108.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n19w108.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n19w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w109'
	)
W4n19w109.label_edges()
W4n19w109.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n19w109.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (4, 7)]
W4n19w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w110'
	)
W4n19w110.label_edges()
W4n19w110.incl_verts = [(0, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n19w110.excl_verts = [(0, 1), (0, 2), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n19w111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w111'
	)
W4n19w111.label_edges()
W4n19w111.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n19w111.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n19w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n19w112'
	)
W4n19w112.label_edges()
W4n19w112.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n19w112.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n19w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w113'
	)
W4n19w113.label_edges()
W4n19w113.incl_verts = [(0, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n19w113.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n19w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n19w114'
	)
W4n19w114.label_edges()
W4n19w114.incl_verts = [(0, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n19w114.excl_verts = [(0, 1), (0, 2), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n19w115 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n19w115'
	)
W4n19w115.label_edges()
W4n19w115.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 9)]
W4n19w115.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n19w116 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n19w116'
	)
W4n19w116.label_edges()
W4n19w116.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (3, 4)]
W4n19w116.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n19w117 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n19w117'
	)
W4n19w117.label_edges()
W4n19w117.incl_verts = [(0, 5), (0, 6), (1, 7), (3, 8), (2, 3)]
W4n19w117.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (4, 8)]
W4n19w118 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 5, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n19w118'
	)
W4n19w118.label_edges()
W4n19w118.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 3), (3, 4)]
W4n19w118.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n19w119 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n19w119'
	)
W4n19w119.label_edges()
W4n19w119.incl_verts = [(0, 5), (0, 6), (3, 7), (1, 4), (2, 3)]
W4n19w119.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n19w120 = NewFeynmanGraph({
	0:[3, 4, 5, 6],
	1:[2, 4, 5, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n19w120'
	)
W4n19w120.label_edges()
W4n19w120.incl_verts = [(0, 5), (0, 6), (1, 4), (2, 3), (3, 4)]
W4n19w120.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n19w121 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n19w121'
	)
W4n19w121.label_edges()
W4n19w121.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (0, 2)]
W4n19w121.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (4, 8)]
W4n19w122 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n19w122'
	)
W4n19w122.label_edges()
W4n19w122.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 2), (3, 4)]
W4n19w122.excl_verts = [(1, 5), (0, 2), (4, 6), (3, 7), (3, 4)]
W4n19w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n19w123'
	)
W4n19w123.label_edges()
W4n19w123.incl_verts = [(0, 5), (1, 6), (3, 7), (0, 2), (2, 3)]
W4n19w123.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (4, 7)]
W4n19w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 5, 6],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n19w124'
	)
W4n19w124.label_edges()
W4n19w124.incl_verts = [(0, 5), (1, 6), (0, 2), (2, 3), (3, 4)]
W4n19w124.excl_verts = [(1, 5), (0, 2), (4, 6), (2, 3), (3, 4)]
W4n19w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n19w125'
	)
W4n19w125.label_edges()
W4n19w125.incl_verts = [(0, 5), (2, 6), (3, 7), (0, 2), (1, 4)]
W4n19w125.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (4, 7)]
W4n19w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n19w126'
	)
W4n19w126.label_edges()
W4n19w126.incl_verts = [(0, 5), (2, 6), (0, 2), (1, 4), (3, 4)]
W4n19w126.excl_verts = [(1, 5), (0, 2), (1, 4), (3, 6), (3, 4)]
W4n19w127 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n19w127'
	)
W4n19w127.label_edges()
W4n19w127.incl_verts = [(0, 5), (3, 6), (0, 2), (1, 4), (2, 3)]
W4n19w127.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (4, 6)]
W4n19w128 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 2],
	1:[2, 4, 5, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n19w128'
	)
W4n19w128.label_edges()
W4n19w128.incl_verts = [(0, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w128.excl_verts = [(1, 5), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n19w129'
	)
W4n19w129.label_edges()
W4n19w129.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (0, 2)]
W4n19w129.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (4, 7)]
W4n19w130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n19w130'
	)
W4n19w130.label_edges()
W4n19w130.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 2), (3, 4)]
W4n19w130.excl_verts = [(0, 1), (0, 2), (4, 5), (3, 6), (3, 4)]
W4n19w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n19w131'
	)
W4n19w131.label_edges()
W4n19w131.incl_verts = [(1, 5), (3, 6), (0, 1), (0, 2), (2, 3)]
W4n19w131.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (4, 6)]
W4n19w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 5],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n19w132'
	)
W4n19w132.label_edges()
W4n19w132.incl_verts = [(1, 5), (0, 1), (0, 2), (2, 3), (3, 4)]
W4n19w132.excl_verts = [(0, 1), (0, 2), (4, 5), (2, 3), (3, 4)]
W4n19w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[5],
	4:[5]
	},
	name = 'W4n19w133'
	)
W4n19w133.label_edges()
W4n19w133.incl_verts = [(3, 5), (0, 1), (0, 2), (1, 4), (2, 3)]
W4n19w133.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (4, 5)]
W4n19w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 2],
	1:[2, 4, 4],
	2:[3, 3],
	3:[4, 4]
	},
	name = 'W4n19w134'
	)
W4n19w134.label_edges()
W4n19w134.incl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w134.excl_verts = [(0, 1), (0, 2), (1, 4), (2, 3), (3, 4)]
W4n19w_list = [W4n19w0, W4n19w1, W4n19w2, W4n19w3, W4n19w4, W4n19w5, W4n19w6, W4n19w7, W4n19w8, W4n19w9, W4n19w10, W4n19w11, W4n19w12, W4n19w13, W4n19w14, W4n19w15, W4n19w16, W4n19w17, W4n19w18, W4n19w19, W4n19w20, W4n19w21, W4n19w22, W4n19w23, W4n19w24, W4n19w25, W4n19w26, W4n19w27, W4n19w28, W4n19w29, W4n19w30, W4n19w31, W4n19w32, W4n19w33, W4n19w34, W4n19w35, W4n19w36, W4n19w37, W4n19w38, W4n19w39, W4n19w40, W4n19w41, W4n19w42, W4n19w43, W4n19w44, W4n19w45, W4n19w46, W4n19w47, W4n19w48, W4n19w49, W4n19w50, W4n19w51, W4n19w52, W4n19w53, W4n19w54, W4n19w55, W4n19w56, W4n19w57, W4n19w58, W4n19w59, W4n19w60, W4n19w61, W4n19w62, W4n19w63, W4n19w64, W4n19w65, W4n19w66, W4n19w67, W4n19w68, W4n19w69, W4n19w70, W4n19w71, W4n19w72, W4n19w73, W4n19w74, W4n19w75, W4n19w76, W4n19w77, W4n19w78, W4n19w79, W4n19w80, W4n19w81, W4n19w82, W4n19w83, W4n19w84, W4n19w85, W4n19w86, W4n19w87, W4n19w88, W4n19w89, W4n19w90, W4n19w91, W4n19w92, W4n19w93, W4n19w94, W4n19w95, W4n19w96, W4n19w97, W4n19w98, W4n19w99, W4n19w100, W4n19w101, W4n19w102, W4n19w103, W4n19w104, W4n19w105, W4n19w106, W4n19w107, W4n19w108, W4n19w109, W4n19w110, W4n19w111, W4n19w112, W4n19w113, W4n19w114, W4n19w115, W4n19w116, W4n19w117, W4n19w118, W4n19w119, W4n19w120, W4n19w121, W4n19w122, W4n19w123, W4n19w124, W4n19w125, W4n19w126, W4n19w127, W4n19w128, W4n19w129, W4n19w130, W4n19w131, W4n19w132, W4n19w133, W4n19w134]
W4n25w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w0'
	)
W4n25w0.label_edges()
W4n25w0.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w0.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w1'
	)
W4n25w1.label_edges()
W4n25w1.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w1.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w2'
	)
W4n25w2.label_edges()
W4n25w2.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w2.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w3 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w3'
	)
W4n25w3.label_edges()
W4n25w3.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w3.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w4'
	)
W4n25w4.label_edges()
W4n25w4.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w4.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w5 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w5'
	)
W4n25w5.label_edges()
W4n25w5.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w5.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w6'
	)
W4n25w6.label_edges()
W4n25w6.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w6.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w7 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w7'
	)
W4n25w7.label_edges()
W4n25w7.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w7.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w8'
	)
W4n25w8.label_edges()
W4n25w8.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w8.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w9'
	)
W4n25w9.label_edges()
W4n25w9.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w9.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w10'
	)
W4n25w10.label_edges()
W4n25w10.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w10.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w11 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w11'
	)
W4n25w11.label_edges()
W4n25w11.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w11.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w12'
	)
W4n25w12.label_edges()
W4n25w12.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w12.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w13'
	)
W4n25w13.label_edges()
W4n25w13.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w13.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w14'
	)
W4n25w14.label_edges()
W4n25w14.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w14.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w15 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w15'
	)
W4n25w15.label_edges()
W4n25w15.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w15.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w16 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w16'
	)
W4n25w16.label_edges()
W4n25w16.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w16.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w17'
	)
W4n25w17.label_edges()
W4n25w17.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w17.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w18'
	)
W4n25w18.label_edges()
W4n25w18.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w18.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w19 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w19'
	)
W4n25w19.label_edges()
W4n25w19.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w19.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3), (3, 9)]
W4n25w20 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w20'
	)
W4n25w20.label_edges()
W4n25w20.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w20.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w21'
	)
W4n25w21.label_edges()
W4n25w21.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w21.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w22 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w22'
	)
W4n25w22.label_edges()
W4n25w22.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w22.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w23 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w23'
	)
W4n25w23.label_edges()
W4n25w23.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w23.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8)]
W4n25w24 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w24'
	)
W4n25w24.label_edges()
W4n25w24.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w24.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w25'
	)
W4n25w25.label_edges()
W4n25w25.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w25.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7)]
W4n25w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w26'
	)
W4n25w26.label_edges()
W4n25w26.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w26.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6)]
W4n25w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w27'
	)
W4n25w27.label_edges()
W4n25w27.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w27.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w28'
	)
W4n25w28.label_edges()
W4n25w28.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w28.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w29'
	)
W4n25w29.label_edges()
W4n25w29.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w29.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w30'
	)
W4n25w30.label_edges()
W4n25w30.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w30.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w31'
	)
W4n25w31.label_edges()
W4n25w31.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w31.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w32'
	)
W4n25w32.label_edges()
W4n25w32.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w32.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w33 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w33'
	)
W4n25w33.label_edges()
W4n25w33.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w33.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w34 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w34'
	)
W4n25w34.label_edges()
W4n25w34.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w34.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w35'
	)
W4n25w35.label_edges()
W4n25w35.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w35.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w36'
	)
W4n25w36.label_edges()
W4n25w36.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w36.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w37 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w37'
	)
W4n25w37.label_edges()
W4n25w37.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w37.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w38 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w38'
	)
W4n25w38.label_edges()
W4n25w38.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w38.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w39 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w39'
	)
W4n25w39.label_edges()
W4n25w39.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w39.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w40'
	)
W4n25w40.label_edges()
W4n25w40.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w40.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w41 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w41'
	)
W4n25w41.label_edges()
W4n25w41.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w41.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w42 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w42'
	)
W4n25w42.label_edges()
W4n25w42.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w42.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w43'
	)
W4n25w43.label_edges()
W4n25w43.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w43.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n25w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n25w44'
	)
W4n25w44.label_edges()
W4n25w44.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w44.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n25w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w45'
	)
W4n25w45.label_edges()
W4n25w45.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w45.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w46'
	)
W4n25w46.label_edges()
W4n25w46.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w46.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w47'
	)
W4n25w47.label_edges()
W4n25w47.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w47.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w48'
	)
W4n25w48.label_edges()
W4n25w48.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w48.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w49 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w49'
	)
W4n25w49.label_edges()
W4n25w49.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w49.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w50 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w50'
	)
W4n25w50.label_edges()
W4n25w50.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w50.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w51 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w51'
	)
W4n25w51.label_edges()
W4n25w51.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w51.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w52 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w52'
	)
W4n25w52.label_edges()
W4n25w52.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w52.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w53'
	)
W4n25w53.label_edges()
W4n25w53.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w53.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w54'
	)
W4n25w54.label_edges()
W4n25w54.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w54.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w55'
	)
W4n25w55.label_edges()
W4n25w55.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w55.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n25w56'
	)
W4n25w56.label_edges()
W4n25w56.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w56.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w57 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w57'
	)
W4n25w57.label_edges()
W4n25w57.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w57.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w58 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w58'
	)
W4n25w58.label_edges()
W4n25w58.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w58.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w59 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w59'
	)
W4n25w59.label_edges()
W4n25w59.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w59.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w60 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w60'
	)
W4n25w60.label_edges()
W4n25w60.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w60.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w61'
	)
W4n25w61.label_edges()
W4n25w61.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w61.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w62'
	)
W4n25w62.label_edges()
W4n25w62.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w62.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w63'
	)
W4n25w63.label_edges()
W4n25w63.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w63.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n25w64'
	)
W4n25w64.label_edges()
W4n25w64.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w64.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w65 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w65'
	)
W4n25w65.label_edges()
W4n25w65.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w65.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (2, 3), (3, 9)]
W4n25w66 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w66'
	)
W4n25w66.label_edges()
W4n25w66.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w66.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (2, 3), (3, 8)]
W4n25w67 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w67'
	)
W4n25w67.label_edges()
W4n25w67.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w67.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (2, 3), (3, 8)]
W4n25w68 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 7],
	3:[4, 6, 7],
	},
	name = 'W4n25w68'
	)
W4n25w68.label_edges()
W4n25w68.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w68.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (2, 3), (3, 7)]
W4n25w69 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w69'
	)
W4n25w69.label_edges()
W4n25w69.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w69.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w70 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7],
	},
	name = 'W4n25w70'
	)
W4n25w70.label_edges()
W4n25w70.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w70.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w71 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w71'
	)
W4n25w71.label_edges()
W4n25w71.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w71.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w72 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6],
	},
	name = 'W4n25w72'
	)
W4n25w72.label_edges()
W4n25w72.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w72.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w73 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w73'
	)
W4n25w73.label_edges()
W4n25w73.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w73.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (2, 3), (3, 8)]
W4n25w74 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w74'
	)
W4n25w74.label_edges()
W4n25w74.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w74.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (2, 3), (3, 7)]
W4n25w75 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w75'
	)
W4n25w75.label_edges()
W4n25w75.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w75.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (2, 3), (3, 7)]
W4n25w76 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 6],
	3:[4, 5, 6],
	},
	name = 'W4n25w76'
	)
W4n25w76.label_edges()
W4n25w76.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w76.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (2, 3), (3, 6)]
W4n25w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w77'
	)
W4n25w77.label_edges()
W4n25w77.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w77.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (2, 3), (3, 7)]
W4n25w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6],
	},
	name = 'W4n25w78'
	)
W4n25w78.label_edges()
W4n25w78.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w78.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (2, 3), (3, 6)]
W4n25w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[3, 6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w79'
	)
W4n25w79.label_edges()
W4n25w79.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w79.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (2, 3), (3, 6)]
W4n25w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5],
	},
	name = 'W4n25w80'
	)
W4n25w80.label_edges()
W4n25w80.incl_verts = [(2, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n25w80.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3), (3, 5)]
W4n25w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w81'
	)
W4n25w81.label_edges()
W4n25w81.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w81.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w82'
	)
W4n25w82.label_edges()
W4n25w82.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w82.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w83 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w83'
	)
W4n25w83.label_edges()
W4n25w83.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w83.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w84 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w84'
	)
W4n25w84.label_edges()
W4n25w84.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w84.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w85'
	)
W4n25w85.label_edges()
W4n25w85.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w85.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w86'
	)
W4n25w86.label_edges()
W4n25w86.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w86.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w87 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w87'
	)
W4n25w87.label_edges()
W4n25w87.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w87.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w88 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w88'
	)
W4n25w88.label_edges()
W4n25w88.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w88.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w89'
	)
W4n25w89.label_edges()
W4n25w89.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w89.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w90'
	)
W4n25w90.label_edges()
W4n25w90.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w90.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w91 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w91'
	)
W4n25w91.label_edges()
W4n25w91.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w91.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w92 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w92'
	)
W4n25w92.label_edges()
W4n25w92.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w92.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w93'
	)
W4n25w93.label_edges()
W4n25w93.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w93.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w94'
	)
W4n25w94.label_edges()
W4n25w94.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w94.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w95 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w95'
	)
W4n25w95.label_edges()
W4n25w95.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w95.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w96 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w96'
	)
W4n25w96.label_edges()
W4n25w96.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w96.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w97'
	)
W4n25w97.label_edges()
W4n25w97.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w97.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n25w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w98'
	)
W4n25w98.label_edges()
W4n25w98.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w98.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n25w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w99'
	)
W4n25w99.label_edges()
W4n25w99.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w99.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w100'
	)
W4n25w100.label_edges()
W4n25w100.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w100.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w101'
	)
W4n25w101.label_edges()
W4n25w101.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w101.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w102'
	)
W4n25w102.label_edges()
W4n25w102.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w102.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w103 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w103'
	)
W4n25w103.label_edges()
W4n25w103.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w103.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w104 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w104'
	)
W4n25w104.label_edges()
W4n25w104.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w104.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w105 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w105'
	)
W4n25w105.label_edges()
W4n25w105.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w105.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w106 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w106'
	)
W4n25w106.label_edges()
W4n25w106.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w106.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w107'
	)
W4n25w107.label_edges()
W4n25w107.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w107.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w108'
	)
W4n25w108.label_edges()
W4n25w108.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w108.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w109'
	)
W4n25w109.label_edges()
W4n25w109.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w109.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w110'
	)
W4n25w110.label_edges()
W4n25w110.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w110.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w111 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w111'
	)
W4n25w111.label_edges()
W4n25w111.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w111.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w112 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w112'
	)
W4n25w112.label_edges()
W4n25w112.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w112.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w113 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w113'
	)
W4n25w113.label_edges()
W4n25w113.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w113.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w114 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w114'
	)
W4n25w114.label_edges()
W4n25w114.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w114.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w115 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w115'
	)
W4n25w115.label_edges()
W4n25w115.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w115.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w116 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w116'
	)
W4n25w116.label_edges()
W4n25w116.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w116.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w117 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w117'
	)
W4n25w117.label_edges()
W4n25w117.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w117.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w118 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w118'
	)
W4n25w118.label_edges()
W4n25w118.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w118.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w119 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w119'
	)
W4n25w119.label_edges()
W4n25w119.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w119.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (3, 9)]
W4n25w120 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w120'
	)
W4n25w120.label_edges()
W4n25w120.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w120.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (4, 8), (2, 3)]
W4n25w121 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w121'
	)
W4n25w121.label_edges()
W4n25w121.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w121.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (3, 8)]
W4n25w122 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w122'
	)
W4n25w122.label_edges()
W4n25w122.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w122.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (4, 7), (2, 3)]
W4n25w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w123'
	)
W4n25w123.label_edges()
W4n25w123.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w123.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w124'
	)
W4n25w124.label_edges()
W4n25w124.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w124.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w125 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w125'
	)
W4n25w125.label_edges()
W4n25w125.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w125.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w126 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w126'
	)
W4n25w126.label_edges()
W4n25w126.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w126.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w127 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w127'
	)
W4n25w127.label_edges()
W4n25w127.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w127.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (3, 8)]
W4n25w128 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w128'
	)
W4n25w128.label_edges()
W4n25w128.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w128.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (4, 7), (2, 3)]
W4n25w129 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w129'
	)
W4n25w129.label_edges()
W4n25w129.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w129.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (3, 7)]
W4n25w130 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w130'
	)
W4n25w130.label_edges()
W4n25w130.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w130.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (4, 6), (2, 3)]
W4n25w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w131'
	)
W4n25w131.label_edges()
W4n25w131.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w131.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (3, 7)]
W4n25w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w132'
	)
W4n25w132.label_edges()
W4n25w132.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w132.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (4, 6), (2, 3)]
W4n25w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w133'
	)
W4n25w133.label_edges()
W4n25w133.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w133.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (3, 6)]
W4n25w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n25w134'
	)
W4n25w134.label_edges()
W4n25w134.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n25w134.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (4, 5), (2, 3)]
W4n25w135 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w135'
	)
W4n25w135.label_edges()
W4n25w135.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w135.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w136 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w136'
	)
W4n25w136.label_edges()
W4n25w136.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w136.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w137 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w137'
	)
W4n25w137.label_edges()
W4n25w137.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w137.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w138 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w138'
	)
W4n25w138.label_edges()
W4n25w138.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w138.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w139 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w139'
	)
W4n25w139.label_edges()
W4n25w139.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w139.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w140 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w140'
	)
W4n25w140.label_edges()
W4n25w140.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w140.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w141 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w141'
	)
W4n25w141.label_edges()
W4n25w141.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w141.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w142 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w142'
	)
W4n25w142.label_edges()
W4n25w142.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w142.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w143 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w143'
	)
W4n25w143.label_edges()
W4n25w143.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w143.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w144 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w144'
	)
W4n25w144.label_edges()
W4n25w144.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w144.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w145 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w145'
	)
W4n25w145.label_edges()
W4n25w145.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w145.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w146 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w146'
	)
W4n25w146.label_edges()
W4n25w146.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w146.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w147 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w147'
	)
W4n25w147.label_edges()
W4n25w147.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w147.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w148 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w148'
	)
W4n25w148.label_edges()
W4n25w148.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w148.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w149 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w149'
	)
W4n25w149.label_edges()
W4n25w149.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w149.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w150 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w150'
	)
W4n25w150.label_edges()
W4n25w150.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w150.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w151 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w151'
	)
W4n25w151.label_edges()
W4n25w151.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w151.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w152 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w152'
	)
W4n25w152.label_edges()
W4n25w152.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w152.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w153 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w153'
	)
W4n25w153.label_edges()
W4n25w153.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w153.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w154 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w154'
	)
W4n25w154.label_edges()
W4n25w154.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w154.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w155 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w155'
	)
W4n25w155.label_edges()
W4n25w155.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w155.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (3, 9)]
W4n25w156 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w156'
	)
W4n25w156.label_edges()
W4n25w156.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w156.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (4, 8), (2, 3)]
W4n25w157 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w157'
	)
W4n25w157.label_edges()
W4n25w157.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w157.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (3, 8)]
W4n25w158 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w158'
	)
W4n25w158.label_edges()
W4n25w158.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w158.excl_verts = [(1, 5), (3, 6), (1, 2), (2, 7), (1, 4), (2, 3)]
W4n25w159 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w159'
	)
W4n25w159.label_edges()
W4n25w159.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w159.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w160 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w160'
	)
W4n25w160.label_edges()
W4n25w160.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w160.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w161 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w161'
	)
W4n25w161.label_edges()
W4n25w161.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w161.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w162 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w162'
	)
W4n25w162.label_edges()
W4n25w162.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w162.excl_verts = [(1, 5), (0, 3), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w163 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w163'
	)
W4n25w163.label_edges()
W4n25w163.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w163.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (3, 8)]
W4n25w164 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w164'
	)
W4n25w164.label_edges()
W4n25w164.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w164.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (4, 7), (2, 3)]
W4n25w165 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w165'
	)
W4n25w165.label_edges()
W4n25w165.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w165.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (3, 7)]
W4n25w166 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w166'
	)
W4n25w166.label_edges()
W4n25w166.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w166.excl_verts = [(0, 1), (3, 5), (1, 2), (2, 6), (1, 4), (2, 3)]
W4n25w167 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w167'
	)
W4n25w167.label_edges()
W4n25w167.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w167.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (3, 7)]
W4n25w168 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w168'
	)
W4n25w168.label_edges()
W4n25w168.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w168.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (4, 6), (2, 3)]
W4n25w169 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n25w169'
	)
W4n25w169.label_edges()
W4n25w169.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w169.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (3, 6)]
W4n25w170 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n25w170'
	)
W4n25w170.label_edges()
W4n25w170.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 4), (2, 3)]
W4n25w170.excl_verts = [(0, 1), (0, 3), (1, 2), (2, 5), (1, 4), (2, 3)]
W4n25w171 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w171'
	)
W4n25w171.label_edges()
W4n25w171.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w171.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w172 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w172'
	)
W4n25w172.label_edges()
W4n25w172.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w172.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w173 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w173'
	)
W4n25w173.label_edges()
W4n25w173.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w173.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w174 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w174'
	)
W4n25w174.label_edges()
W4n25w174.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w174.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w175 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w175'
	)
W4n25w175.label_edges()
W4n25w175.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w175.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w176 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w176'
	)
W4n25w176.label_edges()
W4n25w176.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w176.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w177 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w177'
	)
W4n25w177.label_edges()
W4n25w177.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w177.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w178 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w178'
	)
W4n25w178.label_edges()
W4n25w178.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w178.excl_verts = [(0, 1), (1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w179 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w179'
	)
W4n25w179.label_edges()
W4n25w179.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w179.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w180 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w180'
	)
W4n25w180.label_edges()
W4n25w180.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w180.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w181 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w181'
	)
W4n25w181.label_edges()
W4n25w181.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w181.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w182 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w182'
	)
W4n25w182.label_edges()
W4n25w182.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w182.excl_verts = [(1, 5), (0, 3), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w183 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w183'
	)
W4n25w183.label_edges()
W4n25w183.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w183.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w184 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w184'
	)
W4n25w184.label_edges()
W4n25w184.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w184.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w185 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w185'
	)
W4n25w185.label_edges()
W4n25w185.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w185.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w186 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w186'
	)
W4n25w186.label_edges()
W4n25w186.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w186.excl_verts = [(1, 5), (0, 3), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w187 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w187'
	)
W4n25w187.label_edges()
W4n25w187.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w187.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (3, 8)]
W4n25w188 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w188'
	)
W4n25w188.label_edges()
W4n25w188.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w188.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (4, 7), (2, 3)]
W4n25w189 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w189'
	)
W4n25w189.label_edges()
W4n25w189.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w189.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (3, 7)]
W4n25w190 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w190'
	)
W4n25w190.label_edges()
W4n25w190.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w190.excl_verts = [(0, 1), (0, 3), (3, 5), (2, 6), (1, 4), (2, 3)]
W4n25w191 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w191'
	)
W4n25w191.label_edges()
W4n25w191.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w191.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (3, 7)]
W4n25w192 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w192'
	)
W4n25w192.label_edges()
W4n25w192.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w192.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (4, 6), (2, 3)]
W4n25w193 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n25w193'
	)
W4n25w193.label_edges()
W4n25w193.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w193.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (3, 6)]
W4n25w194 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n25w194'
	)
W4n25w194.label_edges()
W4n25w194.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n25w194.excl_verts = [(0, 1), (0, 3), (3, 5), (1, 2), (1, 4), (2, 3)]
W4n25w195 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w195'
	)
W4n25w195.label_edges()
W4n25w195.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w195.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w196 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w196'
	)
W4n25w196.label_edges()
W4n25w196.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w196.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w197 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w197'
	)
W4n25w197.label_edges()
W4n25w197.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w197.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w198 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w198'
	)
W4n25w198.label_edges()
W4n25w198.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w198.excl_verts = [(0, 1), (1, 5), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w199 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w199'
	)
W4n25w199.label_edges()
W4n25w199.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w199.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w200 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w200'
	)
W4n25w200.label_edges()
W4n25w200.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w200.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w201 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w201'
	)
W4n25w201.label_edges()
W4n25w201.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w201.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w202 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w202'
	)
W4n25w202.label_edges()
W4n25w202.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w202.excl_verts = [(0, 1), (1, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w203 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w203'
	)
W4n25w203.label_edges()
W4n25w203.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w203.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (3, 8)]
W4n25w204 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w204'
	)
W4n25w204.label_edges()
W4n25w204.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w204.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (4, 7), (2, 3)]
W4n25w205 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w205'
	)
W4n25w205.label_edges()
W4n25w205.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w205.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (3, 7)]
W4n25w206 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w206'
	)
W4n25w206.label_edges()
W4n25w206.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w206.excl_verts = [(0, 1), (1, 5), (0, 3), (2, 6), (1, 4), (2, 3)]
W4n25w207 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w207'
	)
W4n25w207.label_edges()
W4n25w207.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w207.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (3, 7)]
W4n25w208 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w208'
	)
W4n25w208.label_edges()
W4n25w208.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w208.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (4, 6), (2, 3)]
W4n25w209 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n25w209'
	)
W4n25w209.label_edges()
W4n25w209.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w209.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (3, 6)]
W4n25w210 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n25w210'
	)
W4n25w210.label_edges()
W4n25w210.incl_verts = [(0, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w210.excl_verts = [(0, 1), (1, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w211 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[7, 9],
	3:[4, 6, 9],
	4:[8],
	},
	name = 'W4n25w211'
	)
W4n25w211.label_edges()
W4n25w211.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 9)]
W4n25w211.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (3, 9)]
W4n25w212 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[5, 7, 8],
	2:[3, 7, 3],
	3:[4, 6],
	4:[8],
	},
	name = 'W4n25w212'
	)
W4n25w212.label_edges()
W4n25w212.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 8), (2, 3)]
W4n25w212.excl_verts = [(1, 5), (3, 6), (2, 7), (4, 8), (2, 3)]
W4n25w213 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[7, 8],
	3:[4, 6, 8],
	},
	name = 'W4n25w213'
	)
W4n25w213.label_edges()
W4n25w213.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 4)]
W4n25w213.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (3, 8)]
W4n25w214 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[4, 5, 7, 4],
	2:[3, 7, 3],
	3:[4, 6],
	},
	name = 'W4n25w214'
	)
W4n25w214.label_edges()
W4n25w214.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 4), (2, 3)]
W4n25w214.excl_verts = [(1, 5), (3, 6), (2, 7), (1, 4), (2, 3)]
W4n25w215 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[8],
	3:[4, 6, 8],
	4:[7],
	},
	name = 'W4n25w215'
	)
W4n25w215.label_edges()
W4n25w215.incl_verts = [(0, 5), (0, 6), (1, 7), (2, 8), (1, 2)]
W4n25w215.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (3, 8)]
W4n25w216 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 5, 7, 2],
	2:[3, 3],
	3:[4, 6],
	4:[7],
	},
	name = 'W4n25w216'
	)
W4n25w216.label_edges()
W4n25w216.incl_verts = [(0, 5), (0, 6), (1, 7), (1, 2), (2, 3)]
W4n25w216.excl_verts = [(1, 5), (3, 6), (1, 2), (4, 7), (2, 3)]
W4n25w217 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[7],
	3:[4, 6, 7],
	},
	name = 'W4n25w217'
	)
W4n25w217.label_edges()
W4n25w217.incl_verts = [(0, 5), (0, 6), (2, 7), (1, 2), (1, 4)]
W4n25w217.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (3, 7)]
W4n25w218 = NewFeynmanGraph({
	0:[2, 4, 5, 6],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	},
	name = 'W4n25w218'
	)
W4n25w218.label_edges()
W4n25w218.incl_verts = [(0, 5), (0, 6), (1, 2), (1, 4), (2, 3)]
W4n25w218.excl_verts = [(1, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n25w219 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8],
	4:[7],
	},
	name = 'W4n25w219'
	)
W4n25w219.label_edges()
W4n25w219.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 3)]
W4n25w219.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (3, 8)]
W4n25w220 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4],
	4:[7],
	},
	name = 'W4n25w220'
	)
W4n25w220.label_edges()
W4n25w220.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 3), (2, 3)]
W4n25w220.excl_verts = [(1, 5), (0, 3), (2, 6), (4, 7), (2, 3)]
W4n25w221 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7],
	},
	name = 'W4n25w221'
	)
W4n25w221.label_edges()
W4n25w221.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 4)]
W4n25w221.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (3, 7)]
W4n25w222 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4],
	},
	name = 'W4n25w222'
	)
W4n25w222.label_edges()
W4n25w222.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 4), (2, 3)]
W4n25w222.excl_verts = [(1, 5), (0, 3), (2, 6), (1, 4), (2, 3)]
W4n25w223 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w223'
	)
W4n25w223.label_edges()
W4n25w223.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 3), (1, 2)]
W4n25w223.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (3, 7)]
W4n25w224 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w224'
	)
W4n25w224.label_edges()
W4n25w224.incl_verts = [(0, 5), (1, 6), (0, 3), (1, 2), (2, 3)]
W4n25w224.excl_verts = [(1, 5), (0, 3), (1, 2), (4, 6), (2, 3)]
W4n25w225 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6],
	},
	name = 'W4n25w225'
	)
W4n25w225.label_edges()
W4n25w225.incl_verts = [(0, 5), (2, 6), (0, 3), (1, 2), (1, 4)]
W4n25w225.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (3, 6)]
W4n25w226 = NewFeynmanGraph({
	0:[2, 3, 4, 5, 3],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4],
	},
	name = 'W4n25w226'
	)
W4n25w226.label_edges()
W4n25w226.incl_verts = [(0, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w226.excl_verts = [(1, 5), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w227 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[6, 8],
	3:[4, 5, 8],
	4:[7],
	},
	name = 'W4n25w227'
	)
W4n25w227.label_edges()
W4n25w227.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (0, 1)]
W4n25w227.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (3, 8)]
W4n25w228 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[6, 7],
	2:[3, 6, 3],
	3:[4, 5],
	4:[7],
	},
	name = 'W4n25w228'
	)
W4n25w228.label_edges()
W4n25w228.incl_verts = [(0, 5), (1, 6), (1, 7), (0, 1), (2, 3)]
W4n25w228.excl_verts = [(0, 1), (3, 5), (2, 6), (4, 7), (2, 3)]
W4n25w229 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[6, 7],
	3:[4, 5, 7],
	},
	name = 'W4n25w229'
	)
W4n25w229.label_edges()
W4n25w229.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 4)]
W4n25w229.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (3, 7)]
W4n25w230 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[4, 6, 4],
	2:[3, 6, 3],
	3:[4, 5],
	},
	name = 'W4n25w230'
	)
W4n25w230.label_edges()
W4n25w230.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 4), (2, 3)]
W4n25w230.excl_verts = [(0, 1), (3, 5), (2, 6), (1, 4), (2, 3)]
W4n25w231 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[7],
	3:[4, 5, 7],
	4:[6],
	},
	name = 'W4n25w231'
	)
W4n25w231.label_edges()
W4n25w231.incl_verts = [(0, 5), (1, 6), (2, 7), (0, 1), (1, 2)]
W4n25w231.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (3, 7)]
W4n25w232 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 6, 2],
	2:[3, 3],
	3:[4, 5],
	4:[6],
	},
	name = 'W4n25w232'
	)
W4n25w232.label_edges()
W4n25w232.incl_verts = [(0, 5), (1, 6), (0, 1), (1, 2), (2, 3)]
W4n25w232.excl_verts = [(0, 1), (3, 5), (1, 2), (4, 6), (2, 3)]
W4n25w233 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[6],
	3:[4, 5, 6],
	},
	name = 'W4n25w233'
	)
W4n25w233.label_edges()
W4n25w233.incl_verts = [(0, 5), (2, 6), (0, 1), (1, 2), (1, 4)]
W4n25w233.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (3, 6)]
W4n25w234 = NewFeynmanGraph({
	0:[1, 2, 4, 5, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	},
	name = 'W4n25w234'
	)
W4n25w234.label_edges()
W4n25w234.incl_verts = [(0, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n25w234.excl_verts = [(0, 1), (3, 5), (1, 2), (1, 4), (2, 3)]
W4n25w235 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7],
	4:[6],
	},
	name = 'W4n25w235'
	)
W4n25w235.label_edges()
W4n25w235.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (0, 3)]
W4n25w235.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (3, 7)]
W4n25w236 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4],
	4:[6],
	},
	name = 'W4n25w236'
	)
W4n25w236.label_edges()
W4n25w236.incl_verts = [(1, 5), (1, 6), (0, 1), (0, 3), (2, 3)]
W4n25w236.excl_verts = [(0, 1), (0, 3), (2, 5), (4, 6), (2, 3)]
W4n25w237 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6],
	},
	name = 'W4n25w237'
	)
W4n25w237.label_edges()
W4n25w237.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 4)]
W4n25w237.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (3, 6)]
W4n25w238 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4],
	},
	name = 'W4n25w238'
	)
W4n25w238.label_edges()
W4n25w238.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 4), (2, 3)]
W4n25w238.excl_verts = [(0, 1), (0, 3), (2, 5), (1, 4), (2, 3)]
W4n25w239 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6],
	4:[5],
	},
	name = 'W4n25w239'
	)
W4n25w239.label_edges()
W4n25w239.incl_verts = [(1, 5), (2, 6), (0, 1), (0, 3), (1, 2)]
W4n25w239.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (3, 6)]
W4n25w240 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4],
	4:[5]
	},
	name = 'W4n25w240'
	)
W4n25w240.label_edges()
W4n25w240.incl_verts = [(1, 5), (0, 1), (0, 3), (1, 2), (2, 3)]
W4n25w240.excl_verts = [(0, 1), (0, 3), (1, 2), (4, 5), (2, 3)]
W4n25w241 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5],
	},
	name = 'W4n25w241'
	)
W4n25w241.label_edges()
W4n25w241.incl_verts = [(2, 5), (0, 1), (0, 3), (1, 2), (1, 4)]
W4n25w241.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (3, 5)]
W4n25w242 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1, 3],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4]
	},
	name = 'W4n25w242'
	)
W4n25w242.label_edges()
W4n25w242.incl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w242.excl_verts = [(0, 1), (0, 3), (1, 2), (1, 4), (2, 3)]
W4n25w_list = [W4n25w0, W4n25w1, W4n25w2, W4n25w3, W4n25w4, W4n25w5, W4n25w6, W4n25w7, W4n25w8, W4n25w9, W4n25w10, W4n25w11, W4n25w12, W4n25w13, W4n25w14, W4n25w15, W4n25w16, W4n25w17, W4n25w18, W4n25w19, W4n25w20, W4n25w21, W4n25w22, W4n25w23, W4n25w24, W4n25w25, W4n25w26, W4n25w27, W4n25w28, W4n25w29, W4n25w30, W4n25w31, W4n25w32, W4n25w33, W4n25w34, W4n25w35, W4n25w36, W4n25w37, W4n25w38, W4n25w39, W4n25w40, W4n25w41, W4n25w42, W4n25w43, W4n25w44, W4n25w45, W4n25w46, W4n25w47, W4n25w48, W4n25w49, W4n25w50, W4n25w51, W4n25w52, W4n25w53, W4n25w54, W4n25w55, W4n25w56, W4n25w57, W4n25w58, W4n25w59, W4n25w60, W4n25w61, W4n25w62, W4n25w63, W4n25w64, W4n25w65, W4n25w66, W4n25w67, W4n25w68, W4n25w69, W4n25w70, W4n25w71, W4n25w72, W4n25w73, W4n25w74, W4n25w75, W4n25w76, W4n25w77, W4n25w78, W4n25w79, W4n25w80, W4n25w81, W4n25w82, W4n25w83, W4n25w84, W4n25w85, W4n25w86, W4n25w87, W4n25w88, W4n25w89, W4n25w90, W4n25w91, W4n25w92, W4n25w93, W4n25w94, W4n25w95, W4n25w96, W4n25w97, W4n25w98, W4n25w99, W4n25w100, W4n25w101, W4n25w102, W4n25w103, W4n25w104, W4n25w105, W4n25w106, W4n25w107, W4n25w108, W4n25w109, W4n25w110, W4n25w111, W4n25w112, W4n25w113, W4n25w114, W4n25w115, W4n25w116, W4n25w117, W4n25w118, W4n25w119, W4n25w120, W4n25w121, W4n25w122, W4n25w123, W4n25w124, W4n25w125, W4n25w126, W4n25w127, W4n25w128, W4n25w129, W4n25w130, W4n25w131, W4n25w132, W4n25w133, W4n25w134, W4n25w135, W4n25w136, W4n25w137, W4n25w138, W4n25w139, W4n25w140, W4n25w141, W4n25w142, W4n25w143, W4n25w144, W4n25w145, W4n25w146, W4n25w147, W4n25w148, W4n25w149, W4n25w150, W4n25w151, W4n25w152, W4n25w153, W4n25w154, W4n25w155, W4n25w156, W4n25w157, W4n25w158, W4n25w159, W4n25w160, W4n25w161, W4n25w162, W4n25w163, W4n25w164, W4n25w165, W4n25w166, W4n25w167, W4n25w168, W4n25w169, W4n25w170, W4n25w171, W4n25w172, W4n25w173, W4n25w174, W4n25w175, W4n25w176, W4n25w177, W4n25w178, W4n25w179, W4n25w180, W4n25w181, W4n25w182, W4n25w183, W4n25w184, W4n25w185, W4n25w186, W4n25w187, W4n25w188, W4n25w189, W4n25w190, W4n25w191, W4n25w192, W4n25w193, W4n25w194, W4n25w195, W4n25w196, W4n25w197, W4n25w198, W4n25w199, W4n25w200, W4n25w201, W4n25w202, W4n25w203, W4n25w204, W4n25w205, W4n25w206, W4n25w207, W4n25w208, W4n25w209, W4n25w210, W4n25w211, W4n25w212, W4n25w213, W4n25w214, W4n25w215, W4n25w216, W4n25w217, W4n25w218, W4n25w219, W4n25w220, W4n25w221, W4n25w222, W4n25w223, W4n25w224, W4n25w225, W4n25w226, W4n25w227, W4n25w228, W4n25w229, W4n25w230, W4n25w231, W4n25w232, W4n25w233, W4n25w234, W4n25w235, W4n25w236, W4n25w237, W4n25w238, W4n25w239, W4n25w240, W4n25w241, W4n25w242]
W4n31w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w0'
	)
W4n31w0.label_edges()
W4n31w0.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w0.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w1 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w1'
	)
W4n31w1.label_edges()
W4n31w1.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w1.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w2'
	)
W4n31w2.label_edges()
W4n31w2.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w2.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w3'
	)
W4n31w3.label_edges()
W4n31w3.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w3.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w4'
	)
W4n31w4.label_edges()
W4n31w4.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w4.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w5 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w5'
	)
W4n31w5.label_edges()
W4n31w5.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w5.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w6 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w6'
	)
W4n31w6.label_edges()
W4n31w6.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w6.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w7'
	)
W4n31w7.label_edges()
W4n31w7.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w7.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w8'
	)
W4n31w8.label_edges()
W4n31w8.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w8.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w9'
	)
W4n31w9.label_edges()
W4n31w9.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w9.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w10'
	)
W4n31w10.label_edges()
W4n31w10.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w10.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w11'
	)
W4n31w11.label_edges()
W4n31w11.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w11.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w12 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w12'
	)
W4n31w12.label_edges()
W4n31w12.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w12.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W4n31w13 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w13'
	)
W4n31w13.label_edges()
W4n31w13.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w13.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w14 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w14'
	)
W4n31w14.label_edges()
W4n31w14.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w14.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w15'
	)
W4n31w15.label_edges()
W4n31w15.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w15.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W4n31w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w16'
	)
W4n31w16.label_edges()
W4n31w16.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w16.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 6), (3, 4), (4, 7)]
W4n31w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n31w17'
	)
W4n31w17.label_edges()
W4n31w17.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w17.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 5), (3, 4), (4, 6)]
W4n31w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w18'
	)
W4n31w18.label_edges()
W4n31w18.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w18.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w19'
	)
W4n31w19.label_edges()
W4n31w19.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w19.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w20 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w20'
	)
W4n31w20.label_edges()
W4n31w20.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w20.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w21 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w21'
	)
W4n31w21.label_edges()
W4n31w21.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w21.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w22'
	)
W4n31w22.label_edges()
W4n31w22.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w22.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w23'
	)
W4n31w23.label_edges()
W4n31w23.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w23.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w24'
	)
W4n31w24.label_edges()
W4n31w24.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w24.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w25'
	)
W4n31w25.label_edges()
W4n31w25.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w25.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w26'
	)
W4n31w26.label_edges()
W4n31w26.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w26.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w27'
	)
W4n31w27.label_edges()
W4n31w27.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w27.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w28 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w28'
	)
W4n31w28.label_edges()
W4n31w28.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w28.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w29 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w29'
	)
W4n31w29.label_edges()
W4n31w29.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w29.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w30 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w30'
	)
W4n31w30.label_edges()
W4n31w30.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w30.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w31 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w31'
	)
W4n31w31.label_edges()
W4n31w31.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w31.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w32'
	)
W4n31w32.label_edges()
W4n31w32.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w32.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w33'
	)
W4n31w33.label_edges()
W4n31w33.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w33.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w34'
	)
W4n31w34.label_edges()
W4n31w34.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w34.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n31w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n31w35'
	)
W4n31w35.label_edges()
W4n31w35.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w35.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n31w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w36'
	)
W4n31w36.label_edges()
W4n31w36.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w36.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w37'
	)
W4n31w37.label_edges()
W4n31w37.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w37.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w38'
	)
W4n31w38.label_edges()
W4n31w38.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w38.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w39'
	)
W4n31w39.label_edges()
W4n31w39.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w39.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w40 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w40'
	)
W4n31w40.label_edges()
W4n31w40.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w40.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w41 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w41'
	)
W4n31w41.label_edges()
W4n31w41.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w41.excl_verts = [(1, 5), (1, 2), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w42 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w42'
	)
W4n31w42.label_edges()
W4n31w42.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w42.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w43 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w43'
	)
W4n31w43.label_edges()
W4n31w43.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w43.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w44'
	)
W4n31w44.label_edges()
W4n31w44.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w44.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w45'
	)
W4n31w45.label_edges()
W4n31w45.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w45.excl_verts = [(0, 1), (1, 2), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w46'
	)
W4n31w46.label_edges()
W4n31w46.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w46.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w47'
	)
W4n31w47.label_edges()
W4n31w47.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w47.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w48'
	)
W4n31w48.label_edges()
W4n31w48.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w48.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w49'
	)
W4n31w49.label_edges()
W4n31w49.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w49.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w50'
	)
W4n31w50.label_edges()
W4n31w50.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w50.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w51'
	)
W4n31w51.label_edges()
W4n31w51.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w51.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w52'
	)
W4n31w52.label_edges()
W4n31w52.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w52.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w53'
	)
W4n31w53.label_edges()
W4n31w53.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w53.excl_verts = [(0, 1), (1, 5), (1, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w54'
	)
W4n31w54.label_edges()
W4n31w54.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w54.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w55'
	)
W4n31w55.label_edges()
W4n31w55.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w55.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w56 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 9],
	4:[7, 9],
	},
	name = 'W4n31w56'
	)
W4n31w56.label_edges()
W4n31w56.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w56.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4), (4, 9)]
W4n31w57 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 8],
	4:[7, 8],
	},
	name = 'W4n31w57'
	)
W4n31w57.label_edges()
W4n31w57.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w57.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4), (4, 8)]
W4n31w58 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 8],
	4:[8],
	},
	name = 'W4n31w58'
	)
W4n31w58.label_edges()
W4n31w58.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w58.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4), (4, 8)]
W4n31w59 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 7],
	4:[7],
	},
	name = 'W4n31w59'
	)
W4n31w59.label_edges()
W4n31w59.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w59.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4), (4, 7)]
W4n31w60 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w60'
	)
W4n31w60.label_edges()
W4n31w60.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w60.excl_verts = [(1, 5), (1, 2), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w61 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 5, 6, 2],
	2:[3, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w61'
	)
W4n31w61.label_edges()
W4n31w61.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w61.excl_verts = [(1, 5), (1, 2), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w62 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w62'
	)
W4n31w62.label_edges()
W4n31w62.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w62.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w63 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w63'
	)
W4n31w63.label_edges()
W4n31w63.incl_verts = [(0, 5), (3, 6), (1, 2), (1, 4), (2, 3)]
W4n31w63.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7, 8],
	4:[6, 8],
	},
	name = 'W4n31w64'
	)
W4n31w64.label_edges()
W4n31w64.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w64.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4), (4, 8)]
W4n31w65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4, 7],
	4:[6, 7],
	},
	name = 'W4n31w65'
	)
W4n31w65.label_edges()
W4n31w65.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w65.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4), (4, 7)]
W4n31w66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6, 7],
	4:[7],
	},
	name = 'W4n31w66'
	)
W4n31w66.label_edges()
W4n31w66.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w66.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4), (4, 7)]
W4n31w67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4, 6],
	4:[6],
	},
	name = 'W4n31w67'
	)
W4n31w67.label_edges()
W4n31w67.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w67.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4), (4, 6)]
W4n31w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[6],
	3:[4, 6, 7],
	4:[5, 7],
	},
	name = 'W4n31w68'
	)
W4n31w68.label_edges()
W4n31w68.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w68.excl_verts = [(0, 1), (1, 2), (4, 5), (3, 6), (3, 4), (4, 7)]
W4n31w69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 5, 2],
	2:[3, 3],
	3:[4, 6],
	4:[5, 6],
	},
	name = 'W4n31w69'
	)
W4n31w69.label_edges()
W4n31w69.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w69.excl_verts = [(0, 1), (1, 2), (4, 5), (2, 3), (3, 4), (4, 6)]
W4n31w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5, 6],
	4:[6],
	},
	name = 'W4n31w70'
	)
W4n31w70.label_edges()
W4n31w70.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w70.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (3, 4), (4, 6)]
W4n31w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 5],
	4:[5]
	},
	name = 'W4n31w71'
	)
W4n31w71.label_edges()
W4n31w71.incl_verts = [(3, 5), (0, 1), (1, 2), (1, 4), (2, 3)]
W4n31w71.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4), (4, 5)]
W4n31w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w72'
	)
W4n31w72.label_edges()
W4n31w72.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w72.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w73'
	)
W4n31w73.label_edges()
W4n31w73.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w73.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w74'
	)
W4n31w74.label_edges()
W4n31w74.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w74.excl_verts = [(0, 1), (1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w75 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w75'
	)
W4n31w75.label_edges()
W4n31w75.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w75.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w76 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w76'
	)
W4n31w76.label_edges()
W4n31w76.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w76.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w77 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w77'
	)
W4n31w77.label_edges()
W4n31w77.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w77.excl_verts = [(1, 5), (1, 2), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w78'
	)
W4n31w78.label_edges()
W4n31w78.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w78.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w79'
	)
W4n31w79.label_edges()
W4n31w79.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w79.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w80'
	)
W4n31w80.label_edges()
W4n31w80.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w80.excl_verts = [(0, 1), (1, 2), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w81'
	)
W4n31w81.label_edges()
W4n31w81.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w81.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w82'
	)
W4n31w82.label_edges()
W4n31w82.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w82.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w83 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w83'
	)
W4n31w83.label_edges()
W4n31w83.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w83.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w84 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w84'
	)
W4n31w84.label_edges()
W4n31w84.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w84.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w85'
	)
W4n31w85.label_edges()
W4n31w85.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w85.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w86'
	)
W4n31w86.label_edges()
W4n31w86.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w86.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w87'
	)
W4n31w87.label_edges()
W4n31w87.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w87.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w88'
	)
W4n31w88.label_edges()
W4n31w88.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w88.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w89 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w89'
	)
W4n31w89.label_edges()
W4n31w89.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w89.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (4, 9)]
W4n31w90 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w90'
	)
W4n31w90.label_edges()
W4n31w90.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w90.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (3, 8), (3, 4)]
W4n31w91 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[8],
	4:[7, 8],
	},
	name = 'W4n31w91'
	)
W4n31w91.label_edges()
W4n31w91.incl_verts = [(0, 5), (1, 6), (1, 7), (3, 8), (2, 3)]
W4n31w91.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (4, 8)]
W4n31w92 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w92'
	)
W4n31w92.label_edges()
W4n31w92.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w92.excl_verts = [(1, 5), (2, 6), (1, 4), (4, 7), (2, 3), (3, 4)]
W4n31w93 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w93'
	)
W4n31w93.label_edges()
W4n31w93.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 2)]
W4n31w93.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w94 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w94'
	)
W4n31w94.label_edges()
W4n31w94.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 2), (3, 4)]
W4n31w94.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w95 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w95'
	)
W4n31w95.label_edges()
W4n31w95.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 2), (2, 3)]
W4n31w95.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w96 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 6, 2],
	2:[3, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w96'
	)
W4n31w96.label_edges()
W4n31w96.incl_verts = [(0, 5), (1, 6), (1, 2), (2, 3), (3, 4)]
W4n31w96.excl_verts = [(1, 5), (1, 2), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w97 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w97'
	)
W4n31w97.label_edges()
W4n31w97.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w97.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (4, 8)]
W4n31w98 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w98'
	)
W4n31w98.label_edges()
W4n31w98.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w98.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (3, 7), (3, 4)]
W4n31w99 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[7],
	4:[6, 7],
	},
	name = 'W4n31w99'
	)
W4n31w99.label_edges()
W4n31w99.incl_verts = [(1, 5), (1, 6), (3, 7), (0, 1), (2, 3)]
W4n31w99.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (4, 7)]
W4n31w100 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w100'
	)
W4n31w100.label_edges()
W4n31w100.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w100.excl_verts = [(0, 1), (2, 5), (1, 4), (4, 6), (2, 3), (3, 4)]
W4n31w101 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[6, 7],
	4:[5, 7],
	},
	name = 'W4n31w101'
	)
W4n31w101.label_edges()
W4n31w101.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 2)]
W4n31w101.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (4, 7)]
W4n31w102 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[6],
	3:[4, 6, 4],
	4:[5],
	},
	name = 'W4n31w102'
	)
W4n31w102.label_edges()
W4n31w102.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 2), (3, 4)]
W4n31w102.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (3, 6), (3, 4)]
W4n31w103 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[6],
	4:[5, 6],
	},
	name = 'W4n31w103'
	)
W4n31w103.label_edges()
W4n31w103.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 2), (2, 3)]
W4n31w103.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (4, 6)]
W4n31w104 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 5, 2],
	2:[3, 3],
	3:[4, 4],
	4:[5]
	},
	name = 'W4n31w104'
	)
W4n31w104.label_edges()
W4n31w104.incl_verts = [(1, 5), (0, 1), (1, 2), (2, 3), (3, 4)]
W4n31w104.excl_verts = [(0, 1), (1, 2), (1, 4), (4, 5), (2, 3), (3, 4)]
W4n31w105 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w105'
	)
W4n31w105.label_edges()
W4n31w105.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w105.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w106 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w106'
	)
W4n31w106.label_edges()
W4n31w106.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w106.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w107 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w107'
	)
W4n31w107.label_edges()
W4n31w107.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w107.excl_verts = [(0, 1), (1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w108 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w108'
	)
W4n31w108.label_edges()
W4n31w108.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w108.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w109 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w109'
	)
W4n31w109.label_edges()
W4n31w109.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w109.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w110 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w110'
	)
W4n31w110.label_edges()
W4n31w110.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w110.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w111 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w111'
	)
W4n31w111.label_edges()
W4n31w111.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w111.excl_verts = [(0, 1), (1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w112 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w112'
	)
W4n31w112.label_edges()
W4n31w112.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w112.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (4, 7)]
W4n31w113 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n31w113'
	)
W4n31w113.label_edges()
W4n31w113.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w113.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (3, 6), (3, 4)]
W4n31w114 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n31w114'
	)
W4n31w114.label_edges()
W4n31w114.incl_verts = [(0, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w114.excl_verts = [(0, 1), (1, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w115 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[8, 9],
	4:[7, 9],
	},
	name = 'W4n31w115'
	)
W4n31w115.label_edges()
W4n31w115.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 9)]
W4n31w115.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (4, 9)]
W4n31w116 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[6, 8],
	3:[4, 8, 4],
	4:[7],
	},
	name = 'W4n31w116'
	)
W4n31w116.label_edges()
W4n31w116.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 8), (3, 4)]
W4n31w116.excl_verts = [(1, 5), (2, 6), (4, 7), (3, 8), (3, 4)]
W4n31w117 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[5, 6, 7],
	2:[3, 6, 3],
	3:[4, 4],
	4:[7],
	},
	name = 'W4n31w117'
	)
W4n31w117.label_edges()
W4n31w117.incl_verts = [(0, 5), (1, 6), (1, 7), (2, 3), (3, 4)]
W4n31w117.excl_verts = [(1, 5), (2, 6), (4, 7), (2, 3), (3, 4)]
W4n31w118 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[7, 8],
	4:[8],
	},
	name = 'W4n31w118'
	)
W4n31w118.label_edges()
W4n31w118.incl_verts = [(0, 5), (1, 6), (2, 7), (3, 8), (1, 4)]
W4n31w118.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (4, 8)]
W4n31w119 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[6, 7],
	3:[4, 7, 4],
	},
	name = 'W4n31w119'
	)
W4n31w119.label_edges()
W4n31w119.incl_verts = [(0, 5), (1, 6), (2, 7), (1, 4), (3, 4)]
W4n31w119.excl_verts = [(1, 5), (2, 6), (1, 4), (3, 7), (3, 4)]
W4n31w120 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[7],
	4:[7],
	},
	name = 'W4n31w120'
	)
W4n31w120.label_edges()
W4n31w120.incl_verts = [(0, 5), (1, 6), (3, 7), (1, 4), (2, 3)]
W4n31w120.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (4, 7)]
W4n31w121 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[4, 5, 6, 4],
	2:[3, 6, 3],
	3:[4, 4],
	},
	name = 'W4n31w121'
	)
W4n31w121.label_edges()
W4n31w121.incl_verts = [(0, 5), (1, 6), (1, 4), (2, 3), (3, 4)]
W4n31w121.excl_verts = [(1, 5), (2, 6), (1, 4), (2, 3), (3, 4)]
W4n31w122 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w122'
	)
W4n31w122.label_edges()
W4n31w122.incl_verts = [(0, 5), (2, 6), (3, 7), (1, 2), (1, 4)]
W4n31w122.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (4, 7)]
W4n31w123 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[6],
	3:[4, 6, 4],
	},
	name = 'W4n31w123'
	)
W4n31w123.label_edges()
W4n31w123.incl_verts = [(0, 5), (2, 6), (1, 2), (1, 4), (3, 4)]
W4n31w123.excl_verts = [(1, 5), (1, 2), (1, 4), (3, 6), (3, 4)]
W4n31w124 = NewFeynmanGraph({
	0:[2, 3, 4, 5],
	1:[2, 4, 5, 2, 4],
	2:[3, 3],
	3:[4, 4],
	},
	name = 'W4n31w124'
	)
W4n31w124.label_edges()
W4n31w124.incl_verts = [(0, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w124.excl_verts = [(1, 5), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w125 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[7, 8],
	4:[6, 8],
	},
	name = 'W4n31w125'
	)
W4n31w125.label_edges()
W4n31w125.incl_verts = [(1, 5), (1, 6), (2, 7), (3, 8), (0, 1)]
W4n31w125.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (4, 8)]
W4n31w126 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[5, 7],
	3:[4, 7, 4],
	4:[6],
	},
	name = 'W4n31w126'
	)
W4n31w126.label_edges()
W4n31w126.incl_verts = [(1, 5), (1, 6), (2, 7), (0, 1), (3, 4)]
W4n31w126.excl_verts = [(0, 1), (2, 5), (4, 6), (3, 7), (3, 4)]
W4n31w127 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[5, 6],
	2:[3, 5, 3],
	3:[4, 4],
	4:[6],
	},
	name = 'W4n31w127'
	)
W4n31w127.label_edges()
W4n31w127.incl_verts = [(1, 5), (1, 6), (0, 1), (2, 3), (3, 4)]
W4n31w127.excl_verts = [(0, 1), (2, 5), (4, 6), (2, 3), (3, 4)]
W4n31w128 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[6, 7],
	4:[7],
	},
	name = 'W4n31w128'
	)
W4n31w128.label_edges()
W4n31w128.incl_verts = [(1, 5), (2, 6), (3, 7), (0, 1), (1, 4)]
W4n31w128.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (4, 7)]
W4n31w129 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[5, 6],
	3:[4, 6, 4],
	},
	name = 'W4n31w129'
	)
W4n31w129.label_edges()
W4n31w129.incl_verts = [(1, 5), (2, 6), (0, 1), (1, 4), (3, 4)]
W4n31w129.excl_verts = [(0, 1), (2, 5), (1, 4), (3, 6), (3, 4)]
W4n31w130 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[6],
	4:[6],
	},
	name = 'W4n31w130'
	)
W4n31w130.label_edges()
W4n31w130.incl_verts = [(1, 5), (3, 6), (0, 1), (1, 4), (2, 3)]
W4n31w130.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (4, 6)]
W4n31w131 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[4, 5, 4],
	2:[3, 5, 3],
	3:[4, 4],
	},
	name = 'W4n31w131'
	)
W4n31w131.label_edges()
W4n31w131.incl_verts = [(1, 5), (0, 1), (1, 4), (2, 3), (3, 4)]
W4n31w131.excl_verts = [(0, 1), (2, 5), (1, 4), (2, 3), (3, 4)]
W4n31w132 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[5, 6],
	4:[6],
	},
	name = 'W4n31w132'
	)
W4n31w132.label_edges()
W4n31w132.incl_verts = [(2, 5), (3, 6), (0, 1), (1, 2), (1, 4)]
W4n31w132.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (4, 6)]
W4n31w133 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[5],
	3:[4, 5, 4],
	},
	name = 'W4n31w133'
	)
W4n31w133.label_edges()
W4n31w133.incl_verts = [(2, 5), (0, 1), (1, 2), (1, 4), (3, 4)]
W4n31w133.excl_verts = [(0, 1), (1, 2), (1, 4), (3, 5), (3, 4)]
W4n31w134 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 1],
	1:[2, 4, 2, 4],
	2:[3, 3],
	3:[4, 4]
	},
	name = 'W4n31w134'
	)
W4n31w134.label_edges()
W4n31w134.incl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w134.excl_verts = [(0, 1), (1, 2), (1, 4), (2, 3), (3, 4)]
W4n31w_list = [W4n31w0, W4n31w1, W4n31w2, W4n31w3, W4n31w4, W4n31w5, W4n31w6, W4n31w7, W4n31w8, W4n31w9, W4n31w10, W4n31w11, W4n31w12, W4n31w13, W4n31w14, W4n31w15, W4n31w16, W4n31w17, W4n31w18, W4n31w19, W4n31w20, W4n31w21, W4n31w22, W4n31w23, W4n31w24, W4n31w25, W4n31w26, W4n31w27, W4n31w28, W4n31w29, W4n31w30, W4n31w31, W4n31w32, W4n31w33, W4n31w34, W4n31w35, W4n31w36, W4n31w37, W4n31w38, W4n31w39, W4n31w40, W4n31w41, W4n31w42, W4n31w43, W4n31w44, W4n31w45, W4n31w46, W4n31w47, W4n31w48, W4n31w49, W4n31w50, W4n31w51, W4n31w52, W4n31w53, W4n31w54, W4n31w55, W4n31w56, W4n31w57, W4n31w58, W4n31w59, W4n31w60, W4n31w61, W4n31w62, W4n31w63, W4n31w64, W4n31w65, W4n31w66, W4n31w67, W4n31w68, W4n31w69, W4n31w70, W4n31w71, W4n31w72, W4n31w73, W4n31w74, W4n31w75, W4n31w76, W4n31w77, W4n31w78, W4n31w79, W4n31w80, W4n31w81, W4n31w82, W4n31w83, W4n31w84, W4n31w85, W4n31w86, W4n31w87, W4n31w88, W4n31w89, W4n31w90, W4n31w91, W4n31w92, W4n31w93, W4n31w94, W4n31w95, W4n31w96, W4n31w97, W4n31w98, W4n31w99, W4n31w100, W4n31w101, W4n31w102, W4n31w103, W4n31w104, W4n31w105, W4n31w106, W4n31w107, W4n31w108, W4n31w109, W4n31w110, W4n31w111, W4n31w112, W4n31w113, W4n31w114, W4n31w115, W4n31w116, W4n31w117, W4n31w118, W4n31w119, W4n31w120, W4n31w121, W4n31w122, W4n31w123, W4n31w124, W4n31w125, W4n31w126, W4n31w127, W4n31w128, W4n31w129, W4n31w130, W4n31w131, W4n31w132, W4n31w133, W4n31w134]
list_of_listnames = [W4n5w_list, W4n7w_list, W4n8w_list, W4n9w_list, W4n11w_list, W4n14w_list, W4n15w_list, W4n19w_list, W4n25w_list, W4n31w_list]


==> code/results/W5/W5_phase1.sage <==
W5w0 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5],
	2:[3],
	3:[4],
	4:[5]
	},
	name = 'W5w0'
	)
W5w0.incl_verts = []
W5w0.excl_verts = []
W5w0.label_edges()
W5w1 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3],
	3:[4],
	4:[5],
	},
	name = 'W5w1'
	)
W5w1.incl_verts = [(0, 6)]
W5w1.excl_verts = [(0, 1), (1, 6)]
W5w1.label_edges()
W5w2 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4],
	4:[5],
	},
	name = 'W5w2'
	)
W5w2.incl_verts = [(0, 6), (0, 7)]
W5w2.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7)]
W5w2.label_edges()
W5w3 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5],
	},
	name = 'W5w3'
	)
W5w3.incl_verts = [(0, 6), (0, 7), (0, 8)]
W5w3.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8)]
W5w3.label_edges()
W5w4 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 9],
	},
	name = 'W5w4'
	)
W5w4.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9)]
W5w4.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9)]
W5w4.label_edges()
W5w5 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9, 10],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'W5w5'
	)
W5w5.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (0, 10)]
W5w5.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (0, 5), (5, 10)]
W5w5.label_edges()
W5w6 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6, 10],
	2:[3, 7, 10],
	3:[4, 8],
	4:[5, 9],
	},
	name = 'W5w6'
	)
W5w6.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
W5w6.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 2), (2, 10)]
W5w6.label_edges()
W5w7 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6, 10],
	2:[3, 7],
	3:[4, 8],
	4:[5, 9],
	5:[10],
	},
	name = 'W5w7'
	)
W5w7.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (1, 10)]
W5w7.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (1, 5), (5, 10)]
W5w7.label_edges()
W5w8 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6],
	2:[3, 7, 10],
	3:[4, 8, 10],
	4:[5, 9],
	},
	name = 'W5w8'
	)
W5w8.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (2, 10)]
W5w8.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (2, 3), (3, 10)]
W5w8.label_edges()
W5w9 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8, 10],
	4:[5, 9, 10],
	},
	name = 'W5w9'
	)
W5w9.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (3, 10)]
W5w9.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (3, 4), (4, 10)]
W5w9.label_edges()
W5w10 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8, 9],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'W5w10'
	)
W5w10.incl_verts = [(0, 6), (0, 7), (0, 8), (0, 9), (4, 10)]
W5w10.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (0, 4), (4, 9), (4, 5), (5, 10)]
W5w10.label_edges()
W5w11 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4, 8],
	4:[5],
	},
	name = 'W5w11'
	)
W5w11.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
W5w11.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9)]
W5w11.label_edges()
W5w12 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9, 10],
	2:[3, 7, 9],
	3:[4, 8],
	4:[5],
	5:[10],
	},
	name = 'W5w12'
	)
W5w12.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
W5w12.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (1, 5), (5, 10)]
W5w12.label_edges()
W5w13 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9, 10],
	3:[4, 8, 10],
	4:[5],
	},
	name = 'W5w13'
	)
W5w13.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
W5w13.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
W5w13.label_edges()
W5w14 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4, 8, 10],
	4:[5, 10],
	},
	name = 'W5w14'
	)
W5w14.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
W5w14.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
W5w14.label_edges()
W5w15 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4, 8],
	4:[5, 10],
	5:[10],
	},
	name = 'W5w15'
	)
W5w15.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
W5w15.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
W5w15.label_edges()
W5w16 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4, 8],
	4:[5],
	5:[9],
	},
	name = 'W5w16'
	)
W5w16.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
W5w16.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9)]
W5w16.label_edges()
W5w17 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 10],
	3:[4, 8, 10],
	4:[5],
	5:[9],
	},
	name = 'W5w17'
	)
W5w17.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
W5w17.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
W5w17.label_edges()
W5w18 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4, 8, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'W5w18'
	)
W5w18.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
W5w18.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
W5w18.label_edges()
W5w19 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4, 8],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'W5w19'
	)
W5w19.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
W5w19.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
W5w19.label_edges()
W5w20 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'W5w20'
	)
W5w20.incl_verts = [(0, 6), (0, 7), (0, 8), (4, 9)]
W5w20.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 3), (3, 8), (4, 5), (5, 9)]
W5w20.label_edges()
W5w21 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4],
	4:[5, 8],
	},
	name = 'W5w21'
	)
W5w21.incl_verts = [(0, 6), (0, 7), (0, 8)]
W5w21.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8)]
W5w21.label_edges()
W5w22 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4],
	4:[5, 8],
	},
	name = 'W5w22'
	)
W5w22.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
W5w22.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9)]
W5w22.label_edges()
W5w23 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9, 10],
	2:[3, 7, 9],
	3:[4],
	4:[5, 8],
	5:[10],
	},
	name = 'W5w23'
	)
W5w23.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (1, 10)]
W5w23.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (1, 5), (5, 10)]
W5w23.label_edges()
W5w24 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9, 10],
	3:[4, 10],
	4:[5, 8],
	},
	name = 'W5w24'
	)
W5w24.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
W5w24.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (2, 3), (3, 10)]
W5w24.label_edges()
W5w25 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4, 10],
	4:[5, 8, 10],
	},
	name = 'W5w25'
	)
W5w25.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
W5w25.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (3, 4), (4, 10)]
W5w25.label_edges()
W5w26 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 9],
	3:[4],
	4:[5, 8, 10],
	5:[10],
	},
	name = 'W5w26'
	)
W5w26.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
W5w26.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 2), (2, 9), (4, 5), (5, 10)]
W5w26.label_edges()
W5w27 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4],
	4:[5, 8],
	5:[9],
	},
	name = 'W5w27'
	)
W5w27.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9)]
W5w27.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9)]
W5w27.label_edges()
W5w28 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7, 10],
	3:[4, 10],
	4:[5, 8],
	5:[9],
	},
	name = 'W5w28'
	)
W5w28.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (2, 10)]
W5w28.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
W5w28.label_edges()
W5w29 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4, 10],
	4:[5, 8, 10],
	5:[9],
	},
	name = 'W5w29'
	)
W5w29.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (3, 10)]
W5w29.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
W5w29.label_edges()
W5w30 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6, 9],
	2:[3, 7],
	3:[4],
	4:[5, 8, 10],
	5:[9, 10],
	},
	name = 'W5w30'
	)
W5w30.incl_verts = [(0, 6), (0, 7), (0, 8), (1, 9), (4, 10)]
W5w30.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
W5w30.label_edges()
W5w31 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 9],
	4:[5, 8, 9],
	},
	name = 'W5w31'
	)
W5w31.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9)]
W5w31.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9)]
W5w31.label_edges()
W5w32 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7, 8],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 9],
	4:[5, 8, 9, 10],
	5:[10],
	},
	name = 'W5w32'
	)
W5w32.incl_verts = [(0, 6), (0, 7), (0, 8), (3, 9), (4, 10)]
W5w32.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (0, 4), (4, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w32.label_edges()
W5w33 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 8],
	3:[4],
	4:[5],
	},
	name = 'W5w33'
	)
W5w33.incl_verts = [(0, 6), (0, 7), (1, 8)]
W5w33.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8)]
W5w33.label_edges()
W5w34 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 7, 8],
	3:[4],
	4:[5],
	5:[9],
	},
	name = 'W5w34'
	)
W5w34.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
W5w34.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 5), (5, 9)]
W5w34.label_edges()
W5w35 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 7, 8, 10],
	3:[4, 10],
	4:[5],
	5:[9],
	},
	name = 'W5w35'
	)
W5w35.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
W5w35.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
W5w35.label_edges()
W5w36 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 7, 8],
	3:[4, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'W5w36'
	)
W5w36.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
W5w36.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
W5w36.label_edges()
W5w37 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 7, 8],
	3:[4],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'W5w37'
	)
W5w37.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
W5w37.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
W5w37.label_edges()
W5w38 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 8],
	3:[4, 9],
	4:[5, 9],
	},
	name = 'W5w38'
	)
W5w38.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
W5w38.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W5w38.label_edges()
W5w39 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 8],
	3:[4, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'W5w39'
	)
W5w39.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
W5w39.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w39.label_edges()
W5w40 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7],
	3:[4],
	4:[5],
	5:[8],
	},
	name = 'W5w40'
	)
W5w40.incl_verts = [(0, 6), (0, 7), (1, 8)]
W5w40.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8)]
W5w40.label_edges()
W5w41 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 9],
	3:[4, 9],
	4:[5],
	5:[8],
	},
	name = 'W5w41'
	)
W5w41.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
W5w41.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9)]
W5w41.label_edges()
W5w42 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 9],
	3:[4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'W5w42'
	)
W5w42.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
W5w42.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
W5w42.label_edges()
W5w43 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7, 9],
	3:[4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'W5w43'
	)
W5w43.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
W5w43.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
W5w43.label_edges()
W5w44 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7],
	3:[4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'W5w44'
	)
W5w44.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
W5w44.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
W5w44.label_edges()
W5w45 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7],
	3:[4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'W5w45'
	)
W5w45.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
W5w45.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w45.label_edges()
W5w46 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 7],
	3:[4],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'W5w46'
	)
W5w46.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
W5w46.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (1, 5), (5, 8), (4, 5), (5, 9)]
W5w46.label_edges()
W5w47 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 8],
	},
	name = 'W5w47'
	)
W5w47.incl_verts = [(0, 6), (0, 7), (3, 8)]
W5w47.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8)]
W5w47.label_edges()
W5w48 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'W5w48'
	)
W5w48.incl_verts = [(0, 6), (0, 7), (3, 8), (4, 9)]
W5w48.excl_verts = [(0, 1), (1, 6), (0, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
W5w48.label_edges()
W5w49 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[5],
	},
	name = 'W5w49'
	)
W5w49.incl_verts = [(0, 6), (0, 7)]
W5w49.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7)]
W5w49.label_edges()
W5w50 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8],
	3:[4, 7],
	4:[5],
	},
	name = 'W5w50'
	)
W5w50.incl_verts = [(0, 6), (0, 7), (1, 8)]
W5w50.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8)]
W5w50.label_edges()
W5w51 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 8],
	3:[4, 7],
	4:[5],
	5:[9],
	},
	name = 'W5w51'
	)
W5w51.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9)]
W5w51.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 5), (5, 9)]
W5w51.label_edges()
W5w52 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 8, 10],
	3:[4, 7, 10],
	4:[5],
	5:[9],
	},
	name = 'W5w52'
	)
W5w52.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (2, 10)]
W5w52.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 5), (5, 9), (2, 3), (3, 10)]
W5w52.label_edges()
W5w53 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 8],
	3:[4, 7, 10],
	4:[5, 10],
	5:[9],
	},
	name = 'W5w53'
	)
W5w53.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (3, 10)]
W5w53.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 5), (5, 9), (3, 4), (4, 10)]
W5w53.label_edges()
W5w54 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8, 9],
	2:[3, 8],
	3:[4, 7],
	4:[5, 10],
	5:[9, 10],
	},
	name = 'W5w54'
	)
W5w54.incl_verts = [(0, 6), (0, 7), (1, 8), (1, 9), (4, 10)]
W5w54.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (1, 5), (5, 9), (4, 5), (5, 10)]
W5w54.label_edges()
W5w55 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8, 9],
	3:[4, 7, 9],
	4:[5],
	},
	name = 'W5w55'
	)
W5w55.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9)]
W5w55.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9)]
W5w55.label_edges()
W5w56 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8, 9],
	3:[4, 7, 9, 10],
	4:[5, 10],
	},
	name = 'W5w56'
	)
W5w56.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (3, 10)]
W5w56.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
W5w56.label_edges()
W5w57 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8, 9],
	3:[4, 7, 9],
	4:[5, 10],
	5:[10],
	},
	name = 'W5w57'
	)
W5w57.incl_verts = [(0, 6), (0, 7), (1, 8), (2, 9), (4, 10)]
W5w57.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
W5w57.label_edges()
W5w58 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8],
	3:[4, 7, 9],
	4:[5, 9],
	},
	name = 'W5w58'
	)
W5w58.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
W5w58.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9)]
W5w58.label_edges()
W5w59 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8],
	3:[4, 7, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'W5w59'
	)
W5w59.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
W5w59.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w59.label_edges()
W5w60 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3, 8],
	3:[4, 7],
	4:[5, 9],
	5:[9],
	},
	name = 'W5w60'
	)
W5w60.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
W5w60.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 2), (2, 8), (4, 5), (5, 9)]
W5w60.label_edges()
W5w61 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3],
	3:[4, 7],
	4:[5],
	5:[8],
	},
	name = 'W5w61'
	)
W5w61.incl_verts = [(0, 6), (0, 7), (1, 8)]
W5w61.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8)]
W5w61.label_edges()
W5w62 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3],
	3:[4, 7, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'W5w62'
	)
W5w62.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9)]
W5w62.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
W5w62.label_edges()
W5w63 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3],
	3:[4, 7, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'W5w63'
	)
W5w63.incl_verts = [(0, 6), (0, 7), (1, 8), (3, 9), (4, 10)]
W5w63.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w63.label_edges()
W5w64 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6, 8],
	2:[3],
	3:[4, 7],
	4:[5, 9],
	5:[8, 9],
	},
	name = 'W5w64'
	)
W5w64.incl_verts = [(0, 6), (0, 7), (1, 8), (4, 9)]
W5w64.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (1, 5), (5, 8), (4, 5), (5, 9)]
W5w64.label_edges()
W5w65 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6, 7],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'W5w65'
	)
W5w65.incl_verts = [(0, 6), (0, 7), (4, 8)]
W5w65.excl_verts = [(0, 1), (1, 6), (0, 3), (3, 7), (4, 5), (5, 8)]
W5w65.label_edges()
W5w66 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7],
	3:[4],
	4:[5],
	},
	name = 'W5w66'
	)
W5w66.incl_verts = [(0, 6), (1, 7)]
W5w66.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7)]
W5w66.label_edges()
W5w67 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7],
	3:[4],
	4:[5],
	5:[8],
	},
	name = 'W5w67'
	)
W5w67.incl_verts = [(0, 6), (1, 7), (1, 8)]
W5w67.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8)]
W5w67.label_edges()
W5w68 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7, 9],
	3:[4, 9],
	4:[5],
	5:[8],
	},
	name = 'W5w68'
	)
W5w68.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9)]
W5w68.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9)]
W5w68.label_edges()
W5w69 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7, 9],
	3:[4, 9, 10],
	4:[5, 10],
	5:[8],
	},
	name = 'W5w69'
	)
W5w69.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (3, 10)]
W5w69.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (3, 4), (4, 10)]
W5w69.label_edges()
W5w70 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7, 9],
	3:[4, 9],
	4:[5, 10],
	5:[8, 10],
	},
	name = 'W5w70'
	)
W5w70.incl_verts = [(0, 6), (1, 7), (1, 8), (2, 9), (4, 10)]
W5w70.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8), (2, 3), (3, 9), (4, 5), (5, 10)]
W5w70.label_edges()
W5w71 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7],
	3:[4, 9],
	4:[5, 9],
	5:[8],
	},
	name = 'W5w71'
	)
W5w71.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9)]
W5w71.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9)]
W5w71.label_edges()
W5w72 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7, 8],
	2:[3, 7],
	3:[4, 9],
	4:[5, 9, 10],
	5:[8, 10],
	},
	name = 'W5w72'
	)
W5w72.incl_verts = [(0, 6), (1, 7), (1, 8), (3, 9), (4, 10)]
W5w72.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (1, 5), (5, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w72.label_edges()
W5w73 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7, 8],
	3:[4, 8],
	4:[5],
	},
	name = 'W5w73'
	)
W5w73.incl_verts = [(0, 6), (1, 7), (2, 8)]
W5w73.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8)]
W5w73.label_edges()
W5w74 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7, 8],
	3:[4, 8, 9],
	4:[5, 9],
	},
	name = 'W5w74'
	)
W5w74.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9)]
W5w74.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W5w74.label_edges()
W5w75 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7, 8],
	3:[4, 8, 9],
	4:[5, 9, 10],
	5:[10],
	},
	name = 'W5w75'
	)
W5w75.incl_verts = [(0, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
W5w75.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w75.label_edges()
W5w76 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7, 8],
	3:[4, 8],
	4:[5, 9],
	5:[9],
	},
	name = 'W5w76'
	)
W5w76.incl_verts = [(0, 6), (1, 7), (2, 8), (4, 9)]
W5w76.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (2, 3), (3, 8), (4, 5), (5, 9)]
W5w76.label_edges()
W5w77 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7],
	3:[4, 8],
	4:[5, 8],
	},
	name = 'W5w77'
	)
W5w77.incl_verts = [(0, 6), (1, 7), (3, 8)]
W5w77.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8)]
W5w77.label_edges()
W5w78 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7],
	3:[4, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'W5w78'
	)
W5w78.incl_verts = [(0, 6), (1, 7), (3, 8), (4, 9)]
W5w78.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
W5w78.label_edges()
W5w79 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6, 7],
	2:[3, 7],
	3:[4],
	4:[5, 8],
	5:[8],
	},
	name = 'W5w79'
	)
W5w79.incl_verts = [(0, 6), (1, 7), (4, 8)]
W5w79.excl_verts = [(0, 1), (1, 6), (1, 2), (2, 7), (4, 5), (5, 8)]
W5w79.label_edges()
W5w80 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7],
	4:[5],
	},
	name = 'W5w80'
	)
W5w80.incl_verts = [(0, 6), (2, 7)]
W5w80.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7)]
W5w80.label_edges()
W5w81 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[5, 8],
	},
	name = 'W5w81'
	)
W5w81.incl_verts = [(0, 6), (2, 7), (3, 8)]
W5w81.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 4), (4, 8)]
W5w81.label_edges()
W5w82 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7, 8],
	4:[5, 8, 9],
	5:[9],
	},
	name = 'W5w82'
	)
W5w82.incl_verts = [(0, 6), (2, 7), (3, 8), (4, 9)]
W5w82.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (3, 4), (4, 8), (4, 5), (5, 9)]
W5w82.label_edges()
W5w83 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3, 7],
	3:[4, 7],
	4:[5, 8],
	5:[8],
	},
	name = 'W5w83'
	)
W5w83.incl_verts = [(0, 6), (2, 7), (4, 8)]
W5w83.excl_verts = [(0, 1), (1, 6), (2, 3), (3, 7), (4, 5), (5, 8)]
W5w83.label_edges()
W5w84 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5, 6],
	1:[2, 5, 6],
	2:[3],
	3:[4, 7],
	4:[5, 7],
	},
	name = 'W5w84'
	)
W5w84.incl_verts = [(0, 6), (3, 7)]
W5w84.excl_verts = [(0, 1), (1, 6), (3, 4), (4, 7)]
W5w84.label_edges()
W5w85 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6],
	2:[3, 6],
	3:[4],
	4:[5],
	},
	name = 'W5w85'
	)
W5w85.incl_verts = [(1, 6)]
W5w85.excl_verts = [(1, 2), (2, 6)]
W5w85.label_edges()
W5w86 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4],
	4:[5],
	5:[7],
	},
	name = 'W5w86'
	)
W5w86.incl_verts = [(1, 6), (1, 7)]
W5w86.excl_verts = [(1, 2), (2, 6), (1, 5), (5, 7)]
W5w86.label_edges()
W5w87 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8],
	4:[5],
	5:[7],
	},
	name = 'W5w87'
	)
W5w87.incl_verts = [(1, 6), (1, 7), (2, 8)]
W5w87.excl_verts = [(1, 2), (2, 6), (1, 5), (5, 7), (2, 3), (3, 8)]
W5w87.label_edges()
W5w88 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[5, 9],
	5:[7],
	},
	name = 'W5w88'
	)
W5w88.incl_verts = [(1, 6), (1, 7), (2, 8), (3, 9)]
W5w88.excl_verts = [(1, 2), (2, 6), (1, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9)]
W5w88.label_edges()
W5w89 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6, 8],
	3:[4, 8, 9],
	4:[5, 9, 10],
	5:[7, 10],
	},
	name = 'W5w89'
	)
W5w89.incl_verts = [(1, 6), (1, 7), (2, 8), (3, 9), (4, 10)]
W5w89.excl_verts = [(1, 2), (2, 6), (1, 5), (5, 7), (2, 3), (3, 8), (3, 4), (4, 9), (4, 5), (5, 10)]
W5w89.label_edges()
W5w90 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6, 7],
	2:[3, 6],
	3:[4, 8],
	4:[5, 8],
	5:[7],
	},
	name = 'W5w90'
	)
W5w90.incl_verts = [(1, 6), (1, 7), (3, 8)]
W5w90.excl_verts = [(1, 2), (2, 6), (1, 5), (5, 7), (3, 4), (4, 8)]
W5w90.label_edges()
W5w91 = NewFeynmanGraph({
	0:[1, 2, 3, 4, 5],
	1:[2, 5, 6],
	2:[3, 6],
	3:[4, 7],
	4:[5, 7],
	},
	name = 'W5w91'
	)
W5w91.incl_verts = [(1, 6), (3, 7)]
W5w91.excl_verts = [(1, 2), (2, 6), (3, 4), (4, 7)]
W5w91.label_edges()
W5w_list = [W5w0, W5w1, W5w2, W5w3, W5w4, W5w5, W5w6, W5w7, W5w8, W5w9, W5w10, W5w11, W5w12, W5w13, W5w14, W5w15, W5w16, W5w17, W5w18, W5w19, W5w20, W5w21, W5w22, W5w23, W5w24, W5w25, W5w26, W5w27, W5w28, W5w29, W5w30, W5w31, W5w32, W5w33, W5w34, W5w35, W5w36, W5w37, W5w38, W5w39, W5w40, W5w41, W5w42, W5w43, W5w44, W5w45, W5w46, W5w47, W5w48, W5w49, W5w50, W5w51, W5w52, W5w53, W5w54, W5w55, W5w56, W5w57, W5w58, W5w59, W5w60, W5w61, W5w62, W5w63, W5w64, W5w65, W5w66, W5w67, W5w68, W5w69, W5w70, W5w71, W5w72, W5w73, W5w74, W5w75, W5w76, W5w77, W5w78, W5w79, W5w80, W5w81, W5w82, W5w83, W5w84, W5w85, W5w86, W5w87, W5w88, W5w89, W5w90, W5w91]

